SO(8) Supergravity and the Magic of Machine Learning

Using de Wit-Nicolai $D=4\;\mathcal{N}=8\;SO(8)$ supergravity as an example, we show how modern Machine Learning software libraries such as Google's TensorFlow can be employed to greatly simplify the analysis of high-dimensional scalar sectors of some M-Theory compactifications. We provide detailed information on the location, symmetries, and particle spectra and charges of 192 critical points on the scalar manifold of SO(8) supergravity, including one newly discovered $\mathcal{N}=1$ vacuum with $SO(3)$ residual symmetry, one new potentially stabilizable non-supersymmetric solution, and examples for "Galois conjugate pairs" of solutions, i.e. solution-pairs that share the same gauge group embedding into~$SO(8)$ and minimal polynomials for the cosmological constant. Where feasible, we give analytic expressions for solution coordinates and cosmological constants. As the authors' aspiration is to present the discussion in a form that is accessible to both the Machine Learning and String Theory communities and allows adopting our methods towards the study of other models, we provide an introductory overview over the relevant Physics as well as Machine Learning concepts. This includes short pedagogical code examples. In particular, we show how to formulate a requirement for residual Supersymmetry as a Machine Learning loss function and effectively guide the numerical search towards supersymmetric critical points. Numerical investigations suggest that there are no further supersymmetric vacua beyond this newly discovered fifth solution.

==> anc/extrema/S0600000/location.py.txt <==
{'params': [],
 'potential': '-6.0',
 'stationarity': '0.0',
 'v70_from_params': {}}

==> anc/extrema/S0668740/location.py.txt <==
{'params': ['0.0502949347635656367062737291633183637351750423208911788097702466085680933658643051446916836904118628374989469694286113406163751634163961312385505192957408039860056136717869764266716517563231726580396923498000274930434289277560481472739423353506815477483912904006674393663302397589152262644246702555738959790210624507699299872871694951229485453453429704516935856406676870964958557254103304053762706089182449601144610586420488349425472393728411013502301534899332468961210183055864497369949007484507964986324838759688119592849215935544218275299256567784691993394501048225472725976792058894237433528744027053338756270812451397718741630525370786750381313430752534068639852093676584037705930910431741161314758679549928291975121183592759179800354312795863765103214063179617149908752232333005112467825393406668012976255314340187104671402433740954473180725062954081903317433997084874414114843450448178788136545218778964248049932966287175558260273711515100643236238123997286467659163558916120437181990932947332221898713421295235359050559097562964360995369900761870713689590443761831882192522493592547542994373875688548770030397762988692328118759436429208757271206999010078434659405130253124079922864752133172175'],
 'potential': '-6.68740304976422024003233073258647936388035191652477564769983453148769323621360471724595735188176176278522308474631625109186518692141520479690710585725034246037843384616060064053814444906507140058160046723492452973640678778812595196019958434412265095521216096235408300292242541602140972422581059093501638206476057661928294113578545041934372283930091234572894681331571883414652544382284823778217766998579980902643307507327937963133546650702239144197926334902119409052340879860652423731839706488487287864648726694886823358891629442439493498998870771826452833771314822578129367327011336291841189266410945400969696148887657423435717208876143078979063532221035450653088496547018774856973631447775762452514481110117641057304846913228817711925431869052608466052801556681850841229078717213093650481230882671696125006173970363661498179097225135112305480263463300509439019226689420412240013723706725180755666697833916876097873094121504062697499637636407207925899908464072305516206338695500508682748254446911496901783664413632305855643501689811426588963001509807011699270551965607777399505633749400252067891579800047427041313501751974488454127806251896131105778781404141518598003961322629583114410453258410293431725',
 'stationarity': '4.138e-2400',
 'v70_from_params': {(0, 0): '1.0',
                     (1, 0): '2.0',
                     (2, 0): '3.0',
                     (3, 0): '4.0',
                     (4, 0): '5.0',
                     (5, 0): '-2.0',
                     (6, 0): '-1.0'}}

==> anc/extrema/S0698771/location.py.txt <==
{'params': ['0.0601514781324504309372198641780460528918980417982075649576272711050204834510277218015011786403404343746539799947867070514090710404658422028441324052330512192728021259014796437779779921836484094054098991273496348754452158496180682190381681792735956606915706127592496168707734445376276549954599135257949972485637475196032247315811660833313895302142260340740985598782620666391559034393664258123136116522045750320832744151334960219707730913418949825498105719317650704042669625597507993590303940772371000563670488156293630981791902473317130464923791970965520879630220522099725399565401245709484942770164699973571771998538365654996469875580674506969390683662110098792088120266953681156939004799147183720685337219273862526853594897437630128937614650503564774703773541793844991318844765842766412911687388467359584397254391904844706359458313719013939906372566564522154192687113139887892200010372696915495557624142013972994437065466672257805639487156731726570316555838817409452921160149581722452469864708338886980796704498069967964199294900668613446578266822768179095739597488507865549659143357069203926153892398688288856746207969719093888494721314714060534367967622793126584892061977746023604763945021387089041'],
 'potential': '-6.98771242968684280127866771478523823575193237378601788834655389190787789261814031067004502618369460927971305047116807345079146163889710582370737537979203971520868179122462239316023951663324955181417425422005479307813569810129395138152010168467891435196009023843599188262713003679971534218278866059603040280775652700482090591905978654242818671462151382840548166548807242787968742945250478260660948736771353910155879743168565000175756517263606948611283220732131323154166244666862420735084750419296754438323720230589220121777206604893764299106236436114674036738930694360156268918509760626565402114023603038142739454270648276829220394478337029572944450724261649070822627400032638536195541720591593167570732249589522483434365681505922633264363135788169122572785186936351815970053279939702537626079998419845892359954866410121450517190707011347678445140505871695213407313898348786079913500543023934519037040492376118120124391923556493457623012413446486269687338191828805421435141723475326982985950221008710131729618360284753787870103684167247199377503474430938934568389453014720076327596525040439628535842485399827468437166153617956497644314843962461601314014806407116752591112473113265285919862713582040332108',
 'stationarity': '4.792e-2401',
 'v70_from_params': {(35, 0): '1.0',
                     (36, 0): '2.0',
                     (37, 0): '3.0',
                     (38, 0): '4.0',
                     (39, 0): '5.0',
                     (40, 0): '6.0',
                     (41, 0): '7.0'}}

==> anc/extrema/S0719157/location.py.txt <==
{'params': ['0.0364336810988972854448878495260121932030998898848188807063329293426902139598426293245819706170835511530430437618867676689273870476418356624149376215655183189090664718763639258660998598942381450462989856319868555375168359324315311296802133609445040490234926076916505356340022967247581747911705775744584680126487636123754467968775728757547277434093278315544580741763824568901288516575363261476914934405428271615280019379879368498707275197568560623798087588256488800478995587605357488648254697795382542806143669342601427689344647515684780817202734779686209694389731053618449979620109862473405002933248469261880580313918135312694608975631622273145691462906691276125223115692437006656148048407275982876237534651766796978204178723557145341727677543777679282002417609863143559343536575781003388659794325719685794489351437981075450911318719149784340727794133510996110158776153919685330586526796835716689561278496644207019284041101042972794976781377876463501550653766903991456202819904431818303289074507766840426584190279596043647271947103904661328815125237061885691971582488746124188566480645388968731726881835896795498996652888422229270703520493334142283424980316766598850178737168966681106686218181889640263',
            '0.0534806297728714995376625272122502069580267817362770661812861851577872055411256275055028017957208411032738359419464222705296086555473960972208611508965054164432991829471009628743356806402377156804657121123586694836048007788951400251053437696515293244943888197247384936738558902923859125797741577961426089764307718526905172185058471265030038360451680498166342206992429784008749055104343509582036126488939591830282372046346673057529265606685261503188943668971081160125390024552639436361148209662670881875620173689251710044901654547771754788385560409025969780595678188063899979857643376998659336013059269883634187666662213632308911622915284465831884116492754258953187679587907270233356744005620971836512722839381602514394407308856186182301857085413115962477076889924258342291112001991240256325395931539463524440643464481420763603553909864034035882122874990257232578733706653004940958061638017044518915719651810613532190627815257086944159291846529089029716883497636475627704060651801377546131156448710619952512426235033830014069489895778223062442843678520171914543171101565639230333717101718099724838735976915137591934843428129744986778343723030079380788582419204118292835657044101153956842136348649118658'],
 'potential': '-7.19157562609734814463265902285648068895196880210441160436058906045559952253649701556132924979755398391830266627286561619756986738274861527035028254526452573894833072874017033890233093176569263346541570016630206134306560296840358367405513938398155518905448006623393964746037880772444227335066821132929503390073070924815349631016827403373334401675541902248980824903732016526477563129970154353582840063948223983368099721299738934499287895897016849270560209941672393149902527761600684589074048457343083545167240594962116230064383400242808592860605641117219488955748377308335737789152188960535390180159480353938879134100102300212043023793965219341461574558835426635922037311495639786892809482798757469205909950226232931031651343677780252608218874163835771345221568790230638009341376407977593772065641640871384677810945154233793907032456030467190693578677760338057410865564980558053393093755080957926267129673280281006014671164950387986562354275612368693033545614823022696418265963273633788830534235478680299678102589769523312630249617872422677494093708129158190636168602067001855132588094576879340299998297213799455866328240862674579326404810599247954863121025015809065312153965271780672077061267983758478084',
 'stationarity': '1.791e-2400',
 'v70_from_params': {(0, 0): '1.0',
                     (1, 0): '2.0',
                     (2, 0): '3.0',
                     (3, 0): '4.0',
                     (4, 0): '-3.0',
                     (5, 0): '-2.0',
                     (6, 0): '-1.0',
                     (35, 1): '7.0',
                     (36, 1): '6.0',
                     (37, 1): '5.0',
                     (38, 1): '4.0',
                     (39, 1): '3.0',
                     (40, 1): '2.0',
                     (41, 1): '1.0'}}

==> anc/extrema/S0779422/location.py.txt <==
{'params': ['0.0686632680417568557122028273076578565404681598639218407334183958523433933261630604296009846758582555492481268166223666088980002641206574888158001169229548381626976730739613354487108561777725599939839106447997444700715994948594169591909337604234737638876981408091810975431316575941026792586272698358311611113979369784245082386343137518814889768826405407967623891244435907806810286283416880528728178592777574386785679779684291924758178643382251353825740000881140946494967980558549905893890983220958105334080953216200867280917870785174651034808848642019397198054131382404368152496441446140955358529180176561758551425039633994424180828216027344387778226722620935873882308849108783460109931310945139612358560605484647174695982061386063598827632646962863135204529099308578097807449077685049792764665441836077328290942627004895870503493303321679568445787903644324024843551389395360341720831988938728079703599945763615709586889842685271218909129640364058416679132617589782910339346422975656592362213933373332712573358949623411240438659971780878717397121490063162683172643264258200468081646533376579858292851696750105116971702748637949237715292376351113490119017625479507770348362589776117980163506506355117026',
            '0.329239474231204177156261586826992111006745492866879119942118064230115046354110994018554753362525445889116359141401244829952454215526592883181690836427480169226457782194064239542617609334215927985238912611699183000206484368844478222606693023158336105390211060297441717665758674128223403748437488442450715695218289985245285702441586059486917057683749048131953840759242723709747612407217755620412795720764321204737993360218296009163108572244888721628604976192163573541143544737668029645411138970786750566915021858055828416138080107873480918345694120850134357809000802431712966621822818682932963696034346363059256615956852933399822099643677025488994850834927443451673341548280796440782749233562111491561648438596920980141745639985295680399579371653711122177733130827563639469862796042329489143654127556627939454247496464945517797789467975896133856815306612257721316356617876175377418090525865277709743227987316212301284118284871849271142787169103551718394775143228433411576624706011794668549243376523216185623461093382581053720296317319180499332972856833592290038353026323383118968463409296195374927623224354301475262125727532690872788680975435771512640421082149364315097261308721564073209619228469772031'],
 'potential': '-7.79422863405994782087350853677642565124262364214671282625113140753369857608960016686515784040761859054031763636933016363486475292749528615465244980442468141837641954356037511930588669045488103715469256890554470106495298992802514601014827087052171209247165537714608572493941820936725260442656377959222840478256658322745426420984235646287415623285781924849005421028729921508724812806250873793064534928950581128718259149749879428201402470242245939737486205751510584320014929913195930364608689225824132804771983417927359353883871794932413891912042793024128196842353527416294674261016303490446668268808662098045704039679769038513639907534238446067847421873976954306764194448930004008266527081275602984683806609215233763628971887555097476860375292789368869220199114289009537967869875298531578940528165836242507510182486966380732074714799893317075583309847262852799557216887436139445692103304847938920556246299232860383000330699749859315675436488982218152734160978914784172507322392325362672382476377973172165590952334018134906659904844941081175654238922356198996136545606599137386278173661936736982593301643017791129284079183433642744861988877648543986067799634169791297842381665017261999229681656121633877311',
 'stationarity': '1.902e-2401',
 'v70_from_params': {(0, 0): '-3.0',
                     (1, 0): '-2.0',
                     (2, 0): '-1.0',
                     (4, 0): '1.0',
                     (5, 0): '2.0',
                     (6, 0): '3.0',
                     (35, 1): '1.0',
                     (36, 1): '1.0',
                     (37, 1): '1.0',
                     (38, 1): '1.0',
                     (39, 1): '1.0',
                     (40, 1): '1.0',
                     (41, 1): '1.0'}}

==> anc/extrema/S0800000/location.py.txt <==
{'params': ['0.440686793509771512616304662489896154514080164130817705376647804326688592111013043916853445955128021428369908096053246094381036255988295968763627731382895204610789340181448598120153678704812774488935781631183903253381516447702081779095029763652175839872336707557757930890031963053156670486312864474578742361441000382327973465245703144971905612258690792336385631597304422276276584294684129732476212258457994430253359147700794797957397415985250478863171128537008645952967142060432961590722543613204786064263888930721249418469131777036112238892426777563754631380613971821448205629449554643164785020009322185037806483225258132889109151853459738853738057591189536737643432596607489706498285331586685425844841095842412461962911164210941693220416439049212836932840312521974893349914428753730728514744988687994672828367101296791807151351674769519620510889127152422898479159773467944760946640856478904906221762597357741240039183985888730192215329332077685896195178650396888398685268264450838238508268929877841931237630019992694338754341246117089533179666341268071260541808390541455926041663614697073635124451164661071586925953204397644881484605009243494751322438974751724210220600593218288589318840121611662168'],
 'potential': '-7.99999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999813',
 'stationarity': '1.298e-2401',
 'v70_from_params': {(35, 0): '1.0',
                     (36, 0): '1.0',
                     (37, 0): '1.0',
                     (38, 0): '1.0',
                     (39, 0): '1.0',
                     (40, 0): '1.0',
                     (41, 0): '1.0'}}

==> anc/extrema/S0847213/location.py.txt <==
{'params': ['0.100589869527131273412547458326636727470350084641782357619540493217136186731728610289383367380823725674997893938857222681232750326832792262477101038591481607972011227343573952853343303512646345316079384699600054986086857855512096294547884670701363095496782580801334878732660479517830452528849340511147791958042124901539859974574338990245897090690685940903387171281335374192991711450820660810752541217836489920228922117284097669885094478745682202700460306979866493792242036611172899473989801496901592997264967751937623918569843187108843655059851313556938398678900209645094545195358411778847486705748805410667751254162490279543748326105074157350076262686150506813727970418735316807541186182086348232262951735909985658395024236718551835960070862559172753020642812635923429981750446466601022493565078681333602595251062868037420934280486748190894636145012590816380663486799416974882822968690089635757627309043755792849609986593257435111652054742303020128647247624799457293531832711783224087436398209172499618206782018958866557670703336923059965027331316939027821948448756868619989314814977760603460524147349316760644678010777118139228075872425152836806059110849123273244368396349922799116174951301175330974',
            '0.110030650838370591365297776960791076357198308279156500156781518767300212781506011854459329438325115256274793335045967668423633206922809183305703736733948618894666923911881546047156251121221679710379719361268854697669782220054981586415479638029799107990535318396128083541579701719699231602412562874265598281749128518861037398728159775562594858572869194624370823128655730451350684927002873950302472273648876239431036898364555831714605620928476419922909902127121228634961609346444813366568299202912968967382823275177611710722936011504496810500629869534689234762388206500574751864889520947228571825427907613406523662043545664877300496912217759040627139441146606406255671304615979596654295046202358313772216193759647993632576888251287799629374325286095820900074764711735849668216298870384704760290056449181941639164572645018077739453935629761224014778875448050559633558844288789046458301665669937348115101694684446978692368920476704478988754702082548128402619607079312850873279788131447206606535009881515104025826987527774364679932300532395344879516940433493322282506989041849058431998458342447830666929935746698235238103198478291013960490940970519451259465420988248728887573136684852217028448764893384903',
            '0.311210389892633138190392693614064531297898477562721215395862505201572586244963232433226064199972566606270581212760413030889133860588393708259905813916911834838689378599029451753842858146514370342538488760468964669843497931079174175511248979432525298984100479998797841006900660755360136660111243896561182197833378321940757347876837756054389039954241076431145165691326478837334107828644195571807554709321856079888881132932751171484794578419840825323830516086854216219445682568790612314547902196716154961912758779052859547862622385722184120620332496648566032120188625790763842255606344504923545236925518434742026170368526223964797149122366073740779664813447620033711612142086613211736667410375054778298119665579619310422625361688391471549516050404441326941360389983582709631717191803586749747420213811849146829666698381092919608014909126143013287068900629683320960532443122738812104239045849208863369719782196032677912342106991574702292864186688588385697114856678227437936945211697895381479331428226514340439391025445507480021338974378515274934179574311548966179404502779089037061628413863654751714784469842812614250954781483817328416364383531339198092944213297965432796819557983795194117790430857346447',
            '0.209113864875854071087001260473966968028892126044423502499386645967317030140694857994799199729298469193424896915324321036102502085935622790840409387943055068305536620847235135489996665230132573865645563374112685099093623564166700827482291478413288798845046631917750203467296622828445130768925913255424738093165433958219362922263087361726651839902602466606139800623837769702346543798535890845345592219922644320201114883450341588242680024137205976015535102175073115839032481362588447402102478515769832329794981923881535177941080997016161775793333623820498603236992247765889585126584142974300250359707573856823882876244967347046881023962252977673613763435342946292884948560544694733644594228865678552778717709722981193073281752230543000707415771122115159162393475824149436969403156560069471053134875395984679906953172966965240949681123609875592547469043446253493696405289206263823752647732931486560286021620972913030740081138142976555079379674855531666452079829098305863637362521704766419287880713539565079433223262107137348164316052587120423310888674735146412887160679740018475427238089580313069307591675920983210067890760377597642097538149827970022604051021220246982917990047233273442338255402709008866',
            '0.210620520365501864777845235287427803827548392920938857776322011984436399513234622143842696819148840931272687273903190349656383533755601445782804775325430226866678151255455498900499554633868025026459104060868909683756640075567077880963364308731162203487317899197462962274240181237529684131261903385413390239791253420400897373302498765808491949263555135527757994409991104644342396377823534761055013491485366159659959015648653501599700099674158622623370209106987722427203645957617712840558100699814561964647791027115235629292779198613340465560481183091627633441288416145669297060247932726076058531176713024074274916206035944421048823017291916390703402127297113219983641723351296404195481228288706546035167929669633652027601124969839635589445187845268573920717577347659279649966745336985727253855135130515544234415635513055498673734422377952118650923888038866940297045643705763929281270355759573105742410738440239828302355513734139590640809444385568257049867231878770144405112499914671294042933077888393216474164801969738256823907536917697802386887745906530990462792819279187361428213556265323228325626748476915296855315815783415795347867687257794165867095047919136940058629736604128697837063322704911936'],
 'potential': '-8.47213595499957939281834733746255247088123671922305144854179449082104185127560979882882881675756454993901635230154756700850653544889414772717272024306690541773355634638375833162255329064527971316107152270083506757000684678482812888417286507819450518525445775259903480488136322355181781899698474278145945779696417728308537978819826338715403949735776885017950826591236635384299995484960306086823007191533666502499763035627881600112484171048708447111221261268564046818666396586791949270454240268349922840527180947577100877937412227132009151427991319113391383512915644390500012107846246801001857352975105944411353250733214897170701052466135698926684448463527455405326481536020888663165146701178619627245268639737294389397994036163790485289192406904428238446582519639265162220834099161409624080691198988701371110371114502477728331002052487262514204889923757884936580680894943223091144640347535318092183705915120715596879610831076155812878727944605751212599896442770435469718490703024209269111008141445574484306955750582242424236866357867038207601602223635800918123769249929420848849661776025881362262939190655889579799786338315492158492361500135975424840969476100554721658311982792489782988712136692505813921',
 'stationarity': '6.423e-1979',
 'v70_from_params': {(0, 1): '1.0',
                     (1, 1): '2.0',
                     (2, 0): '1.0',
                     (2, 1): '2.0',
                     (3, 0): '2.0',
                     (3, 1): '2.0',
                     (4, 0): '3.0',
                     (4, 1): '2.0',
                     (5, 0): '4.0',
                     (5, 1): '2.0',
                     (6, 0): '4.0',
                     (6, 1): '2.0',
                     (6, 2): '-1.0',
                     (35, 3): '-1.0',
                     (41, 4): '1.0',
                     (42, 0): '0.25'}}

==> anc/extrema/S0869596/location.py.txt <==
{'params': ['0.112555794445285110768653917213091399279336140482975848127004489387473442099673995062824212346029007922729428942166344611799002043437107883934872200623689862038778256074184480201775252678350339272907318462728193974610376936980144283922351350950925952258842465743153733220746640965908939904677155281978733367009661045607152191483293325170030463954690980028256440844946253537988214641715925834912940226345253212443205130522356213390273852429651634362607088746773950460355841838424276625549990209965148142457047264395300810687719761102943225802844694740976193438942355444798685622136906197105793313132433785071098643333450127126707490258239005033147647782160923043027827945969990159693512649986353721600468495922172878493607964492135782905376177480263765708010181759394031184117862313982025232683330530961126253916385120121811904003463626029549171993101144970894297351999880327177416696696091590858067617826123479865347580911946731551992602142752909863731015275582717386080037521940940542919921690678352549163474103463129590141947592874401172025076354605494193389664568757529295285984597161226583437131500360982041631218102999133387964396018118253795683577964681074021315330422824576094602826690772510758',
            '0.167519869578715674136040001203317009211042074024541223077262441700997996659434861381663732590197860589243094442282061740631867893212401787741263782748582276683758871125805954088243694545948899613988303507472038432285267800582921159777684260090543131416710695225685506538653429662555011353137919297731017120940972209736162865755729901003596214371327470382134352729550923355915158111423613688634596367975189136939989229364500607202335902656440675893516264683888077169435187410202027716174716425177365213421551137260393257711993864859198048416506196935666322136243028263331384101896270820951436244286316291805152239626532037741621269199571375030943596683976647151776460461607990041700102930631377589696121058956830688124217423701063374279546571055904712969275629872685874186455090389882918688043840537618935402918700350505955326210214782915389536269095973355506917462907134321831753816264552912832877846245286739487000543280513705423130417501880069369660500447345096629911726810331204148084847196619130152668439627395832999148697893375740578258234090314475063313697281464444129428272733816626503096951468628239817981598417752347419531675482416248797767049079658567192225473321414397973356156981632847479'],
 'potential': '-8.69596907922310441669747382016036237254483502580322129441834746493029998064088570052800165306384868795903755759835638434308468302915879517697795907434390255771572977568372690327408764581449214894146129215285993356917453326875627324264544846248710977201725869958551954713241185966459169828496164908482112908033640044766554519797428677078625544740574920727854687619781138347249741821033692207021386377032610070062109047313308864833277273402188600573149304125555221434466924967060614253473355648922417933877914638478651620230486313069373228911183484786878300413857947832277981679832572953422776424992695345238568532073868871847389141651760467327949288453892018548200130743370779575622670747998084953166328682535668054949616563569257245166071087908028705915090212568538073451015129554036643628532349304998583895940311019470205983981338931833493583528917932062411151459774282305017152242661995124226431040042122870117762400946624219063837075012783248119735737833122150533992044131815086126062189408165158386740910011372082452237177791831587614582709194383260715099963236559232843085046061100296732309120861157605289170151798970325648280394632948050908520111897337452125335082818616446433569563112590402185472',
 'stationarity': '1.191e-2399',
 'v70_from_params': {(0, 0): '-3.0',
                     (1, 0): '-2.0',
                     (2, 0): '-1.0',
                     (4, 0): '1.0',
                     (5, 0): '2.0',
                     (6, 0): '3.0',
                     (35, 1): '1.0',
                     (36, 1): '2.0',
                     (37, 1): '3.0',
                     (38, 1): '3.0',
                     (39, 1): '3.0',
                     (40, 1): '2.0',
                     (41, 1): '1.0'}}

==> anc/extrema/S0880733/location.py.txt <==
{'params': ['0.116641502578679472145166810360576956021920453148680700352238713983700458251609278719439180678560489246903153193661494511937113685941976965203322767568347461387963282085496727610009830422440261993301683475324667985087420839640828035247140136001320908291401835478950978188005497329107190566423007028528259479503540985523575544927553390812473752862257532431369654752032476317777417415975282931539607859829959020523782329038788598528686075230334748098438244092097940710034285212344502706047333903744592908432803125324000468080413566227102781326865962313503449354956769728146649280277776977781008850467595418852741725241194933071164566321720623591637624044862907656612450829525638283201183873937784853508340139923462603770235513065627100041276475261570937304659737672319814757838152894834861924146803980960851278109005466481172974622032160058011886493221835280631571266723938811861440564230913255831420986994117233860800374063352225878731153274294090850432650416686597498411123497651731496755421540799470682034533220826815825452007077918839060703099288711556206668220419793755803146198178992877836646548390926080624664116569315070180082934862676498552666056151811316467291733456669196917310580132435198859',
            '0.143276979347573605487549206959250964476366765000981890475313527801959240982741035842753442255313703507860964433820675800293298405654127131831744702584179641391882399279448535378234013297525777300082902013065109671075114372416568155949184565430508745210410682928119883228255833871145145715611031730826938410990200568500705373723711245253273061791419007792671929046123719425941525038847060928430352362162820318067983274611375070133579402238196129178892604427103377760313120350836646090308260995976899849050152182631921433960318790009193997452640143357655953661125477036263950724430912682115352074059823392736222711067168765491168721236517316536209897599478225962957035467389833733926689412156218429592440380682266008990116309523712041920100896050546471576107859860582582063549043224535610335446457928304003294058975090350327270721738181126815459977808309185788101896441472922938727991053531795282630810280253865067889748980827670194138700738350851917104094741216537509193722949251609855369186951555514756613257125082756484530298739463130743934617238515586530667030927760243313444355808684000588746246910106026818963568387243169396069635056100157038785730012237912459886179457273800826684893825473290424'],
 'potential': '-8.80733895008322335230732695201719625791847421561772021323062261908977682136277263786501814850954564544655030477902546993820092436272132794804620660631238869102768093464107256304618038287839563138358361375374067697525851933791034177957648365679936106191511096062063706200150539446969940339605884147862926538290061476895757715158565064159602315921370120231497001378167742949776082454038449731523422254415849313343088029938561116004174225499460107358422703149229572042712221178842665546000811146129866822627553625276503901416701747066515852558828492760721688870659991662501687364928281618288748767213220708109439629267366755026064634345631684732508997772253597023188850971383115601420982639679038296756606867332831972315991080895496963820025473148609281590954996000053770210595526277687098725052304978229036886365544314917874904435528207973559925608367703708257180653050325443730703787059712512431728763321538289699157009024850624021664618604770237088213647415174234165519714815490074715430082524330089696120365946643992506923550308590389248392902291498190461306190529033966865106363207337973034125139086131768839992653212306847576388947261688377763259017929487327526651009436416732712109261260872924652148',
 'stationarity': '3.759e-2399',
 'v70_from_params': {(0, 0): '1.0',
                     (1, 0): '2.0',
                     (2, 0): '3.0',
                     (4, 0): '1.0',
                     (5, 0): '-2.0',
                     (6, 0): '-1.0',
                     (35, 1): '1.0',
                     (36, 1): '2.0',
                     (37, 1): '3.0',
                     (38, 1): '4.0',
                     (39, 1): '3.0',
                     (40, 1): '2.0',
                     (41, 1): '1.0'}}

==> anc/extrema/S0983994/location.py.txt <==
{'params': ['0.109106602261329755666321356523897267212905154216429307616002782641598455675313967072776572567448576898130325802015988875786654148109264410387189106214431193089539430669507872709275978494566772940012528776966924017669183114725524501339879651050869875462595925698538056409969532950306781750124170596211936994644799687168536063985466248175141046719306520148543147109125146784539033060352874449802924253982178154828929325611312102593992248115622033233352420584502418940004258444199864186451811043014746350610274203508152181877407568361389842230095029486804616893876924658956143327640263667667791544069213325611197859278380255653158607876107376032534627087918929808902212133474541327399134756009064119797431328953099175700973338897701465574486364668247971775031396591744746086217878053501249844458283960336428668737739958762915313583710196622024298181923863739935979611542927383221961167515536224827311711115180848785225664299173784630206505342100020500767131197134679339320736293351107304094264419357019993509574773225641538859557781138831754741038613897900807331906813665208731438841794700915917605109592703216967455200617168203543394608456752167873095251480802101102282656984428401055848330043000744818',
            '0.150005671203907795631371677438590602523081125316692834900013403928535207889501411422356884723045566633438038705690289909380022179252110902164136111525323708020690076254497920370477879856300520513764956048642882978505288380749436026076884143478903096492447597033710417946894386057877122551463842462951738863205786085286505835278462302369965874798271330924573479150167090454374130422887329486383506037354650733952526115066333297607250267778745507265213463565468673817650911871908668786150097005322712228454614941728821148205148672713219772051817357384265411884857379051754462893347981856029231090837767800770636577197453728023381541423626428689323213778187963927964287786610288023102607609475516499921517489681328168991493667564544171061822479296044467674844825041931405987415009413293021611780612704343523697747924446079594475725297670442210498909470409526794362464111330074432580224613456866108132941560651213326941244760131862718015725001064992218804014035275958682875948804219624693368838238365817623574035686122306257294800639338529872257818507920612824025571324027584804073707170957480235599991081668837979484865663583797271231171040458112427279622121573670568318462092020173510972495069067192203',
            '0.222743406044794299408919248454522113998351228127645706644015259022934178339710722804207933101344617898858255907034282493237791611324953842422262182334944503413716363367503168843328532186011702473773308566620832323618077123899785693636803910846149680134178214166069122220207408024748310384879956193759696859635652543398863211268773134486726572611142344356935577222917188310733485796455912452918788873342769503838478998807208032669911766522493529420781743955136953110987084168041911577117971033999209795528131077400922602790087051620813000205214043708801823147441995491058558445108157634474425453550576684511435150049707231792153946674364679377679631836800583800565762542259982241368697446814892579786471708983394286125475893496345148111480055741543115524865756103094570044893594782293854841419468677901142810239751085254871351447771134856893364364086318686751682205139948329913887669623814349326340748970771779183758354292914385804820061895798339219315434833365744909089772999787029562765014517937164285913752201606067283201172493431084375418510917185880028913509199804390625032935034091424180670064143470982624454999408362599633494243344959557676009789775441737969840233414972440881538048431067688749',
            '0.127691781831708267319500813750103410643445361683189920806609905778005265760991434595485851526716118509087450687083311752490455444368303916010177746925551564324694341819138277445044784400683226390515376582187219442692028038268109917758050399384360440097918187750706781235370059085072443770419843813663411565645793507241699937772725939234923841167147802445008267780506870056543491304369497435383083062453594182456894351097863384337531519464147629344825563273594273287187289856130152166790840818632362867164110656026314658855189642886510459365841699489675304044311519120194119829032881182893415384779994262455715594373999424318671295222369985866896134574086859409407228192290477794468547995958049998706631921206518960105949315843310774059016090562410734017120494775589397645039198652727197259522997387040614267204779638176242364170676974255918860689543164509838634648201045842125817862654005590611811477883971116047685921352121950527873759910635057533382183390542303404593793934010416591133139456707306446152917963191626598837440528442608847263936570092316801028377217278067175408542062353819240476096953565304213021504103629207834765700832936867219705154108993712744526130358219738223223188604840940604'],
 'potential': '-9.83994835632715209269613602140761728886549044965399801403080045769275331962543000435181504781824529617325324149446360999848233617502858644427221449604792029580756122330365357141010170299214464669811774154028048278506537902779191872859739693931917513028015843379202594443480258363933848848622936036216632846009234019946968907506029065121583238857052479869692093352378982598915289022069237726339922895302568495352165853395662011231461092419073804979497240616800180545642076088416825125432186030886133980441423970913711433772234003429529923933027382310350722008283822228939376114461705208354193573939589157807444429216143248301877085009340760859312952717728908591068284570775683042789273423580597103119360496909022288216577349250641232675476346680128325974876819147608194334197941624067992929697545442405738051748914144761164512732549087766615852341578446796106990072866383632662307114196696079749394484212405088624807900008925278663769902375286731180673200041966645428806216502975985639281847677026008441533092352090377778074825489153363359868832801262264871519284405966909858645283770123398761687525383185066156539193900035938206595601074483978238447009551735256881604994339708405657461008376827672763771',
 'stationarity': '6.288e-2400',
 'v70_from_params': {(0, 1): '1.0',
                     (1, 1): '2.0',
                     (2, 1): '3.0',
                     (3, 0): '1.0',
                     (3, 1): '3.0',
                     (4, 0): '2.0',
                     (4, 1): '3.0',
                     (5, 0): '2.0',
                     (5, 1): '3.0',
                     (5, 2): '-1.0',
                     (6, 0): '2.0',
                     (6, 1): '3.0',
                     (6, 2): '-2.0',
                     (35, 3): '-3.0',
                     (36, 3): '-2.0',
                     (37, 3): '-1.0',
                     (39, 3): '1.0',
                     (40, 3): '2.0',
                     (41, 3): '3.0'}}

==> anc/extrema/S0998708/location.py.txt <==
{'params': ['0.120378086118661827329648527920095664087970742341834871757433965581532567895310065596415963277498005348221796040195952589624646706415378436202865228933000554648164861905832395261032141683259799461082724957330148217166666352465225756826477043878438692021325940032141808111497672836571197483055716836342914257804911454792329843911662496493021538250199697104082430426184159068216402235569182254928012947100136880568212799023924517486290259703524726540072775185568463336362206903437383669138143274517201761728972378327411146621138047391899696357983802743511484666387212519697626500466850509189478284338715948556634587231503155585618979330478183152899980964676172070787999784720734748160142518539704512359564360787194555024546270111324013023281784725168746037106105107803645923874962699970353032307986789516555971975058846873312456061116646681362377622108875209314139738468611600962902533651637303786772606912881481784347495535503598853463251712425075084563897049441374530420220918413760518735103072142600180722649708896511611629196517515671357123925982722355705381494347449505794760274487401993477560058477987274298926769688750517144614552385984796961593521080645037834159401116335886772979040031969896809',
            '0.144749988279570368661057692276898443850185998997167645531976423997978542303307984291918052913895867584224556969409598553057364214052633448971495757480890578429096257304673254474376950849313692124951953477094677510878149470868976838343353795303399365932467989976354272166187724605455415634095885997158034510260615081135324110395538871814400276844120609896328694293538986144574304260243360934123251737871497695310714244917374474714580744000445273928712517825094341767974143654429703454755110285149435551070802718519679538397952440434396718695626785743564865319822388235169778753227670473289830899884484925143762300991904223176908391358888305938904221762775053810512482207519103414393664347277148873002166580115866992431854586355019773570601815681433038715707735704829408136192288500244226126251067915011402890353260080731749773358502240424047376031272087432218720830382696275742073262466870529271082731503575072761424441851707822109025590144518989700550131772789785624876700788139389378164913270377632721924322267318907283596215388388668063003349699703038393265121800295866601556594508704405958584173880491443700877669987873087223643651704604509352844800859394550691904529130344801696744523739617179093',
            '0.152091663891104881696641166647268101479518671330700939781622819200301552591529490670451118426973695263995107061331433228895658956005256910020520165553822658117301279317766990746791303643217258492592135894377749616665673560694341453673829167482903806339164606667825739150001048358215483505722905453235414008090755174687064787665064007533981564609358546459325692245925034194510680174616077241586764782523599838449844113097592037789235939088746458743200942219757634245211139782632525452894586003324831511234484823778303581743390528706361514252780351073698095880114204419994736107200788069237742308914286053643888392785401118195988893546921749500769938913799488299534033739009200599707763268603179727140141574218566523416434604272680982179733890397498614464071772675315112545105606462325634652921749468900536714661359960107177262457248464136222654635269797718540501913461564521760714584374320956301929670432679155827034993985938623528747902115032659934331813272365082781530420246164520817354360244014793868361566925534089958421082651254560478898545551342643859260049816404160513249119798725643035443669038548607388824138604727010710406926804697032666841647533141662732075911556438690017045979414880409665',
            '0.213621202670490164892183285945311462564854199318394087545977225461669511649065729417918576763039766875566091324132068012513477264785607909826768569495154866534957031743746790617947843090701203785055618280908304889198260961521646270820071560568076179326809257712129848174582782534026418527045148251666504165241238766588113094538389057554038625431173431454276163898423227584998290748673891813161660504255865148842149814818028562706913615951012071650724563156472345614656615889952332345053019575442789833723498504644615105789621221998575478296313274162860749675517161217729431732593542455246231377905028724775652885126238063130590042984668290840164356095141316858101771055005212803801611677927572122191739360046697170579272314698620792167759505954698943956086907482292562605352990717982114881811862665415109118150257265565041962634768495396150170453127760030717643833085614009824672960890846558258348602156536696248717542315601299571767782015989705506353841321497963131578044808848101433584417060144149006877306496113882252389945590706061943273306878725701167541302205813305712127339819841655250668905900563253661513549083479631263007678740698508239193687861981848983905410448078892196403079551411752145',
            '0.238034142814306810910726897733157256210155313511922590532056384049988635813960683703866819779899750966546135924166151088792249137054148115795748988479691068712535754004062617936037999205783302123623028449801084144672284167833232494261947328729004091663319912832079759257301192230501179542303991162324093438405354786753000139505301411157183928566031832784434387869667072542515089165969994056995573346431552992252339127171189511279359762816987786422267694739637095658232110568308594676883774632695356131637109309043246944668694185316171830810420909607561638368654030448412536117984702587449020354242730102384577687949737353804767047064509940203039852712292528846527389099986880653163932121817672614904919545040345989367272010212204485904436829986034407880988291894387181234400218053427043307449338883215239572737920214563843623880231983331533635046450836628605180150578717255682317268813970245595069342019079825867735939289495483650840057891722377115993855547452368558599969154223925308379711421274135906607724520033114085653414067611534895887492944553668177503453961094946752724021630559011866961361506499976707432968745674255835339465672634830185260725112493051420234872013907531540195741540953019948',
            '0.00606557964913961808330529828626867826797383648717799738441714301710277152201128538644117685836654955860700770455719089462006045791601690345406880576158808021638451979342055235491865452011509991477898713902310466110215022838501794884355601371278822127015632069250908136212020389171293055435545283720017117046215533712029147218353579256945783144864318864879127519425790421277648263727038057239751595199636243464424604718711466737797422832330646395269941377404428417689536455329264745386664213226185112384831975762067684793472698740568389969567683209042681621188471398348848434421599979416264511949396083732948834996309722204432236734529487034372546505385857251988091335778045365707851350691151405174336395240399041000259527085599833834415080454771430860208768756211085312959307801522883021370621737640830999332657796942911936279111012403825612148959949590043476705364884904793243817664612146100593317993746699006599047924895085071149135137429147310125471455030953613594524728007450178026200401742485092645262925110008244299034181018658970027520652595599545454838003041298885970234179932496895595434550803075276843970977665069244839274700115890684073776809181474034308488833831812874932671012389423613355',
            '0.0362768680234359365326388744112589933408929274032076860230735437889934089865282336745151601147907799260071068617609629320831977465869984767720150456791683218740825472887458387646108182712611506682257022096094690594899680257823308076586165381316261543648862823128096276161873001958740147210817885977774186247207515490686730591939752851751336880263510734581992410589826338300281849609148392138758119189358676500049172894407688949904751490227163957836251710465165192281946820601523983722834978557573267275375379338330423964705129258994180133628029979977609114808678832597305140383061459755596112563571378596993357982312529639050926533527891989900643776612576766188401996106059025391991360364411626452928246017756091232262795852295478478284033369027765011809963057193699194346921247992133786251471221897611324498424220877697337757272079456938844131006423985079975242383016971166693441669302908833434113732306449626271258257306408093128881246947898088966382786247354813971522565921437072523453015861285663984882544383245535643033111836965005964655557974727631034975881804904247649497537565941271872991160160020280004272751598612321569329387274485405174476852657342826534268872647439355413988880948777455329',
            '0.0794266565168327184579119631475793482360837738412425297997802840120808285223096490998000890651099420444527316511215316118357323484336276221072459316709030055420668676819973559728179784825888306336728104576974632316595756386556106883789499424507216485218266749582543849532317536050530955778717780050204171303850827979703323302109512256681053282812898478467505221135857709423287985669030151864290162664331825503158257363910855434904350154374044096744425460243028749636356413617227732207207393497190131306472510316769298904183307245148031929688546758070911118514297583725631847370421259836238442259661510289255322740183708625240143145948763445960208048463750191211081820422373403243494373160109660260528091239989307371548216900006612896943175660145876510866378237407117014702516069321619278443172351696603708640492132274471751131667045581781160784321203851870085168479479784063816172256904605631846854907468216031678954819875741106314129831315765235835156357763850430159462554973733058416112492384130473602600027474492462090385406340695161939920731367057034695823006805308037201544381537500898386734046340280061993796496111755345231775698978828095349647189244717833039703991918911505410494639983601919589',
            '0.094128052711994565194063088253121271341387520259695759087664398598619728651932099008840568778586672146674796187243347167651565012349458168741767438283653732674287590009567751962622976738737463741425680986165635507858686508891091214008165806223361342188099240938027835512473996027618024643704426324284864592030569783205946380923238208207212792252538782164076763480235404860236096605717694601571262940030534351504378003754258288470335994244155144793370626761381964671064887468250533822681736280306994635126296737910846752530817476298115809960286716307068525358994282804501088922480046932755221557343625671428711743242591671686996286195141329118854085540547564782056750925641685009773011831062531317781251540406842772940854010168269655502076185435690467437681078771036676006026679915606230950654281040264380007612461078008798536282647587050176784806894169174262918326531854434496628165733841839740981541227803939273199060760465877279919144125277251209331727457558040355692247782749032295886067518300315747844437160995354696887342493429693282283923956279633662327533166833142552936541291996032001378370441602290556360416707463595092107242220407586976023541915270753924862153217675932252743283187688560096',
            '0.105219265730345552956382783531185709417651098386061715343138321326759005600238069188123714979210898787007522118400442512279526564501543481302617312559846101976053705848399152141369465632990767768101486052123989463585856315265175835628213552800789774475776950255397146832053803292914409000581835366853157515038232134241554035072022723315042737893458092312309443368782704760389731632805051226725174057617312184826926512848236926709146396219970999230113262287848280321892634278573213270612856367202815042785447001904677070753481922514351214372817711731532139984577394988253209114614438139645162147474876771087082522931899256272184237138257862499766946555207192231597927037115652675046927199600845177906552624630522394652661435648650797848249851704336456495483409762079910045007896987706586239223590088417419023326244601861140618901795557614485858964322335816411473248340091993543655284457227287735007119002771341421227264743884476424506990879729931931200647799414473227040296066363279129533947027035508777977581472373080153371555371782762815297554270592372014478722560820798246153586428828530450002227638769626865851663224215677919081871481191152537252519354284075968301450853427259794503798327193580117',
            '0.190711501896317889497600044965033735921708708714482242527335748355942605644559003674364980902687390390067261474079165018735319370851188006863932049992337187734505093323817060469106098635694698316553283648844557356347582182305804472850719508964299644267759945906160613147405760789680435132809066209073745815885470269332177837466509741552605897623391128807851240676626379915495012836978446985551706276046857169786998296426437137577555639980681872857255222086195439462423640193588633945200237849183679297281017791202283809106539634434838307037349219629050068047891867344304878195872563917431651492934988637342103146913367340840520919078429077439513216455440783872587022437133446656474878022523325255702725701033443541810078396505310425886718222266638416184208921064902464644852581935097344297247042634486099880702035798737435094859610239830858058886042216903854757149936919447857710686793809311925625789687059934655113225980409437767411325385597928615970998126109052378931798843811086751407200282873407064690213470922408805400437816038868709564833933254070938609403271764590826010366381903589244629977780828385833671022612041904890652188380232868912955006370570599615356738383636539084879972449448008209',
            '0.364266211125145173149575096365734355499180002815420531414780430966643162818800751783005638746384004581194789312444043798222616731634273797712945419946893925950859551015382168404547053857020992691651775092707656095865844329852506375237835257638382634977685861802442833613111510422351555354385270538379027538301122850508456548600699175427924018157219758818678526270447555718059908009599156773551985482510574071607202036571780969538326649662241427325068394871880279097124169023561940988602713479209687063054565560790060452055687835247757309966490611743209705258315908521369151855394736833810717276244765337696347164174329875051531519868446751154388106842363367775751955405012471990597327169596822599536786365439217051905754096674241371083111973716916534708527823576650842121130868782865503092218558844410850752363710104193408744308962385059150922125056771265126192324416752288735956078218111714851292821661685477096207768728449425678743452642451703408818361360052135750570302123933424888904517039586770172794653379367009711326320943538078185840831026239408070519237119128537099101345827649711084681752856458682589411088930681034505937000498523265423943267210313136844189290793203621878672719635496760264'],
 'potential': '-9.98708340034231677848490257061976790467372839860622231571421701178119776172488523574639528287664850775928515012992984823015614474156028717954578116894119088526601254791698053282896274133471884348865661061996407212027725937686656718266935208495153575596923109882332510954287694391506275118190398665321772734573083851607983257997190468896325746977853599628899303643706094680103232504471977988350450439288427246648620086108663119781932101897049237711219870089193400442894619700175579466829282561346389164350555066659029851845761511137826884682046366641336524085989059431050111120014464270941975779911150390075013136309701644041577954271081756363224890260735459896689850567968099665960646942938867917091748062903786901075872472109285976428098105665984114689103121949414443695987653388525758033734260513109999402610876216967704559486362943259589280280245905370175915167753918881493590955000835373910156071688644546559396097960520310978996645386078242524242960312866208343750197091475409627397875082485436945672062658720770211917969071223653655576455588750500111610031683832382087303170970235304410981667584568256118059273253752482761708855221268632917973294194074338920195026019696280951329082451449646411',
 'stationarity': '4.811e-2400',
 'v70_from_params': {(0, 2): '1.0',
                     (1, 2): '2.0',
                     (2, 1): '1.0',
                     (2, 2): '2.0',
                     (3, 0): '1.0',
                     (3, 1): '1.0',
                     (3, 2): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '1.0',
                     (4, 2): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '1.0',
                     (5, 2): '2.0',
                     (5, 3): '-1.0',
                     (6, 0): '2.0',
                     (6, 1): '1.0',
                     (6, 2): '2.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (35, 11): '1.0',
                     (36, 8): '-1.0',
                     (36, 11): '1.0',
                     (37, 8): '-1.0',
                     (37, 10): '-1.0',
                     (37, 11): '1.0',
                     (38, 7): '-1.0',
                     (38, 8): '-1.0',
                     (38, 10): '-1.0',
                     (38, 11): '1.0',
                     (39, 7): '-1.0',
                     (39, 8): '-1.0',
                     (39, 10): '-2.0',
                     (39, 11): '1.0',
                     (40, 7): '-2.0',
                     (40, 8): '-1.0',
                     (40, 10): '-2.0',
                     (40, 11): '1.0',
                     (41, 7): '-2.0',
                     (41, 8): '-2.0',
                     (41, 10): '-2.0',
                     (41, 11): '1.0',
                     (47, 6): '1.0',
                     (54, 6): '1.0',
                     (56, 9): '-1.0',
                     (61, 5): '-1.0'}}

==> anc/extrema/S1006758/location.py.txt <==
{'params': ['0.115298182929647163872977887745427133643849092669737357799475284851821605449468349432828782555268388743433501077054674819346703967',
            '0.1228346997198959388564233119820836781644192251389354359825393270103097566982647321582500449290030018080934667943346418197662233829',
            '0.1466558533270872083249444838336767860097420281718852271836141717434420037290941572027187554170948262101616047647257344941723094767',
            '0.158564219493901732581978522585937290108563432572984322749757070026816058066152127447856375412614631237714835739779287358831335556',
            '0.2176003717469409944427706909528944411837731755467109902795980565696227644792887671043643859517728775788856495837285556152794514219',
            '0.254808065303737263075727308072327536843071751623947132605072325829185247777366042771940771671023979315065033660960927973171927206',
            '0.009989755567528751150713790576365774309301612106112407299658349162229651489802493600043055655867470127864487756070363021914783923035',
            '0.0151742338748234531106467925534802506837966484852623566348573501694328418523921526365812481576581737878755194230435598170288775448',
            '0.0843427223814180408309275828797044953479919584541591644610370465214645145700336723715099870668751100628910386465922645206660930992',
            '0.1240627573441265521625767879961206682956149584593521215991778818228011979012137161828796643026643667837218309115421079024873629404',
            '0.1982631012606328780110407686061661534307880711199016513798299224370960516775792883223601932795388350181855701712120279329236147269',
            '0.3669485460234689596728959343649890913376844870291137490138780811161239808637740173947198105941191462487133084397230743324544041398'],
 'potential': '-10.06758035963167292406022136040872898072843016193062695028316576673704189928817532524192594909242476479879970488834465075436761318302',
 'stationarity': '2.665e-258',
 'v70_from_params': {(0, 0): '-0.125',
                     (0, 1): '-0.125',
                     (0, 2): '-0.25',
                     (0, 3): '0.875',
                     (0, 4): '0.25',
                     (0, 5): '0.125',
                     (1, 0): '-0.25',
                     (1, 1): '-0.25',
                     (1, 2): '0.5',
                     (1, 3): '0.75',
                     (1, 4): '0.5',
                     (1, 5): '0.25',
                     (2, 0): '-0.375',
                     (2, 1): '-0.375',
                     (2, 2): '1.25',
                     (2, 3): '0.625',
                     (2, 4): '0.75',
                     (2, 5): '0.375',
                     (3, 0): '-0.5',
                     (3, 1): '0.5',
                     (3, 2): '1.0',
                     (3, 3): '0.5',
                     (3, 4): '1.0',
                     (3, 5): '0.5',
                     (4, 0): '0.375',
                     (4, 1): '0.375',
                     (4, 2): '0.75',
                     (4, 3): '0.375',
                     (4, 4): '1.25',
                     (4, 5): '0.625',
                     (5, 0): '0.25',
                     (5, 1): '0.25',
                     (5, 2): '0.5',
                     (5, 3): '0.25',
                     (5, 4): '0.5',
                     (5, 5): '0.75',
                     (6, 0): '0.125',
                     (6, 1): '0.125',
                     (6, 2): '0.25',
                     (6, 3): '0.125',
                     (6, 4): '-0.25',
                     (6, 5): '0.875',
                     (35, 8): '-0.5',
                     (35, 10): '0.25',
                     (35, 11): '-0.25',
                     (36, 10): '0.5',
                     (36, 11): '0.5',
                     (37, 8): '0.5',
                     (37, 10): '-0.25',
                     (37, 11): '0.25',
                     (39, 8): '-0.5',
                     (39, 10): '0.25',
                     (39, 11): '-0.25',
                     (40, 10): '-0.5',
                     (40, 11): '-0.5',
                     (41, 8): '0.5',
                     (41, 10): '-0.25',
                     (41, 11): '0.25',
                     (48, 7): '-1.0',
                     (53, 6): '-1.0',
                     (57, 9): '-1.0',
                     (60, 7): '1.0'}}

==> anc/extrema/S1039230/location.py.txt <==
{'params': ['0.164619737115602088578130793413496055503372746433439559971059032115057523177055497009277376681262722944558179570700622414976227107763296441590845418213740084613228891097032119771308804667107963992619456305849591500103242184422239111303346511579168052695105530148720858832879337064111701874218744221225357847609144992622642851220793029743458528841874524065976920379621361854873806203608877810206397860382160602368996680109148004581554286122444360814302488096081786770571772368834014822705569485393375283457510929027914208069040053936740459172847060425067178904500401215856483310911409341466481848017173181529628307978426466699911049821838512744497425417463721725836670774140398220391374616781055745780824219298460490070872819992647840199789685826855561088866565413781819734931398021164744571827063778313969727123748232472758898894733987948066928407653306128860658178308938087688709045262932638854871613993658106150642059142435924635571393584551775859197387571614216705788312353005897334274621688261608092811730546691290526860148158659590249666486428416796145019176513161691559484231704648097687463811612177150737631062863766345436394340487717885756320210541074682157548630654360782036604809614234886015',
            '0.143276979347573605487549206959250964476366765000981890475313527801959240982741035842753442255313703507860964433820675800293298405654127131831744702584179641391882399279448535378234013297525777300082902013065109671075114372416568155949184565430508745210410682928119883228255833871145145715611031730826938410990200568500705373723711245253273061791419007792671929046123719425941525038847060928430352362162820318067983274611375070133579402238196129178892604427103377760313120350836646090308260995976899849050152182631921433960318790009193997452640143357655953661125477036263950724430912682115352074059823392736222711067168765491168721236517316536209897599478225962957035467389833733926689412156218429592440380682266008990116309523712041920100896050546471576107859860582582063549043224535610335446457928304003294058975090350327270721738181126815459977808309185788101896441472922938727991053531795282630810280253865067889748980827670194138700738350851917104094741216537509193722949251609855369186951555514756613257125082756484530298739463130743934617238515586530667030927760243313444355808684000588746246910106026818963568387243169396069635056100157038785730012237912459886179457273800826684893825473290424'],
 'potential': '-10.3923048454132637611646780490352342016568315228622837683348418767115981014528002224868771205434914540537568484924402181798196705699937148728699330725662418911685593914138334924078489206065080495395900918740596014199373199040335280135310278273622827899622071695281142999192242791563368059020850394563045397100887776366056856131231419504988749771437589979867389470497322867829975040833449839075271323860077483829101219966650590426853662698966125298331494100201411242668657321759457381947825230109884373969597789056981247184516239324321852254939039069883759578980470322172623234802173798726222435841154946406093871957302538468485321004565126142379656249863593907568559259857333867768870277503413731291174214562031168483862918340679663581383372371915849229359881905201271729049316706470877192070422111499001001357664928850764276628639985775610077774646301713706607628918324818592758947107313058522740832839897714717733377426633314575423391531864295753697888130521971223000976318976715022984330183729756288745460311202417987554653979325477490087231856314159866151539414213218318170423154924898264345773552402372150571210557791152365981598517019805864809039951222638839712317555335634933230624220816217850556',
 'stationarity': '3.996e-2399',
 'v70_from_params': {(0, 0): '1.0',
                     (2, 0): '1.0',
                     (4, 0): '-1.0',
                     (6, 0): '1.0',
                     (35, 1): '3.0',
                     (36, 1): '6.0',
                     (37, 1): '5.0',
                     (38, 1): '4.0',
                     (39, 1): '3.0',
                     (40, 1): '2.0',
                     (41, 1): '1.0'}}

==> anc/extrema/S1039624/location.py.txt <==
{'params': ['0.0200237035606938469684440221567958077789305556858558654738288102623805396426903951275678561006656091338129934468401625058799050817869',
            '0.117583818131170274613793000320432085369551531202812448180720562380816600056983617700105072526141097584472115586594937503138581900671',
            '0.146314944486299748761761449432067285906285772837515951001777465347498080509572888278065434136685513695467652023350762500889646876171',
            '0.15608793451273043055252204026029014468557929240363096111435593252684370013301342533432839625447247753710431527030566249447567108264',
            '0.1874342589805710829968537765820178570645633517632556325934843714532192790898266420224137467402608206278778463136974438041177784254',
            '0.253597594344377072785346982797152161316908887044749697704127358984967740323572756745384831676892528026721375037497637498639537665333',
            '0.3167825870854870017699761837310341636157910746679246119097584804755290880003822438856993933527565563282569294263001012426913738808'],
 'potential': '-10.396246070974385894977409789656958535074749809250456646288352257296730036555953583706714204462883856229921695754974847327864313409',
 'stationarity': '1.311e-228',
 'v70_from_params': {(0, 0): '1.0',
                     (1, 0): '2.0',
                     (2, 0): '2.0',
                     (2, 1): '-1.0',
                     (3, 0): '2.0',
                     (3, 1): '-1.0',
                     (3, 2): '1.0',
                     (4, 0): '2.0',
                     (4, 1): '-2.0',
                     (4, 2): '1.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 2): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '2.0',
                     (6, 5): '-1.0',
                     (8, 4): '1.0',
                     (16, 4): '-1.0',
                     (35, 6): '1.0',
                     (36, 6): '2.0',
                     (37, 6): '2.0',
                     (38, 6): '2.0',
                     (39, 6): '2.0',
                     (40, 6): '2.0',
                     (41, 6): '1.0'}}

==> anc/extrema/S1043471/location.py.txt <==
{'params': ['0.00074394308593692617082572907774499483650951531011378943371284635093384026308681430496672808305650810289060288099263141904385043543586283156945530389201827651779601525264892140348467829052488955460819909039706919591607365229079113962136637938102135482433909067907929566721138096376130379435139296045614747966194429978634383051369531818085065557340093621781092953543766732982818759119978006733807174915023271567065171273893893677781343254691303902468670208188526053254343809339628339534116934596212550695713368641455649098158469424386591866445006470018097521552840306107116061336918288588098829048280825070247591347036895184514423355847182629013757786789896776291961645445112415498721423241857454966613663697871624638591504316195571306211331559232610923105942664916494398995461143041919008953124234300184276342677766866671399274632497021473970426990825360011024464165606876782076769730580436688738743380377258883646996256908613703241701615700883949930632385512178248267506804289806111641939717604064999292055746871237378650371901320279053570162810244110241706701757441628792127944097357995163399927180406349349567729749925695782061657795018562988651875873638118098177176200995514237684089894809445582043',
            '0.0408681192021765960115520700604628602509527885711356061267489854059335381351022400230025454811700170406012048304613728811439987562872158269855473849718835521120282433820555643992556177354243135719059503556653659972783117631879825417885184616048923578019377010822495561749453734437045973415109628102380362988211950479832636741978361841624063389300535955933580377513594105059195725965288003589329109863835917089702005326012090377844111647154572632819603963290649889564861986660878344558625381867157304717060010410902627392055699793078884547881548703573657964468445803633804421245571764547577671419355645748398568109740558136627640205293561678467074394002755745733370570800756242209334483370906160822548827430407887017120208063944812134690218200537049017251106496832922192450769882321674354580615932535377495385320557520399974389596417202412667071674815785380289777998221478043452927527607363096579876304447987610946664993675303661421226037035602732967740969397403786750448551388858058485691001520401562025899413429461914064705596600979492696864963604946092668348827951768265975739930386094026559814495952898920387478999160106039255266340458392979818736635892457830139852256691876814136940866728160419628',
            '0.103158744849018336276255575763392816394587866121030422769713105865617319065172631435008971026969898488899038718490999970457581970036956438064133531539581596445553811200464051687437198195515449105738333806617442915540681836680211760277352263634578108506515443335695883248819132720308928321673163452063045948968207609445298919243535896622099062491233522975312265867787936348068849238685695951590183588253043553567000727695648932952526003495351835856669630360950497718731847511355315956715872735055661876840411625614741799928601898468910149426165578618523768309841577177745346123843905067069619507093860553411086372591102372829030979846200109280242759659825142132929266816455501237925807930575241989479467173820843171511101248143111342749813829289962651999803128693327087092060929845749507502799171451350695314617150796662757012244184121416638372243333701699894468696830997951033051479028699453422871347812754760912619318465383893525907140384542721015574269808508115656031096825530466104415341773151738848864382111545655968167829167629266837387724040536941616862472952364315862452623346309854838349675618893338273027460779649808123453533838216272298358749218196771523401518842986567933110003680269229934',
            '0.117132636111924301460800811273833784082729617076463577742051088023073071330856788090837442638109776361965313459924845947750030052963817517917871410575261186543832802174171752364779650107312312989480758859724651370027627033347487894849743254729947967842835675773369250657046301798082945400040678381756833842052217022673961295615235805967205159937825328579023674821928422715532402723818046263205090374870790389192674467393954695195639013662303258206997667843003713248159115958174087803846311327995824139920817705682562326611010246530700091340286749081836673254241144792622544050924910467998183714511848856841927590292059685065166184320520801488167722802479623955353923395087598687447437432939021221770166022203225019484137110298014258644082237327172777910251215799826674773336274495128936353408763899792171246103610510017059302137194898951488170297928321941374067424035966155248682691079857363315064020042193995729118162872161422082668891602636471181973972008474829483103196404415854439422699636146684620523784807068730996660425682840234487519085106469881713433984395519914878295134719804275904455767229965919595580020736337069393398736093899337203750524207592461477408727624255511870498574455598479646',
            '0.155508511540803875654456992499503831007106822988353246978928752708371896214150392087530244283543640545314709498576245978391708339716397428990983512674046743465289422417999855794579892016866696867137574140174716174101290528296318752961323937847705913945619663851103001580772245864238012718600113856661905637424276847619211025922305753779534966050263900668395455291395949204953632600766893681778121594770712229919758390158215001827876919123837317121694474708657687587970629056463828738536555695953145645782041366546529373396121410717929011235284343952628939643716934410658519268529625896284507803847894538682902671311810367399902822706926280192001846224575146842488367985987229805472076589907021426582599523797932450087457508785117451498890868442068891694610981366373075162166895343785392871027511720474058603265659364452880633240572914470761550269841455502353067177533169884549992589912187942881086218328939741797137942861250200798226068053441950611634158259975261080485253090723285749050327257569493405649036314953261165996367696573232422787723922442860547915120869898308630389547251250185662997618494646145692520418957764288906714047769694608918918583166019766402119440991476401545861384514990247683',
            '0.191673727725651337956285459504045841298544687046480520724631435819781871157091015094449764459016457197965323764893327020257975114086402933518472110760458314592585786877042703891133466009364413047245628988326792503628231231722429858331142666554911666294597036509412256484693835746582742179713985468853632117420269592969774546225781923011148112431433931702766533698358799902473811942392154302757163003397878832580482119392463671816702515440143336999396203994257756292300540173198174576940794290529024424002922135221694459503309647765824662231734249998784003579287283203638230573770102759131037766142173171771207697738609954971207047938298253908935663871155155463366190103336129766910938189054194115100414948540029235791563891991484681646181496454740464222811160513209671197849277666565654148241088803033680859097509042758961811434182717777447722242113264047435590933368076715593313389395910744680835819435782547021618417555778544931748147549577618369481988206557111562644082270557185395115661738655255016124730410473353007899002793982547297164623152614695959287049741702979186755426656834279116218965667447362143114940926916602159680638857586157457940113484427467789971029494327388856062148904376874218',
            '0.231773028450551581103705733712874754838883651493681218594230855325511429409904940155365141440483399866678818128039719044997739636392999119923307538277424377897093981210116043760103924388754696284712382644234001546850605798455824106022548730972761523986517638542222696062873174218616360777129829428180703180655298822309908647339705375584333787058035633654061092361964961414566462728056139586050300983257910910142232324950960659239104768070683312046731746222596411879643546348550082086520328837233239313996858031138828960801561677940740647787416222677099816451113498839900621194897359909524924376424178820684973450629814238802304986498090913833462129626779196224505234300999204271986065685755426566097882802960368767859573812688650496673951285715536767879751547482907530690426181606746893766374682366728480310837214122429942496418126093180983013400288198905698156801746988235453382528231308996538162607926334976431589606365881256738772355952518148496834033328709711888543594356253334339903926741676021823582879779075800756186233719315517640620312668418132994514222470241396911110688932445058911471936129322173249352539778090754374586149817754648140795443784366444865542942946544232002665872297772685367',
            '0.00417272120005323225678178393224153004224124790433941683856482596269991809323590021754152324114682926667291275767640054439267078505086989993061094765379496292193905815932922443367213855759606568593721465223305597739057082002979114851459437305147871232549348368199501532843602992586072944576819416512873499246702961991113394106426139178739890676538867483530105873905704063443778884887452652435245608491581134301249416881076509589664756074336003924273067313393237565624399014853771954160569835851804813919969002684237269695756171845849112150774155946588952631119889331676459977487872217047575932574086681793335985205883970065767205913342926484914935075783530284935822398958069928359841547258918773383359769956690742687218921479172441504286237322459348895214713039249667519836439173846985122289687491716134697854324319733010293557359656178021445993067660035653958875885782651894515358962557124040646194727328700974823314945077898711306656586729667602904426935162806803189029730921464027520857736905903978416174339250981681953438684316830810924401572548242503893452152232947876371914491900370472526112998672175939651142215010294797893790945209038867964497823950380537134905524168657903718837667374989975723',
            '0.0149436712737818121574188590329690346379465879943619563888439612689785230479591992621839968500804397155503272686199629690694921984393336525989015023161166093471406814013412975728136974633342424321311441258351155041214325653457207542888883387915160304256391738889339262361453039608648301707602865440655075418416060267205757492108251853015166786440118559671552014889636552505718889940495120346619437756541039751883262382108679145713259787922198014111231505691181581431125109729507942895399253811943456114996712782953601593276370910230655522757165334983971406734677671296918474315441203335799415357600128807399365071585567298893333082934559066784793700349594716659437692536825015203533247870406361762441566946125616826508961351446092516375886379336726985408201385673919221135597707168802035548244000031852487843454868576713937569572694748313405834883873426891974305057079425072939593829782945039521951059102226428546651347959205829337237975324460571764668995444661679186842583319912479380815067875423500974443482165544422984056776325766217952259426133261436960223855508162626351364638663956332183364816112788029782884894663011465735964609441811693318627312395150654492034749317232479211558536104834496075',
            '0.309879125388842093863887804582669620311818914030015702733231869798224977668069045058361691098191746465433197030538548346931382584515767705675973199425327783951551518525779943808934174521092800779634539528662859592617740580187485547522116101253787173954181735628919476500634044483756235943071683767522968674550350434045121832379349588180516741279133831990522290918633515751503492641074832792893064785872822724676175897985194924121157229984918467076748588704392911231808188901610695388969163539485129045187219848328667047269740534573870965833395002814989624385659337068646271698004418139339745133198263745818106846082153344938911118294052306681551225576500476457298690496058869554694527500696717240803879570988880118381383580529782514077150959265390202390300318780877030885926638221525783980386039875348228757240753450608383508627822461111433126328454234098377695465694714132764280483996687045962949283832760341269986125997839660404710766988907177923347084701803331969875427341527021257512415683551354903126328191261238342890082867535204243212429117145309743719897134243072386585104574534519877642577927997958579094316705082558126339219901704823747311318469537734490543404602432714280670841487570341263',
            '0.326538660420927975661782368808235305940994888103679341790239933438930065851914013795753596896137905504853279233976058657825822942108730505269558157204014476750771820049850250454870274946872569017866150098613507990895649251508353621599228824122677099601338337748016822085760621932433276910630643767984629103054230676661640476275440570051478609293466606296922358354578020082280830157203783442386926849041801564265824388912759615572572126970740384899729528381917536507101540376431962447421169817648800155242918734924971078175433117005397321929482801968875933358580885109061529880618767996146307937193557250327860120465436663403047205569708783535043332580636560144289323906380967247819704496064496872592266257255709895296310801616024527632973110902727420345698362189591686612460242931839823153388325605310312637852481794012573430596046977982632413395914371032459192380914204575884667840986955489942570547639347900511329043314543249314071673189545931937751531479993878703197627447124655817171577931163020836375034699148204290418617826138481556244146420592921602425900964023171845835153657211717170414007700144225133994569551625336553205968580374007241874070422157029079382193381995187606978257978588891571'],
 'potential': '-10.4347125950092267924281315075560480704656700843520322311834318562290776959926782172785944783577846623358857637846084918638559407725956186947264356529246437162270136399503087625029060959140682612158309003737688359389115105789592868640965012710298846950346167151558184534276762707591471282902398272978246229350978628143314316592256974001150112434767164592493134802029211879950669413722600239831109448443559792804718478533447207772786979988278378213511853739589632649423269397707547988596896087728638717349389808724230922261112417941050945055973681423202194981863648905696428627203244729427673481228480448083614159619527197102333387322866845406235260623127204184798647989735423912438147991485750519110444814451898019743600613389310916388737767551440972938544153985760551374719025101614347869299228654852430300625067684225636897008563427271455760162679899802943242420819119522498582608187568317969543045093948792670789747676102981924054158793793655340627791174505533177504639990660731718605613352148683613903220889567811957008898933575466162955360355796468160604487669643707333601011552773340909997447505455911444337761600159494331895661666604311383738985182084743161176669109843482803533054453385335649',
 'stationarity': '5.251e-2400',
 'v70_from_params': {(0, 1): '-1.0',
                     (1, 1): '-1.0',
                     (1, 3): '1.0',
                     (2, 1): '-1.0',
                     (2, 3): '1.0',
                     (2, 4): '1.0',
                     (3, 1): '-1.0',
                     (3, 3): '1.0',
                     (3, 4): '1.0',
                     (3, 6): '-1.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (4, 4): '1.0',
                     (4, 6): '-1.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (5, 4): '1.0',
                     (5, 6): '-1.0',
                     (6, 1): '-2.0',
                     (6, 3): '2.0',
                     (6, 4): '1.0',
                     (6, 6): '-2.0',
                     (11, 5): '1.0',
                     (15, 2): '-1.0',
                     (24, 0): '-1.0',
                     (30, 2): '-1.0',
                     (35, 10): '1.0',
                     (36, 9): '1.0',
                     (36, 10): '1.0',
                     (37, 8): '1.0',
                     (37, 9): '1.0',
                     (37, 10): '1.0',
                     (38, 7): '1.0',
                     (38, 8): '1.0',
                     (38, 9): '1.0',
                     (38, 10): '1.0',
                     (39, 8): '1.0',
                     (39, 9): '1.0',
                     (39, 10): '1.0',
                     (40, 9): '1.0',
                     (40, 10): '1.0',
                     (41, 10): '1.0'}}

==> anc/extrema/S1046017/location.py.txt <==
{'params': ['0.143296306381977824266877397227749951660414080395052048117008829766815662014980372300811825029216362076488265583248870285521923855462',
            '0.150991745551097259753855959375541339387116246970410401698062819964422313512106112898622469178522111582059987605250438981991793471729',
            '0.15874838939443657305455915415393403254677157917647484997813073337953211922070074343035173797723929553040275865324988654495174064998',
            '0.222839293633356511447666346657630065616465648259101816064284410253095933288382664566045706433693259622468310854749594673193923541422',
            '0.266120921735284771474531357740639621092510958927181190912028768002010971347542839897451944378870083586686862611749788090913555226408',
            '0.0170118689097340756098499486924478209320639985176647260935064134061631856746534231665387016823731745420770272403249898720303329842942',
            '0.150914022236804346875907432203646288825317283152727260323188924056331723249898762783633994826462228819754996747525003632828073499728',
            '0.1679258911465384224857573808960941097573812816703919864166953374624949089245521859501726965088354033618320239878604342270350319136',
            '0.31883991338334276936166481309974039858269856482311924673988426151882663217445094873380669133529763218158702073537499713768647998375'],
 'potential': '-10.4601767467769500902489808008794975181441891588115655359600231664703408922935513317601644708825660660666437948709870274192982094143',
 'stationarity': '3.503e-220',
 'v70_from_params': {(0, 2): '1.0',
                     (1, 2): '2.0',
                     (2, 1): '1.0',
                     (2, 2): '2.0',
                     (3, 0): '1.0',
                     (3, 1): '1.0',
                     (3, 2): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '1.0',
                     (4, 2): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '1.0',
                     (5, 2): '2.0',
                     (5, 3): '-1.0',
                     (6, 0): '2.0',
                     (6, 1): '1.0',
                     (6, 2): '2.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (35, 5): '-1.0',
                     (36, 5): '-1.0',
                     (36, 8): '1.0',
                     (37, 5): '-1.0',
                     (37, 6): '-1.0',
                     (37, 8): '1.0',
                     (38, 5): '-1.0',
                     (38, 6): '-2.0',
                     (38, 8): '1.0',
                     (39, 5): '-1.0',
                     (39, 6): '-3.0',
                     (39, 8): '1.0',
                     (40, 5): '-1.0',
                     (40, 6): '-4.0',
                     (40, 8): '1.0',
                     (41, 5): '-2.0',
                     (41, 6): '-4.0',
                     (41, 8): '1.0',
                     (56, 7): '1.0',
                     (61, 7): '1.0'}}

==> anc/extrema/S1067475/location.py.txt <==
{'params': ['0.129917406441614654863022200925081126469281822673264988687273248746643246967794435246943062966610169795699261530890101036853103542252249691069183788303382288061342385493671065403429020452852077416646133585942748235817961493145095815539695167906122073072718783863449253285493573188779873857920186773854641209980137050598237317463780299465803420478302715456274980799021675532655374921573447135587883825208044886145182700013765858644079857234129601045448484837646200238044224803040394036762899806084107593038664225991249158613103318172267124317489078571415668513326628607105354168406857766032680642494191955027524949922029055214880705166462539594567686166154881021007539490686579673606189855212455966673409165212321386018305881397693819344778894398535907887054140898595199671177538605143498000607438577979913073642701739436323125687636972085711131088455920057184313429124442520972783648327055039454354342755213402990442091699143316061184439646980909609611105319321869211037971557603281470018791799591558739565861571164495689800859524810562589334413167761100837813107187841086625942736708166547076946339143968557891685142962053485698654799741810719715670349620586247356904364013476033520075024599158287352',
            '0.165800675936139071377141559349146652217499752051509872469407880672405867082574637708741877083180317720837902681299026714404291993467378382103359864291126592031596572715021264041589818719617343783265508576999814132457236359236211354942210875988282530651036183773789138636630007581001605846482582849664957197849501051547355833275370777887289812902465634827662733209752252395507969512908543863042953087032684782877794176412326889531124556629902891086471994572924377178699898601324896641492960045993673093883098955154318436182319525420763692872485981755893704749946576801710123293650558603666768607285203520064806456591649703484675497336794398086271350515827302083718736582329654872629137164432747920421712610282114267699789452572785669251277151645594705515643349293404049975156843695660626881440693614137483022108730763508791600575549585712817725621316463320667251064137708717206948971156159895854427272293440864200198100053971812935506992112736657546204806101328369195026672326425898326185816519044322611947465587486971535613071642523551078835539760050461584290796892460785906360916254903867133306715606076697731022307728775205301337830031222494349816267324323900778339090743519564475802353658289860183',
            '0.167905745724623200635429413233329850862138652927157991634290255021958275680318171850416355381479527519369509451385805632603020240544624438360257915823462866403001936429007292885719997750710207000500956495966166432464064705929422620217292011241518540734451969777208820417103347744347055300656551447434523297954830143378634563707199366404862725277693141139254006452496956112701250631345604419669370297174699356920712643380794557837689966331627302951298919643351119964309174638046745167173107625525055877513732849084058473343963515702077832177786404556448391624790932480714971634594205010536603382104160285194761178750210441092890069903454293712242074823602035685481079405807885487578787726560943720927449505551148778674689393623805466016497131847585997540734553216082436484880825254415195610778675503534268909815927802590828912306243117780710644059200955555093776084544569188133146878003508613659744558652730245817493192061568093406652856897834177347962022186656375922501029988500053920540942175138413193821138603428940929029924813035687259676740207671593269516693876827762841065106353306822278828013691534590408289176514677500626231587503031133076815511791154660275065163158921280848101757028640133277',
            '0.231975607304580225780133255783873657032148937348371832174321936955327122747670350987217707179197823533303734516605869062316936653501809126050828773061030737217541842348060935636735401274137263741035203037888939847683714071130732608979205731965986460982074862466760290525850675276634986772082193114265583019536649173009516344151486596014507263176684031602646975965755292038222553121049326385736290139399480674482170226920982723325325664830599132991964091955740800185280767918400521088690704639953007698333935126534902017317587250032034748905376150516184272817282922620061125768805059219585049604588068764475152981306932726367618798290330163330558642293371488733990649458030451684859146476651866044082600084222108783822733093386834685670058758551501705891668648905697563590522171316094774787155078466944609248437511476143320565172471245269113439649054949484410767869072951850200860046151670394182192916858368353447428556215334513419134753087960783535204315371479412243835588946537267572771393852386109356008289020084196969086975998014261763344013136112770091787937223765244550945345313923521049385036768064531778094566506693141340580232274290131850599161942129302498667123828867967655719009539990966588',
            '0.297495765659454330813778276098221292816042828555612168763891014298954666883459149929025299420964065284367975612639101928682666252057508388860585726422755426525201531864256109346417052578467385135489282665039763773653860615123783008497773770351590836301227966121584704990122498893985490619471673063712120174646137093482066907314356917599607578061089284813426755781278931609776114376647994202084881052999211920045244409359482275844012874100218433096038619623437417212845161646698132871983565629305984638320022852235129665461278693105384108052284646979253279391615853737228523362042565717635237447305770471559072751322263243364979450895967738038773587908598158028714675459257681825280799374675815207458229783364837029440313815842114868633711687034835104587883439711364195106229228782588464529902764843276628492150966895276454546218367274907434396618520315576401894353329828435017089931513946413718239241392591454921211555144725605032912079026445264390942430370326034974433497525558033961762496763732047766704887896505450835100688322187527250169820238690309615374524574267995738485911750003563746085347740953930774781813668850895269950139972325936233589666263547111044943897430578257900717897833904768267',
            '0.328894773899648617439956116745669829862855396419437127492439039626349557205079093399316606906129192735204290884375566507090388749629941501319892291124851094470677802094958338255702486428404087864475923154555849659108574197218574137952074590343579550127334924195488868269480280403894453616910548097270631540902168062331981745975983056368989415475457747513070984222872715803391985508524201635009943169156109205607850862304664622618125837301098168158118766205531282911958713393350081024033964313160858250080179543170901289670995736174496423821495771889185364050630485562347317775250207521951516025757243911115714732009538583863272261111554831106882347567622210313849772611600113345450220651467141571662984092243603913515334165275589054645351520445283356563852035081309110399619567142128066010393802950427205451135514153007764437758549890596086920558850521798694223850746818637839919562071606489522882558321353924155911044337935335593699314700331346396012919185664139594138224390104102701519062644723502326370075939858358113137311678783235096446649652314494555715690465152292956892071540599886421663288995884144475730844582316971270937029007003529717818156457624746769017711818109179364340955429046715939'],
 'potential': '-10.6747541829948937677979769359580616537222601245605881216715889948446046446443930766494929207748255367812955949079353365408921430967578975295006473244612354185814126366323582853868864911129433183413235743308264861263209013847498289088008408099867619659488073936225323433469264405536797055999588540452782078040014739070016574680773845608265382374201751023325078107690875096858213239646754867142243102981796931119383138706218567059222103090522113800133251074045776045211874340342435235530629445966771693813469154670866992705909645824860910165269418817660306775239749074987216285289859591872158886025786918816954634486764210917806190371560071680920870536255314076825446198747422238256530730160760850891301479390423245306477285182276659518576284271428159409270788604631522529090877795157280661844346186232936150619167345409759736844907357404193842399786661245218572073895820116811825927806961231605741933640140142708974612830834959595230266471225402132214692764477210933879607605914360767658230449595689115396292379617782066300789018677058044688867302404328296353120541530771613827944069934179789773240927115761420393651444914581592667760207882302276157603501538765055922392157630140279584908401337377862113',
 'stationarity': '1.453e-2399',
 'v70_from_params': {(0, 2): '1.0',
                     (1, 2): '1.0',
                     (1, 3): '-1.0',
                     (2, 0): '1.0',
                     (2, 2): '1.0',
                     (2, 3): '-1.0',
                     (3, 0): '2.0',
                     (3, 2): '1.0',
                     (3, 3): '-1.0',
                     (4, 0): '2.0',
                     (4, 1): '1.0',
                     (4, 2): '1.0',
                     (4, 3): '-1.0',
                     (5, 0): '2.0',
                     (5, 1): '1.0',
                     (5, 2): '1.0',
                     (5, 3): '-1.0',
                     (5, 4): '-1.0',
                     (6, 0): '2.0',
                     (6, 1): '1.0',
                     (6, 2): '2.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (35, 5): '1.0',
                     (36, 5): '2.0',
                     (37, 5): '2.0',
                     (38, 5): '2.0',
                     (39, 5): '2.0',
                     (40, 5): '2.0',
                     (41, 5): '1.0'}}

==> anc/extrema/S1068971/location.py.txt <==
{'params': ['0.169898132131815147927121682445753463299304695379709500006718211375988058327912412843299751739150609110831698456129035169092918392543800170443543976557363460156761631495561607173772697951820807880995143215208100505465972724619995527586087826181330373663609877713338489225464368940913134890955642167424061700195809259583630287767377087896065537148333798855809581574401928232709041665834469249930266593415752979745810663989299575430030889629586725119115369161791675763008455359574190518970179006365203742324491755619916917853994568183482280657802949119099584112340059791554872492434292120905210107609969185576507283653992441378813737655668019420909753566701666814730855970337362854782927024980598772586370432869769728936492127398941165560687537356042562182283180734263597749718579379917230222328073220677515639105632824578021943871587658821948651859786831940600911265129767943369557790020404565792255566498703186812048390180132273068843506688233659778682050039443275493812275467987439295315817083236717146876638893383017087486502894173441521383565311652077510478064781196377272307609552348399258453427951578653337096554903839359279731705026990960710340279832723495681396532662390904314611511321355223059',
            '0.0456937990587889793456617653487558171236923856995030896097893342758926392898924103212179639510623389498736962053971919571762303242357946543815341802226524102773404452214501287738494931073598168240857732534745714735613842402390236575884660049352436134239290561795094269842427364938023872435385235691565385070301641340148927236242843392446938079491749541608248512827400607329813139594828792132612153457127082668129562825215257554015030659827345742552953936583539695990855847679915832548962154456693514859746466449857598731283420857152156556666133960169959860909940008245492848544623241727647488764720957739927075687258541534788505284411223733709921142229919771514150664153122331634574643496627686776232144932596152364918676876960785273132213808688262226039194462187747589426119536804015526064272931955351365413730420553365159382980369597328507235764761255121358073205713525550384796722854953828973802358235796172947525003872382975702747066647690718335797928602937859795077786085586893303299783694705999023931840082165992610934756543414487867946613512603009198560715619155711545480850800805037233457241204415897243297968769578014231631782923088818407359185470680986539165392204461570513021827827553627174',
            '0.0517654792800068792965101749921713244359241621642913321269339973482142852433161916091627525778719777489268572287199056025504291476062772562402280450573650256371944110466036124813101912831899440255501547805624864117927661022646909678648449905505396823784726857284125758956143008254048488168507393217185121285519585046471614523708357322734852535188277851127944456521195224356263763032933049560121552718940608238721858757659081559593169463247775783319405278614529684920150848326719457787487668295285840585787913889045197827428767689475031675704856638967761325275692753533454330992251623209895888348508120373507274285354626522604846736713981608260414161059683215882271522323341913845835487839026328945009027228074758527410499434265327648067852540625903379084705910200686149321323247178527505387885337001810136819632979342154033632152374910016922628795378459430121691881684678940902915957527166732757992824951139709377394326770745659748006512300714544894584405806199246666543656378914112705526213341509128972732249069916066467429349115255555980832886309103172861973852334216197918281647682812171394851971361374162566170458784844422568736729216110302469359854976148976304708436643830278752430739562200084369',
            '0.0976740336556964306897753729764834954416545252271382616066889207465046825649030724111481173771082417218133553578146547987924500754941626427202576079273451925293483207885941762271247626747181046996518229937623436304571608477905434440967500881176196592331659604524217410396548033368879261347227251766017509394064252148098749217894261580333210990260490686694254181245691868904510226877322423781285258058859659111601914492934784986022603954007961070690625869536933376060886874001575948051423619636147494115987527435772690347296895913342121796676255363873723260550355970067881674428943034785150661686710896247015812269342392880718849242403685994255402352628798125452757437367196470814227481243289175529240546036808246798866540504608524173995277442013756800793830481703571936120524914304762492425421389642647805947845885663727461365230475837856971851313852995650857822616171600034718833319675664357301308933184418172687672146201270343595989799929234141753881659621463931553307089931863902584995414926308536323737684113455859375455103068439441165668926144777970405920400948655085347276062446745056523286567030568233329982273028600589488197866698703876203489108744833935041082537547306296269467179618122053851',
            '0.117660556390841928123138805471573153350691640666740075355985945400060333450574295967847441667670677985919433141662420563815732029967738682898278515095009158596764957495460552702826451089007817413340525044490151783658757918986695229604295876524248075462674089229718823533728737515668484395988848946097048055793825393535684719584196182096316645965151669441851372776000964633789856884891390799448598252563886221376469135043152219495968728010301875118582800008733636446322966481624830051622646056208794543416884491460611103085027272089807470638045460680488865290788722362200535374718640033627715708637193655003304577856059807789548301713282021714077203522739906055955783494182427484680209962003334555854558552952137834577982182271013322865849562878640769937918429137208538043926500881279609026711052526383425334563567045805068985801118224062575952606917348076750970102942253649695068983335741714453091640539692011805861219058030096561884022846225442978244320182815132622661497426639201041115038142411644091270529765754387267412157726669128716888856679109559475229254396475090618775402387971145104251417400408480450962061766357785320048811390769734767211412816102994989022915074778961454924777290762258975',
            '0.118347820666330603168400365586318275911868568203505411615765581267540257918066736137734625662621906852948036009322527832587249103078601424539788621248542346890912514507658792021858245950549396642489041833299621300120617651237821986225102638201318316167841834539360832712904239572055496237692663326097438326436622208671478953150409582521312393006900801706019083831091384559243562450932684903847601319074850065389982342838222907341256114486735127308104481985617334375864655838947974522330777412716920511027890213126640291090866090739412644315363447979714122778126173676799413396651527034957046089321441108337795711168974879431663018434538289052259813812978706470560095633975364380252003182192382634657657327512279384125446735541801711330294383246677420564168653299187565369670104080905963337754500043901217364800787823196412992620928401570322153903268760029993320065020799337657153239678438387318732355224063627252602683349930262935022744115373985513313745746173398761072162648439743454585112151406360032452666058264224312748065740907000687744594381308277287571757231251366485152189053036476539301424514964675117274979908349255316952359301155581955103022826133382999429456960013364706041878521217998566',
            '0.202140593451686125562787034021108230988319556626077280376332062419051594316411625293943255894494926019436139816909635042872968694782490544229498304007869463105796089275628501431511372935678662579575010132470663830167596214980951844065947423047910097546545923333264138187360133548674952254054802622109490029904018515275195648964615896249324677513893312017795639003720097577895482283713269182012248648561854964858544983528468194444486207667986703581217747282960506556983320429763269055063457348384105782699104183263578905478997425704440668401055897124063241632994981502297365216722334290952565645357172318130097791590255297783161855304594447357471324803523999808199814260781098796570667204422049101919733530280314799345146134179233065949582481066972183318259258173009491602220470946457989066259098016502025243560459434563659137623090010771155979576283903204914570916495227622038484949315589485391193270341942748429576924381904855844352523397846945327730730901641215159997559631273642108324910109372654756846731262782147492334233359370084276502141754082021840288228524374809703078891546546013155903320020567056979200533375279454608535396603377419117735686286487954354478712176938353860513237230612334977',
            '0.222127116186831622996150466516197888897356672065679094125629087072607245202082848850642580185057362283542217600757400807896250649256066584407519211175533429173212725982494877907213061349968375293263712183198471983369193286177103629573493211454538513776054052110561220681434067727455510515320926391604787146291418694001005446759385920312320224452995912790221593655151875321234316480872417603332321095239775275074822669278141915338194540277492471630737960338000805397217599511230504301543741440978150914517235931146920973834335106460035959371475821417179780868748106857709733148546670846065215185323276348431821142512075817500825232777507869646008293063384093318879854018243879199828129042096466104850237479551627954036474265989393971415904299744237273176794639139860836034094480397261348850428011578620669983339437913995981986901160651048034747051815951716579758757820321268261670600683764764114154017563192942966670928819807918046637566251148974130586885122309954627328348064726452890940406759153445215743492617190948822200880779195268876824105818713784274925442825984391787126687689842652607826080717918714097164367838777180979764421324276766264598188228107555839393373496986685688491296559562388567',
            '0.417475183498224484375701212469164879780665722519955617339006928565616610331888993672938814939273845727168928316386710405481150800244391869848034427030223814231909367559683230361462586699404584692567358170723159244283514981758190517766993387689777832242385973015404702760743674401231362784766376744808289025104269123620755290338238236378962422505094050129072429904290249102136361856336902359589372707011707097395205567865098912542715331079084685768863134245387480609394974311545693911828465368207649737714741418301459043293714289128460318706726894191924432978819300871286068034335277803095347522665455597834983596380554393644595081258245068497088763589143718409431341491683173362673625290754301210698346686913277313809782366911098806214959788146988633335560735480575223258199463258213847335512289507150231172908615046741474259947255818619429117314586550846751323281054641275205437264618897635574415804200076577504205358060061986765835526236995802481363217046602740937989766051099233407939489744415152480491029439882120697291901392883157109957891047669378356109523015715408856581900179191663912483394124032360763160822444497298877403994664017541505296009977074342847609881006447944942384732483186799337'],
 'potential': '-10.6897177038272347579529861571512456786941172496123962797404621392996423664967545463891590921339520580364649702704925311395068640036309760175155388597699936054481293322933266464814491315402221878424800839382095250389164411577977055493291245408856048839095829399182151557603380938301458654998006834395898306544284751141414151035538756141482806402456574084621718431232174126982935246307028257418768412346247547695092647332165094703585014839461701847397711771883490441468425436344660218894553023868826462016081135925179310923425763829684302159692644454178376100296174676480909225383537668564034776015759341268964444124350951411415156567246890695017392022431066589006358649677811523894824519669144104292712481965515217962360075435032703351759653153385715361599635793268429743559800696199348791997045794307577257703776590932923720178032529558840331518278712207541072559177359983356380489360846703437023360757334563639410342124406023701858908413414071896460170643440216481065913394937687929787768470791062036214914712985025839184333826620064722580601888370623326889557657338869573194717560214228252595455707907659970114233938550793854797933227405400620268125482263522139494131775218346485073307774144546941',
 'stationarity': '7.164e-2400',
 'v70_from_params': {(0, 0): '1.0',
                     (1, 0): '2.0',
                     (2, 0): '3.0',
                     (3, 0): '4.0',
                     (4, 0): '3.0',
                     (5, 0): '2.0',
                     (6, 0): '1.0',
                     (35, 7): '-1.0',
                     (36, 3): '-1.0',
                     (36, 7): '-1.0',
                     (37, 3): '-2.0',
                     (37, 7): '-1.0',
                     (38, 3): '-2.0',
                     (38, 7): '-1.0',
                     (38, 8): '1.0',
                     (39, 3): '-2.0',
                     (39, 4): '-1.0',
                     (39, 7): '-1.0',
                     (39, 8): '1.0',
                     (40, 3): '-2.0',
                     (40, 4): '-1.0',
                     (40, 6): '-1.0',
                     (40, 7): '-1.0',
                     (40, 8): '1.0',
                     (41, 3): '-3.0',
                     (41, 4): '-1.0',
                     (41, 6): '-1.0',
                     (41, 7): '-1.0',
                     (41, 8): '1.0',
                     (45, 2): '1.0',
                     (46, 5): '-1.0',
                     (64, 1): '1.0'}}

==> anc/extrema/S1075828/location.py.txt <==
{'params': ['0.1693605251087241877521638715519365215956428124078851689347250536372229345113402665026987509401288936278617010845657982038108726245',
            '0.083176860516840989466612164207986214508068375626818960458695004369886069891514997960445345468127103935268009570608619726251386839',
            '0.1031976781075100580535332987388823807461119250616247715419849057643459381464907289751803715786236198383594326986521088474569686817',
            '0.364786097557379930016660497975531274989165136294395943908779607777097436427369196743434265525099358640833336460300738455900017199',
            '0.4074563786537708244624594654585424986441984739897128388976035042752064013988877279891960058816193575517657414228345529651552510115',
            '0.4332764742598212586480252571483593996255826928780974956398585149007117295573850123112968327773825424447647324230459819960206514092'],
 'potential': '-10.7582870727983802366090705549511100300914491813655300738543715725374530331582750931091316023852042164341727968359712417033042789973',
 'stationarity': '1.043e-257',
 'v70_from_params': {(13, 0): '-1.0',
                     (18, 0): '-1.0',
                     (22, 0): '-1.0',
                     (25, 0): '1.0',
                     (35, 1): '0.25',
                     (35, 2): '0.375',
                     (35, 3): '0.125',
                     (35, 4): '-0.125',
                     (35, 5): '0.875',
                     (36, 1): '0.5',
                     (36, 2): '0.75',
                     (36, 3): '0.25',
                     (36, 4): '0.75',
                     (36, 5): '0.75',
                     (37, 1): '-0.25',
                     (37, 2): '1.125',
                     (37, 3): '0.375',
                     (37, 4): '0.625',
                     (37, 5): '0.625',
                     (38, 1): '-1.0',
                     (38, 2): '1.5',
                     (38, 3): '0.5',
                     (38, 4): '0.5',
                     (38, 5): '0.5',
                     (39, 1): '-0.75',
                     (39, 2): '0.875',
                     (39, 3): '0.625',
                     (39, 4): '0.375',
                     (39, 5): '0.375',
                     (40, 1): '-0.5',
                     (40, 2): '0.25',
                     (40, 3): '0.75',
                     (40, 4): '0.25',
                     (40, 5): '0.25',
                     (41, 1): '-0.25',
                     (41, 2): '-0.375',
                     (41, 3): '0.875',
                     (41, 4): '0.125',
                     (41, 5): '0.125'}}

==> anc/extrema/S1165685/location.py.txt <==
{'params': ['0.191071364935124770159057023099209174161085412029481765596624870350306996101094637231952013716622094706986177764099625027730436674431491923263004179356445979776453896862784628191976459753961212027984165460202283445410675907520437689885429754510039553111658138314258888526798296038427884855409992886135559322307415006331366699889837305704363217669681328019663392689214364421901038192343552128736950561923475528578264703676697679666546151488559566814068338658258405427048163181180895046020916361291114139113592109389800628571574599621709413812107065023122005538902938698107873049420244495408772634554329950170506798086294380194651095575187405284263425908338720404954972813723850872058662417056904417446920961056817086197596752080099128842236484160868815563258514083007288557438780547368487227165273285644886536427823109819087164536666308698138082599998390046213389696912309979523242052431315930417224273301500024586230078109420655008978006057761084502184169333733466285241879811747393244269903669053510747617201324271588488327597734212262763248573409026646386165887538505401626183689053563370412651888942115093830260754708743891894395833490078713231496832124610610041511106779480744871397135117393364215'],
 'potential': '-11.6568542494923801952067548968387923142786875015077922927067189519629299138484281554015501373105662909400553849236491880996993442234029488505764859883997433256528906637100223710231998020046111282422858804382398864238810981383874480589140696745635567944382093169219372348572858033590504145119810056319587490135861853272353185624824610334095802189830011510398469193423008813501274280454174984136339953886415475998827960192601221761111612658169912922739717476744863223138524463866748520520624742759489489411540370594449979908616873336817142744240587298883085743419496622628278710614880905941788063435206483033899690628904008342337866085833595575777483706367201245552985872628330520402379434816012745921368779589113162564180290547525254959421024469288160980364910800907764510294509121982952435870016073479473473802903197458916243051987765521902619294915988721307209897682517076499436208724017839368602364480997765366914125912423214413484309236731477258840684446735666326907557679034866328608512918073953888358778535451566251531063810540562169070612958778470045166409634862040540601821525150240210525872068509610615877880961202069981275451702525540752653912006277476707527409514736209151350517556857202623634',
 'stationarity': '3.419e-2399',
 'v70_from_params': {(0, 0): '-1.0',
                     (2, 0): '1.0',
                     (4, 0): '1.0',
                     (6, 0): '1.0',
                     (35, 0): '2.0',
                     (36, 0): '4.0',
                     (37, 0): '4.0',
                     (38, 0): '4.0',
                     (39, 0): '4.0',
                     (40, 0): '4.0',
                     (41, 0): '2.0'}}

==> anc/extrema/S1176725/location.py.txt <==
{'params': ['0.164461920174362643894895051338832904677424952163133484197652766365550299902024017280811817345131437474080165036062256858361761599894270497099167716337130006803519549189890385199407249444253340756469745850717426313278251218241305268421554114907771691214232638063386032051211482623892113088155356097155989950630551707051153844835622493799178599080700814790940943543480833890775075855617572801827101474405944010660972741984199193332410914811713034004330169450617138136318371493410593785291906268535184971775765771329664251739702897891371037073531157726791971319561841343933749438885015395937121822662413466881580726065326853048216346309190462610828478418455499470244470372277803384300154930122278123011819347493498081403432080736660216419045373453593215293604187547914510864146831216147750665924196880320381375203102099904193679030746964098006162459935893865612970320369372388994432244950755672764677004424462195019437582589854203968274052056911307378449051227029732770454794666569909741906915415263435459313973237887002052196679167938829311049004601277562208766366886156579239585127088895080558522603523619208380727097816190514866677183197299283877200401213080490103693647721632573755881657756955333825',
            '0.191978191229609179490711581936170688628738962720240068109844916568468114655115938888661481192621111668879908012800515417236476351881247412684034342480200988666981811476503946109246765684306721316582656252948413809271264419844941383026875347693363958966963588068326224262906212954526407453699571961288296698951491358793771339150358498048078919585363454808149254882854247273217017218102845062037757800994300795234135738861901321553878744354776947946813905704085536783062528083246651188905298917027859223181396797421815860425388689065163599219909216204535282042870578995255424911360604950431275754597152890428083334168353122546325528498564944622321308843864874349052879028931183696541957796300839802131892992652782754750534691020676402823286814665847335467263645089075474762037064048943371208430848836417999496881493555495954177059842647732616918167550112105344894199258108419078191869608318539351928511316121695521708369864192732212914791638581934647679941680273073961422095637432806679293912857312522213661261899080000658694445808573802262562588084472900904692784256741179572961783058954265028250293032196336587141949584911092464028133008935375435148322965456366434959681589867104029443364230592106069',
            '0.301619471345850942087308282828725958413688930828995724241613427478834981256465283742536026089375403318266684703508686656144317418477427744083479486704954326535994844269764202908851598647142281820895820153426698018123431898672478228641244757631878419776452013443916912297047201370454482845803142692725623332705192496827873902374106827247531318972497331335443217245174803200400401121847893596589158783931596802341450900184700783775486020895918970616367352004496962207274775745520380379099903096051315871031907311641592028251857287659410957268929988022396596255911806557877924537283948547722690303038761868349137151545237691245136426038025253029540294456168540662549192610449719286075394416382358550806439224315114809019489411511783213769317063634909478996333103454351815338134951526375204985713646756631587080350228288765416629747007290464621026474174041349086874412837690011741146699575488987861713180932429825534666758257428868191764159676522806233312642498292895808391958748479413173898523134154812519870577391004668693492231920533021803261924485324609043870362180845565732685201118217652067265362047942475507626681462371435708479588473801564686615257107510026504088780070955486533364469401895661952',
            '0.133854923404475771236872449429281245667168616130236472822965861047716218066572051542744403837399901247557389290761137905138657810029993545967621971885553165973373248344183463431192882761702503746841137696333343446022233879244143664102902829640069715567720786902463606748308885466350731594593635815022211141357214483994273033594082135055755061077152327969224083914334661213491658787064464467376651372092842176907330162484562917331175821710964053136244401530770421289693807677360811909296267607426939457053327539759478130437796700936650208706622158262994197346610807335875793590217722384763819434492095659382061198846232407148380028760382125696810729776619973992142454275493881714905390057872781450961911008802171883268545219041765757362391646624579531559417386163810813502617071654956989575669414065802843681664606114363241239290577710558550940197933948840136360372311601711347276839645984502643283700813400426460542793432507844992673292267989943319706093061453768824753581873111430932989759359718650810647791034865764048411158874843963089383393275195762005741400167214642891746561116606514696147100850326209655154392247858883878275501199544268910592805874784904243562064795164874846440394135315030911',
            '0.231843528179792473534434124657612047297005041098835342622883356782146161678896086123321728273152270665239633908496148228580749476628292657985671228365997593671867940038174893024493592030011706226259341607368917459089955903356789635629104823381598512201690836640579769148575752939034880653834751417632811414308524724939920218640633838503454572284362898062905521312326634198016498621534167035246348450154136882874851266034592930380877443986535157496235426676116375353746986649589697450509767787866157704444932656778240058001679827709791653882247760421925856917216775789490929188843034537919039194670323741093651479946627033166590177427443686676194229860999146663932719659426115792042358648918983636345609824101824756837363816772909122724573020866398353631243888483934328493604369026482068446212484780462650745693111642046151969016975849461925969203549304817458473066457570073224497855753163698827174930791320279892145162822414414986658724732827263017581995176153901297524543533246493395158056368075764075017847600643062594990129424947866103963520609220289962777517936232039556481364176676428792672916712800003769994980289685670448321532166547948597529200844152554425342790719246337128961061040423965926'],
 'potential': '-11.7672503174181760999388540234820614555483124940402400584658008194738751451723358337086549410867281016146506288075801682026788896350808754469105343951240150152245383126860076435789278735796184493625996066169122380421637109975644351508512554283445383100079174256547428251107449966730809771714705513825135451377766371377927901713074190793028018940939011940787033111759705798656253853492234577199173422790170440140843276251408488918027584593525821435673339001931255718474048361507826099033146344538650278102996871865532051722220343818185866352967405824334554850477251475440516299532963414264110931723632275235584828884721377055636360775004073762350711123752262018543959575823338402998653950863405577564589115784664372261586045036846872500588572991443851285651539975943621486136073434564556922595604317523237032282017032661365216085430303562872224477564309370001772592384636807945713184959978264521832546007198610935805526600612656435490169515799828248437223870481108361467518750837042407231406644798334828073202961462178735922214814175774193110749460694022360413456272223518236110209452076217441813060037160228945766251982627909522768548976107509886749614466043937565249521915493470583144796709492223534',
 'stationarity': '8.157e-2400',
 'v70_from_params': {(0, 1): '1.0',
                     (1, 1): '2.0',
                     (2, 1): '3.0',
                     (3, 0): '1.0',
                     (3, 1): '3.0',
                     (4, 0): '2.0',
                     (4, 1): '3.0',
                     (5, 0): '2.0',
                     (5, 1): '3.0',
                     (5, 2): '-1.0',
                     (6, 0): '2.0',
                     (6, 1): '3.0',
                     (6, 2): '-2.0',
                     (35, 3): '1.0',
                     (36, 3): '-1.0',
                     (37, 3): '-1.0',
                     (39, 3): '-1.0',
                     (40, 3): '-1.0',
                     (41, 3): '1.0',
                     (48, 4): '-1.0',
                     (60, 4): '-1.0'}}

==> anc/extrema/S1195898/location.py.txt <==
{'params': ['0.0615899407172298984337717043854828245657623584205451011186461289423576874982595482783347386964624708521882401072212074722005251301201841681242611633418524527227633501844559241316162612478925161224800641677015627496642108061332992409467228606492531523228118085147824076064406937428364487858301227429420691149952165194643312336252066649843948436082364800403470887048496228917593117539838924391093304523352128721366235359302724641976013377320717324609452421834185560229072373566720970939755089982113000758168351544288353482303401679421991210352390327968022638784125879907141001642115255219339122458187839995393625940211448641486929240054764348886125918523182778417019392137991581886284967830483989559429405346754122137287750917556080278337804443438128581679943460052419224351447763374129091000710049700204083286226697496699018657090600457720685089593305076997246395906490827269005314951752679560263958665487382357756111663872770662943753471158266901513210706321784828531073381290642588556145924647195600245620820533424585587125189116508966844838609430159687213394374331749979146543057903020896730535549792167162573544991987993606664171779519158831749321294593448991849031850643486260914326523713066608936',
            '0.213353813114794646340951857238352854039528953787311530282562489994600492360342679565513268627424081889228876781406771533918833466798404034690719450298388387084964374499738795001733577835245331345745805780401126587370897389165896994021779186423827704663731281668378107082894496306634802706837957129829508070383357079794540367114261050352044279177604579702956490280956057770059750398533869824165451090861952132226040456381757757627408586343247638527727428699017045989790221108293886169182513696678026667179217115974522681000261079564238640204556741100778151321716363720398599279485932186528879748195080638478786320672716678454612876788659957346420976202273759407464361724660384884221314602345382772069480328474362377270852587973013593690362328688957929612866914264649457128463760723924226663655800894441656868663569742922253236881131680323331208225306127020054814048564735984413330392561832491491025280508776642760940041482880546625794384758450627754601616255543764899869636188370239495863348163630840207859160529661593435442300878778126387101923703046318337118218281573736229235574398280648280189210882350054194726461060633669361928162248374745356890140026962539333641606953676312096792295064855065086',
            '0.180430416818378423418626576584569355628344827077651622134307363998699416115231693863338096579261567766184736755444564815144669292603729324824948185043194600033645109491685241933153300223522814487908138558059080433250380968197423178562405583882591381334966365414220736444893210238044102309558679000242841098594349016753507192217004024846278603730338614569078569644125514814990719146566596907096865841330432525090394473983255521890959464426095284560512275546698874342850094183162802117098429868585921684132927642483368637065877446573404650873729027644786662167122072767934490856091683933606028319133651699931760332160891970720919185078083494662580502377062435357380017715240472858440367992787116059479923745020838665796445264278709352169301256289717423281539991664092994481471129241902140757780615561683237660704146251514779346231085501151163573173777906902759649436269928243366319422622885464187593772799006536596921139524586323625474753110245744973758162911905289378038866544804364672867989960388974326948508151326105787088423084063156275952039894984108778938963634273071475410352174695799338195608270765206272873365679786847509580596455141764507899489295637037156176802536007808278856085166719430077'],
 'potential': '-11.9589830842723791916185888798425887848726485812378768368685859002709290274455324388746810602448512241445960794897639990843962454774263663473069275802617335761570082381014426968386455315343560001204743279660295026955808528758060544910624350623754265082312580444709764470453276328105646926306596258413216177710016010637190152845423018950341675908685080587358984727857395431425291875467194398565353698428862074412699033969295095566020373228613018494184220638982216804350147827649561221977468717981630874254138803122225876618824677191818531709261660222929804990064182774665999894693348628247905310487323229359128655949713610930371759131186494441253961946096015532522189000186919390903537034263515466575599890376627109458282215778994904996093357044557460218087919477993131030437558938252499823762019154183187078692248968896584118712167981052142737708889803822031797575443980440934369475861499357065004914611064015595511446609026238004972604640115616205875377571653330870585042203245078499709731264566665605790211807063041265431956997777240013399063641278740765639978893721098302272645550246870985374089111567605630076927010468428694556618830947388293717821511823119707550027369292269887439794021737254714454',
 'stationarity': '3.391e-2399',
 'v70_from_params': {(0, 0): '1.0',
                     (1, 0): '4.0',
                     (2, 0): '-1.0',
                     (4, 0): '-3.0',
                     (6, 0): '3.0',
                     (10, 1): '-1.0',
                     (28, 1): '1.0',
                     (35, 2): '1.66666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666',
                     (36, 2): '3.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333',
                     (37, 2): '5.0',
                     (38, 2): '4.0',
                     (39, 2): '3.0',
                     (40, 2): '2.0',
                     (41, 2): '1.0'}}

==> anc/extrema/S1200000/location.py.txt <==
{'params': ['0.202624247369188436275571232428803273648727246357731547051085280122264407451431086042700392316865199716554084528265332747930442415426800505079429517990796885776588570624934333956143343594907517812396777219680303736090984720880238822573941305865874773452986363300163592164860413546741070173707642380310196509549182000689147559994308638594064734792152127580212252788321696030831690300661748762021607307206036713831899846620045943614607412208081793363141480930981958781769692869113422388911430298427336073069553614229393216394394870671466437355796087023869742552808439589575178202081748082666117173725951232554411323533409577552844464341001805317807253786789329973085655206438349104620852795195784816811481657403839285267455126637921454254368636062744104866313004014528022777943255193317287747136768910791223562755465465751646139294167595445656425508419423775205069312937798525857628892890115217236758783551692864572521290719885427680390754961631176293500310807473035471503873551226700848195482775086866582939667636542541398312915121327578734717552385009906120099103354664978137619169266384888556571459828015944434013061705572125584704605900940217035872026260319820540966502850643221251660827627721554001',
            '0.0380045102535863476974404390153072181453544999242919870800262480072068842743755890334230156356024767719959049575647103329542153076635040634885840997770568011633596795279022141848345389277995538197773209138307122359877425364579997112705947942867067207578808331514427333319810764826293682994888981590848386619400370080665047087735156088506062059502776035142353324087003341759578840970528709518152094468238761114629031665108979390330531260856374325488389928349001720111979205002794075662058608130339607896120426852014790083253548167347259781829490265988025636483080383737186948911703387411996353257087780510247830155549831108529334145191632925733098283693256082472489844322979508842294781784147290710306574381053787951965823066452736140545789502358885437774464386007462030430118571721525431753097051324772538356317172332788872403994336074975894971007661176463444111346288604381689198476271825783818871695580347584218792315774495030448193613770794004343029232358588187657155611982208035139208610868252584901279370898512508714527669626679884850510659565931099750799268415032865781349375617367908691076482158387936963819988418057801483102654132223312795518157192451383834178721962824392150560180134866679856',
            '0.367243984484790524853702025842299329152099992791171107022144312237321930628486583051977768998127922661112264098965955162906669523190096946670274936204536970389817461721966453727452148262015481805016233525529895236194226905302477933877287817445042826148091893448884450997739750610852772047926386601535554357158326993311790411215101668337523263634026651646189173167943057885705496504270626572228005167588197316200896526729193948196161698330526154177443969027063745552341465237947437211616999783820711356527064543257307424463434924608206896528643147448936921457308840805431661512993157424132599021743124414084039631511836044252755514162840318062304679204253051698922325980578747325012227411976840562592305876702299775338327946630569294454158321889599665955179569428309842512874653214482032318963832689105193289879213698224405038188901583393723353916072729904065727491246736613546337938153047856091630397545350970723163349862321352315962148546182952152697698379087252177292185904232598182470104463348474675751398183233831925173063279987168984384038813426702265118279867826669697103400971032986244035271440193095171644124569338471021098946388658102792192236801394502698515133505004003288265637241956440017'],
 'potential': '-12.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000049',
 'stationarity': '8.887e-2400',
 'v70_from_params': {(10, 0): '1.0',
                     (17, 0): '-1.0',
                     (23, 0): '1.0',
                     (28, 0): '-1.0',
                     (35, 2): '1.0',
                     (36, 2): '2.0',
                     (37, 1): '1.0',
                     (37, 2): '2.0',
                     (38, 1): '2.0',
                     (38, 2): '2.0',
                     (39, 1): '1.0',
                     (39, 2): '2.0',
                     (40, 2): '2.0',
                     (41, 2): '1.0'}}

==> anc/extrema/S1212986/location.py.txt <==
{'params': ['0.159621285298613703367359255482310937587597718230771254423664083273561554692644914148114848051211280519820895563329265599174009198',
            '0.1711082165980667768359081904795049241960288060418092427543965869003135562938251960256790966462470338706111369638013399535882283587',
            '0.2122724896534099174205481024995985095502737797562949576903007265233255425139304209668690371892230323444078925350699990490417123774',
            '0.288735107755774269824896377459964480193265204248034277269485598249469531469607381792869840981861712364774836340292497694135106293',
            '0.3489124822900185522304790865197549618148094478912079511508765514178031513259204528067207772156675670297308233317689920914148867054',
            '0.1357468030770957918619453222835501528405829980128031195304723152077595890614240564657692343004814902053498437964736488782183121194',
            '0.1363602617690895537490603723365683009458647347215676703117377532418144698661883899411032159731305010275076512562702362106513966674'],
 'potential': '-12.1298657376946221074587013592942057140394490304135456951062111159814627660104663822816097928538674614807251958518095127440646494656',
 'stationarity': '1.906e-258',
 'v70_from_params': {(0, 0): '-0.125',
                     (0, 1): '-0.25',
                     (0, 2): '0.75',
                     (0, 3): '0.25',
                     (0, 4): '0.125',
                     (1, 0): '-0.25',
                     (1, 1): '-0.5',
                     (1, 2): '1.5',
                     (1, 3): '0.5',
                     (1, 4): '0.25',
                     (2, 0): '-0.375',
                     (2, 1): '0.25',
                     (2, 2): '1.25',
                     (2, 3): '0.75',
                     (2, 4): '0.375',
                     (3, 0): '-0.5',
                     (3, 1): '1.0',
                     (3, 2): '1.0',
                     (3, 3): '1.0',
                     (3, 4): '0.5',
                     (4, 0): '0.375',
                     (4, 1): '0.75',
                     (4, 2): '0.75',
                     (4, 3): '1.25',
                     (4, 4): '0.625',
                     (5, 0): '0.25',
                     (5, 1): '0.5',
                     (5, 2): '0.5',
                     (5, 3): '0.5',
                     (5, 4): '0.75',
                     (6, 0): '0.125',
                     (6, 1): '0.25',
                     (6, 2): '0.25',
                     (6, 3): '-0.25',
                     (6, 4): '0.875',
                     (35, 5): '-1.0',
                     (37, 5): '-1.0',
                     (43, 5): '1.0',
                     (46, 6): '1.0',
                     (48, 6): '1.0',
                     (50, 5): '-1.0',
                     (51, 6): '1.0',
                     (53, 6): '-1.0',
                     (57, 6): '1.0',
                     (59, 6): '1.0',
                     (60, 6): '1.0',
                     (62, 6): '-1.0'}}

==> anc/extrema/S1271622/location.py.txt <==
{'params': ['0.208800155066123675640271779664512820709221288840862289559708188622885061681545588194198867222418986706205563581156167498262156714387711830937892355196485658488612927906673170158209497113823466852779849704080374854706907740789490881411629182936641247076362418644984968787839247107302461304114000861698757133206278625422077352155727632098412854445344006136501650340397511411192977093295886898405637538171063650251313472626387271699230720721017268758090938577763449369505786810382068122221818802698932081576221794879853640582391574700078661231624340880155094782390835546274077901640232792297746211138205786905499029021245351707587844438247734214504536893225208091610988548368900596944040925134839037414912097036031566610288465674211989800221592692364635631581252709601132137791286233131115427156717186887971243795909938107144827662847420556839404149096641064321686046322094226418504824335179026671380230486514753119291274517711004169645390015377878605536322361875995762444510068208097303965353428204893910735560744659370399284584589999540700264483598326089751966203915089345359627932730485573770870019561631516354078961751945134438899741923121595594102148684909369437296611133059548788707224267158506463',
            '0.372185815725027087938966715124783160132808716696609364024738945016114168021278150136660943950408588671687742994574633597893809690349549181189463358749487587750345681249089628293434109771141668262987837065749436958378280224227453763161846166397909366770035910578298640109633796237502779619646598659249381361675478788889070861599870446380102359503070079882156766782227041778069969425870430722413094909215905720226592434934862613285762485235337026397165573080702147960346843666142116524089135045937318798977472312500230849622819306861263273024357443671193477976861297034713286341752039951136407084734411920493614565471703904703801734678054571458334133435443753275300623054924158838827068588218463866326906230182496241187483369456373925099547458179288724213185052537588236769349779817325693100425137069870736123190189024076582335058799944766418021228910465317759940935377985657388758163758902038047465216823000639093588614305499182069006619653117743347651180361771763247838477088132239208007796092176863241349019742234762908323872918845158149016338888640486947657141623554230439585194725277877422792975154734186976105717926277371758775921303013182416342663041233667049229644476098804279490811604015330401',
            '0.422097834022948701062229029608187903834211317716729708407055283089784388234865227757745726674822735445056123170892118782417380052703546729644272184021638899093597600469282259025049534517243852086291429659056381662723302061719889518434159944688215046337019331961911767239562176127368092735056277026502158639785714222447043928564311569754419090865179844695222414267128002289501188566446981925824299384773996662562414249650420197156639884162512259786482926796033454126876537470855543079427205291267491628342861875223296958785282316636743128984056367592953392626222002429769023102425435575064090510933040340518586419529232006165431436882088440906123872868485871687268560191724277886480312076722816800643186773066458695775979432149775028384737376217387938074016895116943805590863007343451803739589359974854567925455343346978380782075159692845421917343299575703741450867711296819600336633863957685704257849156632212532426433628547690831089699407161941265159501316845932170212978191952854544398882193672170647780845673196874383460313016247747641624394921037032072179624461339184189534028353392334506315884079734773360813485037571734219447653971275440094990079297903498630211322741399364618861383009956802262'],
 'potential': '-12.7162248879812205746746474030501566405194493474511997246368241745228053498755568774444545930961404494573478856660098182777430463732154293307354874577351199199102654694344562463243832774227423374154762319638303589065846269787918255685030900750041348792169696933485986242241347646370508707724538764955510043163751191833639114322295478492049466336639260743599669299701253756158454947106041915248118243075176188490801760961458436726041758891184618602823324541865604001768847820545744827825064019511520011564427730073190555533924910876180207002736130881041610308118894646031048699573806991151556420511211047915016346207999193801305527707507121108272234273605712092951015164356305749546298445890993337722938527002489502300253782858007215261336099859198390250240431664231800518161062250373582966831748692368078579992546969570775185918398430790175616769500926938580474121801371173602139523925996648594295597169742626248276138827300578357089869738756183976279924363363393755970508978981799501848258974184805789722606837240815250307053046126710871307532717318304600207896568758614264366976397484160530093297065939525638880567950782629498246686321170001993326605109784733655262107508375102906086338959401741704666',
 'stationarity': '5.824e-2399',
 'v70_from_params': {(11, 0): '1.0',
                     (15, 0): '1.0',
                     (24, 0): '1.0',
                     (30, 0): '1.0',
                     (35, 2): '1.0',
                     (36, 1): '1.0',
                     (36, 2): '1.0',
                     (37, 1): '1.0',
                     (37, 2): '1.0',
                     (38, 1): '1.0',
                     (38, 2): '1.0',
                     (39, 1): '1.0',
                     (39, 2): '1.0',
                     (40, 1): '1.0',
                     (40, 2): '1.0',
                     (41, 2): '1.0'}}

==> anc/extrema/S1301601/location.py.txt <==
{'params': ['0.0489874111956011621980548819149689227258934042793297066051154535553961775444699153686671065245309287159815489574502299643479963106523612304112584662139968111218696672588244263459369202367774468539051921565557401079758446822935985211183042482866150216470923095503775181651607897639244778391053140963591385354668944195655733616358034974428403805360814668426366802623058632364437063860882538775460190790615954256936262368349417326489535188643343396593808996130467451620154049194520931007335078616134106679790180004387438572152078065564586708390311782900982604603919389171369278935703815103193856508823067465361481131490905387504125904764029820658598121580308764910933910469388420048809760232168909316415090613820769164327597328168130928501492459320602912477860391139552303836254750546715788872337795235074387858370711181024302793567874691284371245251035187202956834748790752653517219104040458286587233904699699361615220303909952736012532727127654027602723579493367392608302785494547493577705278442532447498331712319716500141233444671432939493194736396733091100167751993914154607506182418502268113810509455169617910434740899036036712202549997525390908759438499759155916788190818297019611704866479313066349',
            '0.182188977711296258763467268502374683966832817643020786252160196099619093858528722456097256457759452554819559427877291905538220724689520457793677104686338334763976434021481575531538649773937531753069670496444613264727489689887970809233890212193755524513231460312504398990839217800299419523287874578495059635537536635157384890633265265692142144557866808613780355596694584920159243837268665190868999706729260148154557188269521332902231394043903325151478411057710094652758376289286847899424146220527157630044307894027619987155900766030408799546601116558217397817818059294298994146435043383306833549767553638678642395188111692689054881335888325445306160134931125791505393204346073078770703681935427919945376464567544251865929535271212315257439530329131169699651087759242516942727824482718836539327572598486852014594701947445434887946997863141327335323760437227372527478505255984528329525127314674760613356851401715987258148731685287261760303085186282291067206935879509714730650138380299392901835279503409774749340111466945382459928790574098948767536399759494959491238718356850282617459246244275288579839160157101285418937726207593193296787116355632781243088290196149101050592614610629313937906458024050478',
            '0.315390544226991355328879655089780445207772231006711865899204938643842010172587529543527406390987976393657569898304353846728445138726679685176095743158679858406083200784138724717140379311097616652234148836333486421479134697482343097349476176100896027379370611074631279816517645836674361207470435060630980735608178850749196419630727033941443908579652150384924030931083306603874781288449076504191980334396924870615488139704100933155509269223472310643575922502373444143501347659121602698114784579440904592109597787616496117096593725504358928254171054826336535175244179671461060399299705256294281448652800530821136677227132846627697172195373668824752508111831375091917395361753304152660431340653964908249243867753011587299099337725611537664729814726202048151516136404529803501830173910766094191421365673466265243352332776788439496537208257154217546122417355734449371482131436703704937139850583520862503323232833495812994267072375300922267333457607161821862055922422280168631021727305849428033142714753574799665508990962240750796513114004903948215599159845680808965702237322285104484300250638323765778627374797240779794401362511582715373319232958726471610232730416382610422366147391556666705326268116794322',
            '0.323726210224162069100450883425690647995198875418894240137913332718278862613945930755116035476536666067086426605797085280736540768505168787673039647324798769563671046493418615746814953614648599152603048968066527233234815655777682074733619685192877854386492545837982669699073385071818756366937078020269428725417053377191065423303360914482068225200569979216884822747036150644699970282195361638145657007664451982214242332764664189154596433040638564197608743994319657980851561305438977158619106329494844390184624245908351733295247754592471244698579064807688451813122095946584780940439555684873232195526527220080246600765375006602927139328281498356114155770937746835471205108097730733544788332896533593068017242095289855186011940579337962506919383566996167483046168707870245070193406968299235375731474154586157887150793227685600065759296489461288219556704586425495231019350336347657117697348205617956934222972359208916178729988727826567078033444090895813361349262488708572823278698808523204664591359827124847757032102644703886410447054380127023883633359868064877972950051424199221337152869334640895428151128183717785016070435405801579253787844017329940137084571567113549194445438942348755419172388582138599',
            '0.239691378614551076136385409626308159888053588358929827324679512123461040290226406097283229078493176906943302363710619707996813953909717676378131213282982917591024904039701835310105692838799031205794881376706860012845060123745762862249630251148326895807744748048159420822404322274793470403368810806668950749399564402982389402934568962198285251267310626181278622487558191036345121113761680714899918631759539830611960129493725056502177971776851871017073145105569905428353356819180011188432745064790488941073618781144793246750511643892436390993351813026874586171225165678816800745116216279712040233678617876305143641611780930352257414905900748200221363401260696129400558228602728083784583173271495484577592850183208292278304246043238585102736591858920224082785155433529510945096675937136657571907970180518399069711163940550820418206235439030460667095224851756102019924458992377785180195569988776058159982850991601476935405433084020858504312386267825031935800785056797125361409506720161588098923861271737132766392867139158348578900508236957810628692422537306437811970508038406632805714321557494356516756496854275670431732971952624882985300571916693239059490626018793188067304180713980243123837764804639559'],
 'potential': '-13.0160180374484187584848752544458872965509918809340815056524326139673452177888758631764500932840687199234940954063215774505458886914438223855463109479016787922172401093768577159335853431120165366204870384505979135507161531190781225173657110372782987603036605908923911523202821058415991114748666472967515877665326780830036828272325301892308001619638685391356451731939980275198054866277647856667105132248216100833192492902567292854203241322638974111791866680167686239042159873840872459311246249802766081178081929938713679463323777466369160362505946227324532933727396691135697696470259157942722346797758278192010151218200522964100975416797211456426352503666468370103474437732164813904738021084853298455667202469567663994476476072591378249501709028874286293747077042262685144379478308693866815610616598449506412049372794756823107741972984380012713524372033101073414349897784417334545925915897748089184268350603593151573179844395539776490438176061535346164475390705840931210605453350152738315511258132592632987624253812794681461407470918344894128746170055777458904707676107133696008071544499199565176033761026202393615616433971396104268885023020588568800708663060773375422659791948755243899781688548049115012',
 'stationarity': '2.842e-2398',
 'v70_from_params': {(0, 2): '-1.0',
                     (1, 0): '-1.0',
                     (1, 2): '-1.0',
                     (2, 0): '-1.0',
                     (2, 1): '1.0',
                     (2, 2): '-1.0',
                     (3, 0): '-1.0',
                     (3, 1): '2.0',
                     (3, 2): '-1.0',
                     (4, 0): '-2.0',
                     (4, 1): '2.0',
                     (4, 2): '-1.0',
                     (5, 0): '-2.0',
                     (5, 1): '2.0',
                     (5, 2): '-2.0',
                     (6, 0): '-2.0',
                     (6, 1): '3.0',
                     (6, 2): '-2.0',
                     (16, 3): '-1.0',
                     (35, 4): '1.0',
                     (36, 4): '2.0',
                     (37, 4): '3.0',
                     (38, 4): '4.0',
                     (39, 4): '3.0',
                     (40, 4): '2.0',
                     (41, 4): '1.0'}}

==> anc/extrema/S1360892/location.py.txt <==
{'params': ['0.149298943733014167850879712861269553413503319495955733925944530455290668971564033513700418162694968468407749005858119213',
            '0.174531099708884268326107222083964871136593578244811577240895006045450932863873791341846182184286144802479078733251440296',
            '0.244500680642414456617934617159676206615561318430969264431762140616697194836329347628619330542062730926315325093959931596',
            '0.269732836618284557093162126382371524338651577179825107746712616206857458728639105456765094563653907260386654821353252679',
            '0.283767765205471816922399297534459663479805923264589015300549610038998296563548269739067045422600840337625171033879557568',
            '0.30969413521858705783392465474297378309671065324854780809236311506462881984911230825144009133012635647033952869510795213'],
 'potential': '-13.6089263039220161656998734521125957019858259281471515584529885603671679272505961979976151783581311146128799932568354131698',
 'stationarity': '6.562e-239',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 0): '1.0',
                     (2, 3): '2.0',
                     (3, 0): '2.0',
                     (3, 3): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (44, 4): '1.0',
                     (46, 5): '-1.0',
                     (49, 4): '-1.0',
                     (51, 5): '1.0'}}

==> anc/extrema/S1362365/location.py.txt <==
{'params': ['0.1613082442197923283360100290521991482647136906989674597176139630648403554537133177964829466615607839376263787345236880558700004413986',
            '0.1746140733062428265890576391894509324528250148835506837406986762148304320240147334636490577364353918824737874737935025223300006591087',
            '0.2515142021833946287907735167750979488554457467490582075695807823617424674195259087667334434304811403840020136616871462701799998017756',
            '0.2550738471156412934726755529079889312139000541751717597424905476616175938239723583105677330392011388209311417654757076498400003522655',
            '0.2569641608945345898274961327448364983765288117910153410295821373816701028377127987261018214124178396364512998273518548883600000821964',
            '0.3132181881952026363846212043866456139073263968141389260882865856386119172309952279871176296764355801251626730484348283130499997354398',
            '0.00646053540872821783009460242053650842054667351384068659326812663604957762524984470081259592329605004498276799369933730233864329165',
            '0.04320451201087144662949502859162533905455443474037085362168621736885449237179456583492729886854679276334943121521310439467184668402',
            '0.05335078563822903130901285845219162730008406745116907044451239035487692003584265555387124868808291297582204689465212725675252189718',
            '0.1119995050623383283648984585267010763292347507846488471057947969332502577008325268770124410592728974387933807839717958859622304808',
            '0.1397598096599719245680029156354423054091929369319107776878848250925859047794317872237258464251764985025209093250783360460971658476',
            '0.1774476462111176827777033006767670135872804060541054460984428969084876364959590681013640680259823723314014467891385172746122189521',
            '0.2829866158647277933125071567829315814959684833249136066109695672056883165715417502775639131619592197252120595794109758582358131723'],
 'potential': '-13.62365259172110068700989089364459848081506430347441180731096686685302409454061950634835895106238490873655394944200236583984421088384',
 'stationarity': '1.518e-242',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 2): '1.0',
                     (1, 3): '1.0',
                     (2, 2): '2.0',
                     (2, 3): '1.0',
                     (3, 0): '1.0',
                     (3, 2): '2.0',
                     (3, 3): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '-1.0',
                     (4, 2): '2.0',
                     (4, 3): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '-2.0',
                     (5, 2): '2.0',
                     (5, 3): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '-2.0',
                     (6, 2): '2.0',
                     (6, 3): '1.0',
                     (6, 4): '-1.0',
                     (35, 7): '-1.0',
                     (37, 7): '-1.0',
                     (39, 7): '1.0',
                     (41, 7): '1.0',
                     (43, 10): '-1.0',
                     (46, 6): '1.0',
                     (48, 11): '1.0',
                     (50, 8): '1.0',
                     (51, 12): '-1.0',
                     (53, 9): '-1.0',
                     (57, 11): '1.0',
                     (59, 6): '1.0',
                     (60, 9): '1.0',
                     (62, 12): '1.0',
                     (65, 8): '-1.0',
                     (68, 10): '-1.0'}}

==> anc/extrema/S1363782/location.py.txt <==
{'params': ['0.1511320487041379985149768465685404951571440516270955314132569382100719285462863804573287251627523987157706800148350902499924271220031',
            '0.171332396586916780686677318884897591919855688389748531837570432191612798545992606008086236012304074354616307981215530749962281028845',
            '0.2019078999171835562653552525807271958031160451972480259891129580588396608504286006997250907485612756762267544164753982499808663244927',
            '0.2323991724688355590303125231211535305808076215258386243442044732871760267560638214603267858369851004883632354630169867500154232332441',
            '0.2538119345768317578470242236314903734643069464888472303086276699293110578341454490209596964099206127718814379013344727499837413744918',
            '0.2568361353160836329472247632942030272022781537797655442977433989848027516066314415676567877982322343898982418129299922499846293334459',
            '0.2651499940856534218141231970860074450504257982201971419538069856234814052043732752025592317051471162692900768844174817499943261659015',
            '0.3128174137808323316505804002800782228528578040205224267440962657778669473372287289672213462548109951022553819857439912499978490225409',
            '0.02311608320876702744598683820688031208889767768488328310870748310761148920119955560220483255869077968530024524699397568961577827602',
            '0.02488329252109150549510590803346592661620152000087427221025547356933725070834928359846676155532462886816341402978223744551230657589',
            '0.02559527776838964378288325648619938592002263165833561176902379948210326448053246291849860917620611660220797480445944647290582614685',
            '0.03326193344540360074189821656610686831552251863197690365039336540020084856408944175243412302975858787876830022997204772149884014641',
            '0.04367409289561650914921489691660841552131466166052028628101759310265445595660495537090747876205808163521728088788565831172477632388',
            '0.08411591577322254997311372259090890370499597161564653543420227466564240158352499531692519426700842803008470476121200068090467980911',
            '0.09596796489268530067100879030886992802454454834140350237920916062732198352075382369970789556798915182850970236306434452639227034194',
            '0.1365120683164938321255538978070065120446703213432060128991092039962494015471997891496216407455049099025121487227056811568640113938',
            '0.1400602181533333499876818121800420753720500071245729134759184022718952392567646582252516878768612786884999670268583018323651900897',
            '0.1426438833968105934230773841728148054578615421235551695159205415302975338244363630992624055113803620633268994801226861944498606441',
            '0.1451363326972356895529882374883290829128461019605508195536625634695054637228622838195322947952862953453784879619490221392461273369'],
 'potential': '-13.63782801484344714614188098691576278180711497667378793073935486079613586678232701961043056418697988601809115506935227160762112442608',
 'stationarity': '1.503e-231',
 'v70_from_params': {(0, 6): '1.0',
                     (1, 4): '1.0',
                     (1, 6): '1.0',
                     (2, 3): '1.0',
                     (2, 4): '1.0',
                     (2, 6): '1.0',
                     (3, 1): '1.0',
                     (3, 3): '1.0',
                     (3, 4): '1.0',
                     (3, 6): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '1.0',
                     (4, 3): '1.0',
                     (4, 4): '1.0',
                     (4, 6): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '1.0',
                     (5, 2): '-1.0',
                     (5, 3): '1.0',
                     (5, 4): '1.0',
                     (5, 6): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '1.0',
                     (6, 2): '-1.0',
                     (6, 3): '1.0',
                     (6, 4): '1.0',
                     (6, 5): '-1.0',
                     (6, 6): '1.0',
                     (35, 8): '1.0',
                     (36, 8): '2.0',
                     (37, 8): '1.0',
                     (39, 8): '-1.0',
                     (40, 8): '-2.0',
                     (41, 8): '-1.0',
                     (42, 11): '-1.0',
                     (43, 10): '-1.0',
                     (44, 14): '1.0',
                     (45, 17): '1.0',
                     (46, 15): '1.0',
                     (47, 12): '1.0',
                     (48, 16): '1.0',
                     (49, 14): '1.0',
                     (50, 10): '-1.0',
                     (51, 15): '1.0',
                     (52, 17): '1.0',
                     (53, 16): '-1.0',
                     (54, 12): '-1.0',
                     (55, 13): '-1.0',
                     (56, 9): '-1.0',
                     (57, 18): '1.0',
                     (58, 17): '-1.0',
                     (59, 15): '1.0',
                     (60, 18): '1.0',
                     (61, 9): '-1.0',
                     (62, 15): '-1.0',
                     (63, 17): '1.0',
                     (64, 13): '-1.0',
                     (65, 10): '1.0',
                     (66, 14): '1.0',
                     (67, 14): '-1.0',
                     (68, 10): '-1.0',
                     (69, 11): '1.0'}}

==> anc/extrema/S1366864/location.py.txt <==
{'params': ['0.01761603279407119096444667150080931605771',
            '0.04111758159781210564265307993991882540286',
            '0.04841935846929487641254752361419377848506',
            '0.2193498189718167679096438860142370685935',
            '0.2459896956337289386507194421938038431108',
            '0.02551155721097453366041918343398720026016',
            '0.1801069814142954861324597004568204283714',
            '0.3326583756234560707021330472343834117055',
            '0.3916541220634432440839134415000444278121'],
 'potential': '-13.668649061636266',
 'stationarity': '1.925e-25',
 'v70_from_params': {(0, 0): '-1.0',
                     (2, 0): '-1.0',
                     (4, 0): '1.0',
                     (6, 0): '1.0',
                     (13, 3): '1.0',
                     (15, 2): '1.0',
                     (16, 4): '-1.0',
                     (18, 1): '-1.0',
                     (22, 3): '1.0',
                     (25, 1): '1.0',
                     (27, 4): '1.0',
                     (30, 2): '-1.0',
                     (35, 8): '1.0',
                     (36, 7): '1.0',
                     (36, 8): '1.0',
                     (37, 6): '1.0',
                     (37, 7): '1.0',
                     (37, 8): '1.0',
                     (38, 5): '1.0',
                     (38, 6): '1.0',
                     (38, 7): '1.0',
                     (38, 8): '1.0',
                     (39, 6): '1.0',
                     (39, 7): '1.0',
                     (39, 8): '1.0',
                     (40, 7): '1.0',
                     (40, 8): '1.0',
                     (41, 8): '1.0'}}

==> anc/extrema/S1367611/location.py.txt <==
{'mdnewton_ok': False,
 'params': ['0.13035086594177699394977597243951381187551591581054',
            '0.19605919842968479239151151405827637435201544003696',
            '0.23923130791420481910742250445746598726228674598501',
            '0.25630480419087278479585203886719855318206904102524',
            '0.27595516043747851234900982988099807118646532820559',
            '0.31556496877324404951388784304153327514239715583247',
            '0.00079690573407362407065111503302759813907892243649714',
            '0.0014558821806470826604384427364567839342867991261353',
            '0.0015095271558525019727529043275060339692722119114902',
            '0.057856093690827517156785960244452450036564771189015',
            '0.1056983934796759044509673279414843130964775801805',
            '0.11128792536000668378493118284454599249624415916429',
            '0.17056905909600126916594897775119713394524652405708',
            '0.28336651161186045492347574277125472009560262871628'],
 'potential': '-13.676114218444329400306953926378841322826452565566755',
 'stationarity': '7.328e-39',
 'v70_from_params': {(0, 4): '1.0',
                     (1, 3): '1.0',
                     (1, 4): '1.0',
                     (2, 1): '1.0',
                     (2, 3): '1.0',
                     (2, 4): '1.0',
                     (3, 1): '2.0',
                     (3, 3): '1.0',
                     (3, 4): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '2.0',
                     (4, 3): '1.0',
                     (4, 4): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '2.0',
                     (5, 2): '-1.0',
                     (5, 3): '1.0',
                     (5, 4): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '2.0',
                     (6, 2): '-2.0',
                     (6, 3): '1.0',
                     (6, 4): '1.0',
                     (35, 10): '1.0',
                     (37, 10): '1.0',
                     (39, 9): '1.0',
                     (41, 9): '1.0',
                     (42, 7): '-1.0',
                     (43, 10): '-1.0',
                     (44, 7): '1.0',
                     (45, 8): '1.0',
                     (47, 12): '1.0',
                     (49, 7): '1.0',
                     (50, 10): '1.0',
                     (52, 13): '1.0',
                     (54, 11): '1.0',
                     (55, 7): '-1.0',
                     (56, 12): '-1.0',
                     (58, 8): '-1.0',
                     (61, 11): '1.0',
                     (63, 13): '1.0',
                     (64, 6): '-1.0',
                     (65, 9): '1.0',
                     (66, 6): '1.0',
                     (67, 6): '-1.0',
                     (68, 9): '1.0',
                     (69, 6): '1.0'}}

==> anc/extrema/S1379439/location.py.txt <==
{'params': ['0.0469049865742983787612016299577427426631260365984774275066659622937184804146984398752827940879364521019387023175017717114979924093850376841777018436904483128399980511181017036658969664339418912621614654591574433815997715350400611420240740072219304945982519680233060505848179078948820744226971471859294123697151166371808438975881310941120284696051990315336166163221123713292619136748023606172898442272205457001699970850200945913087610404599818219679762677927281531545637036976638863622788714384639700782354197220504618288756187356373651744582630145398660634249874868045703364180469236179073593274468145812826884141120905984541540645064479098992806072884647053448412650636764446813292470722692752734336061999755942430412387835290324559573707048501977763522083152746162425587692499326600258458869321424402081100581625585983889425003005373698251163827510130847885084510346089930390809135024569305529797980194480107069709286718094810532901278730142424259111229435938027162654207948472954543246731123754291913859924666325612626855151075999112640316757625121309268949373250885122332368450234183616086396794714768444797462592974907194709945993671257624794824260130596913805063523790246263398507705995986030257',
            '0.0901572385323046234110982956962545843670714198322252019790542707852172496466189405325739197391252844157635342982633575762283349178073202931858447088939478936834828171817808413365157132218865094703232100074298674202532847160396955724261625517446613119503053179618365362857046437601868227315746465552214180161254161918185698783056310078377645171570854628887536477069509489850519264090647198094304579861358569453389691830052347216380391289277974843040077513431005737326481945786026021421158729414898091045441479325229974626691186524100595131161907301799445471349699525183418173855039700219018521057897257202888664602539773957936527556841816986277393541411644019439903092248338224298560679237576406199842547405735186738656912743280893098067736472970712875124347788597424665243268291930368015278820048447835285591312247873526167386339999093049606281454081650581655093046610815677089782046077743683100461421375434092004275424869229393538391029508325387630343663609964422116325605460299398854728682782801534499084942537771171945290889705524771050252514252434855471134749023121086516983834295817530496655582031838360511160962514471353000372112529955852480962393445677948588526602751037329187679299636302348137',
            '0.0942991253909225425674387798418206993075278510550433024064936579597729884145617822229844060065950069723218568761087598919835742275261342023873949536039549044348562049291248307070420146568092794878662854679739618217406657930045466418563607951131276752937499288840980836232103363438380091748817218198172635585316593639847171959377793337491531844339838051249489936096235934058475217692877818083321989789640763237813987675163200644564769129537649712640615136395997399359564121075067395951909524210541115968031751805069384074587369813951827248037352883258545927186466346504860191688465830634680708846974575705203485821881616264692910103621091567791061461984799162137861431589675917258557934557911085806572416381275578972559070859975398553341187877554286353721515802950281454332277601618025629505990846864730805967294654782476678347672010682446812270119298616537797529698529237728333519829273836126121201969768423252461053531119313843066952493824439258599971410873430136609568496914123542589859176138322943568560196758099263993470287886541766727505809634724482602623116912984981432955815912266229388735140677328539120924086103140711147737396106533909129232145538818984980935662558193287378879197988728875994',
            '0.100327104723184235779605196937129178952808123846101605835178518278193617411579759952227153273802523224740222306015992246934753272598592291650518448539231590171722714303382142151722258478293230152574507720882072800289425863751638247696344003536779432160967432904269599308478894570556314579810052336305710707500996171076341499247518658983133691293648622218209253216222639286533171220033339675904953596055118939809239030434589743266625045587836003517172659108222898263746037544729103881810356049676699278148747896008229794343735716486934208640377404147276133430235123543687647290673751420938547563459674564269758504697988301506695638790819726808868973233739007421576224709554288658537338784229495745001484949793076012525585661059738521191667542304240172314109449342760515102377168746388162434753461228295969554496245528789269807751424495352466204760494363941902677130703404384403451094341550052312181009336697782187767058156074386142195246846591988180853740211402722875999266599982418950635061113828304140922289548344720430111570218757011568185541992472756525962072689870804138989737900345871615417679629315854454064727605289688972628142238545029970758336778062347152899649674898558448077286885974501792',
            '0.117114617855529092373228412439285359189236739436601614006405297736021779703478200256164204292738667726413780689480742995243298259295008598636516930919312125067808601860883063011958658091909631868753466868028164240772700204645593568334953837278255624411629333869560090835937380123318934421789493037503204108699321652472778842067216061340275031361260197257098987267063984972467232919332581253281817283358033297402326419435606995274927160793971414472869115730994075862698375720780243157463833718448157170011502557673142699658168443075390678581993281478085801675162597101247886357888867982993026583526476570074824836093272123451210684735099014624696252666083629421628957085820292896008102372831680773672130302264044319963319594089184599695975590645038005670369070065899904589333213047032196131240722272144295208943095704350164693654606065784161290862205622846989397871401881756737973013696195932549240070814318213263806899604900818465787376583002493494203213695067131183109028323803532422648596152958216882455187493512022548914542907925815784011304152626700076335116854731115300388203981030700819903401721117930330138435315683278699225403701799641715356716653575055950637742348420047687150549431331551301',
            '0.198840989308720840193332750852364573809679077855742888664364231509674895475045710830011629109480644062017523371937102181814368076900690120048810528541970508189196077855635010339047261523270545167109665896483074917104085213822261192212497674371978944184158278918026795199889873334375257343779967326241356036516798340554673408099074858556983597779065406886964429140199413173390709103877880570948807177864795086746868187628996677116041961902572368093404578189233040062821789764489362613540489141332297938179021452515860157646127723960976290931974807386683217465976462742984869335202218781150153113912662827173263453657784633821142891588091869908049047520901163525389846349145142688981846949971781452910743207582793736755440248623664315546636326995473206289701658923298746193998164243347252011154972253823548536041890195951667521698418195300728140574126446470302784342295949192574985560632134107066487213944237784812205667970786370496053875613403309942308217141432667249041656788880662263617325515849366142401815835412176781686815301909363812648670131708089670241652645106604632518299455528731825169669930331841538900503077492711933914438129380773214936081893674075270541561153771557744508809807638496134',
            '0.014017642577654798857381801366170172693038340925032726872320604040809306258357251366281323339396627438030488636595309703565348387945461818211469029835623074327889757648091573731519301734061573547699717354649100949267239767035632978434692968416474285898589553674527509094673066024552020686163346156296079936442017565310813618048523556151060327932155243507946758670573582422364111003212001302756127989841358574880417244539432849439672928622245785488953802131334519202371203660521394148482298350191931452015176529350850371287560984368235926845463810117097975495881197408980775631260120899058624100686790278242855213343836698204989439695262892228216120072726260948547818059876112490600036019856348774669173782786116204373272187546750457775887333697087858404240093634263294878148520559865379854556275331319553612868321866612381943232303874112414278413692862660127275142318244910808429660701296257141796701792130607099601783300246781594968738830401010030922411322102303714657990691809637688548046116152235760559517256211338321404159624015845847618957943962134841618774171239029906514663795798002682333235044976817829797504019813062383563508589672671695452910258741707130485071552752067265620341081661262059',
            '0.0274815695650696568085926183636897821242476674974260414038410696505449470478445616046792116777361066660484018689899536646053224268986981148191411242782583806605306738691185319144295435790311583181827182419430445078220163006956667389790657275361214435699401579539809372385609097323536146128947594148629414683379133805592486003934377029743103235980763308960007570083104765232547724826774962689425489530363949412515620673715667173117647561808695615405176708929772297847574565921263985717477931660077909658505632345695831090113614768860713836895261155216776067749649806273560743217487625381139790065151981564946332463740447322126553476037413869928460073196828514997500730677017717430036628461132926455351172036635720383459869233951588100025896288695794255994739904319768697901885579651357479310460016198872274722172404691398379670922728658597730615992525940666585068776003600680196848984745703482409168121375075614471116074937298410721546270909219856478948921831545739951007643347899738647979195883655421547136545352981092155257263726515033392981087803856949179530648166019981492448972498225840395064942298484976001881221963608054765714350406029885485025379632612192992192951742926272959545515558108973381',
            '0.42597494323859459062067495748011810721344522306218213863293282346127499632942907136358479855078641263756472371539166790814890619733075197263895000104403771822866008611457483283695464809859557238527083168319647129714873934883664441259975668492696433726860460836602977819362040206212894394465404783886877264225904003088636263834256343129695764322896040929636606972160741485145146072094439230498671694878789497091049954839727785420692885516916291831283682177577638681739379978039480232837637508748485522208905047845988979586920745191334817889047929269236868194116813610675946920073412596268624219972086894110726394963020918049436025765872427559574439312642992372160997770765436315590364148908487846292542340616353675239649521450191609858484791778927995244387939781298336295463129714797247920056158917319576593282738218807495633399982483797278347630656134428253982506341981091722135974135073099725946217953715889311774394055606793906579854769905959603228191477534407105912170182161040601010582865865148234405324515884430018400255648368798498043507584358311746840314251704423826900734328494102376515683494289018852146615556061180059717695575597126986904049316864766746989487294657905526510931881018092105',
            '0.4446089478929881392055414708629362030415117332808915372087725812448621145257714946830170591769766735183849700859825423410969871180464721216546993436409022275084119303646620283412745425218000857123125256513132515505287342134162866201007572717322207562162287797179309644025440386216709262794220328823908784910021693528823776747936177977150324312929733164674828744125797046141689503645927277526097031082409677721174918146066128883650945649039383262190540464460732681971404375486636797064191315567187450491698985185951344748804798657054813647746957295697540259796071908193476352825552390203978140282085130887080049591183807104501991034960173618887978347188407096571269036449858751822311827293787962896653225107595822039313813335818040381417583858184676399557002437649855724475415015157649189249025796151493415763691917210403981986054014986595998174466372541419599562107116164782654378361151866211098160376900427530126963232000231764744180679127641147105413502548911699790537974062831636081414554386651885214476361797344399734098726514034068476251532973409800264374849509022427307659729362558991726917378184705757734141772621459112422271363466891175270657567990925528316931000765295358019901464365810506'],
 'potential': '-13.7943987074051517090136208193823837467351517601420345455138482697787846269243221784889848717816586714504272659597706638508248914661336121816026735810044165849507995393309643692713849336745474200953463749682757855263632785584071946711783653402587227818091328159622665646194647816426598425069580319998999823779321448222885591003171158117318920883955110941233933903748589610678457471521000894058734802826166886459632818820736583595334554948967786285645256709941706589098792982062313945827584301746913083110394844359110526300697925988580510957852931765095037932646202248616867035925599909698813481952803944765353785573794750093237703811128199973655442704602780502830759430604248055234102590209149039005180572831777579835007896780721342963427506272309086893738556344833023665953804207179759561788884466445034726300088990918545679396645589275520491989028594770294683655170498379283136869782639141025771120298742223202589668287471154373166048012985356178865002876840498521492297912235241716327277464118652915778477992984098164299091434399553127363673419664281932034230037450657481632429673420655825901232553914458941786178250340449106552805167426144609789505938149595200252333438561289530881875558159447157646',
 'stationarity': '9.552e-2399',
 'v70_from_params': {(0, 0): '1.0',
                     (2, 0): '1.0',
                     (4, 0): '-1.0',
                     (6, 0): '-1.0',
                     (11, 5): '1.0',
                     (13, 2): '1.0',
                     (15, 4): '1.0',
                     (16, 3): '1.0',
                     (18, 1): '1.0',
                     (22, 2): '-1.0',
                     (24, 5): '1.0',
                     (25, 1): '1.0',
                     (27, 3): '1.0',
                     (30, 4): '1.0',
                     (35, 9): '1.0',
                     (36, 8): '1.0',
                     (36, 9): '1.0',
                     (37, 7): '1.0',
                     (37, 8): '1.0',
                     (37, 9): '1.0',
                     (38, 6): '1.0',
                     (38, 7): '1.0',
                     (38, 8): '1.0',
                     (38, 9): '1.0',
                     (39, 7): '1.0',
                     (39, 8): '1.0',
                     (39, 9): '1.0',
                     (40, 8): '1.0',
                     (40, 9): '1.0',
                     (41, 9): '1.0'}}

==> anc/extrema/S1384096/location.py.txt <==
{'params': ['0.0053764868883216048207051166126512244528042158722658524623588127393632327363904941602893445863665340670015455600328418885031556949837904404905524318567325275992352323816321621825308561212029636420654903768793248126559554260308169562849004653347548132113546513525328515019906288896521935342142645506894137578041902279262912599361701313813464012285673294339604974040099178877427832425556594934342378840870989760227842091184146906352247149675406342163900375036377532076822573760977916771431270711056290264130057829421307699215321574194337142688899074555865137104078773635629972810814612437621044546940127152770882285885946265702641853292527014271924012058533171330403122191447052142690684022078810711291467578069865446858733894458327008584683259736157736671537528829301508071377644078019124285529976653905079',
   	    '0.085165241083157617852752290908505949131263802772132473629646379863345794373356738007632736999019893556740658345965521742021373268170269188621149195758002023241830277588143739236300990399760499506814791659404000940679118843630722181599657903148350083305571178181652968419922312948880868264021896101789626072838356653212317602837674426831885008624441334909242328900254629019622272063678880990174446844089717592221259069110345762264873165166308148577138730246878619218762031916422757909017778938318979529453284759675008173075173839635107172144075315213898519479236751559610075094879295626991212530329595719947814494205602730197688029778495250677769768910198002372837546849043870802243221986586412229827154940535138719048444647897342621961030147625441415571398532500374012024601849040894394809263608394130471',
	    '0.091616620520262857367829216827488183639070753005193545385835390742778896066322907859017096045017299013756593204878107044213615324689143656615835715789231660767470775321518726248796054999896181270877158796490717089888902421143082501774271411630741591101835920191418044234217720694750702068204400903671208181997562314957440052364040046592102449372182800839559419045907099107671804593178731593441971911867203811056837193885540662862889290139216768469418912909126654243873600957090415367012875677809661774706809657628263141517238792199430548548648104840437743672739472578039596247608535322328165483395831097081332019861219423198632341401858843386739945752161037729340647317303779008102699326543766206511274280378166102267729044212092089171068387956210161701396413223550707417582838019351720148046442436616018',
	    '0.17785675415220410991495331704232514282533729013812123830931196874619455939625532155774484750366806396051164084972337219992407495439449687274111899972173079393570631826140529031506125387858939889968882721610210936712184941625534804726364235792672836899231718903030323696644481249984921060219453725665300260619093440198858884479190996180285849751579827224515834068780428032760082594380180369344970593964730864609089017865266663509055386531089290272244778831461555528006494453808303905688262428451369452300061353231439551311294542697942738282840630222528897363507106779251619521413560940089422651209764947888557581113384421982700049747446498534628749029846875832564098241546285280193633025087965134189340180294934565984958469897835147748366844993880454973563907356417126402802791163090152786753988720784152',
	    '0.18430813358930934943003024296130737733314424037118231006550097962562766108922149140912920654966546941752757570863595750211631701091337134073580551975296043146134681599478027732755631847872508066375119435318882551633163299376770836743825586640911987678858193104006831278074022024571904440637704205853458471535014006373371129431827558156307593826353973817547543083345675041565035847330165429671723100742479486492646830342786153568856999028380152261472797097686359030517651357875069651487772102400437676825413843026765048155501037954375075923297909185182819782857378881094571636686484909623117946516388485601909333678946091282794480909782857805525766714043179368214408288372276100779580759083700531857752114279237304306886909529310094469370669026957329586563695428734795942100890060935885320632272125032707',
	    '0.28130124099789381161856457640144678542501920924864170791369518310776978989193489342843564718104930249828571447354690643483308803058630543784219366739892461982805282369793116575888322959982422557669384352655886741887649084094160782549742774337461628110177250258401920851694856983012194000879570751289520665515189260661744260661848575953652478886428986844899534728337376741106494630903604538359344080337909765200608970643181688918668399539055892530053692138962799775673237191193890355903372377291966756937395387083804439299378132916261502205051710414785245521172113875254830989555484566232144940325372866837751358523927496259684133582894012286919001409844614854452504242017124523016757531958865259621794218097752569002247152895102573472324340419939923123418712039382881764572950303651248578292216135233337',
	     '0.00072448244850751140773563824400915148000537511477372384382655409369363431079183131778272831723682601443786482308229901926574882502536376338453638225804313473047325845889691314176297084747198638925917844711930085408577247367872306224793873849707799189128603930978387103851818521036582274999854823998091337967529424375202060351868416791254860270973404537924969891672782703816765738263823344815653265000878292864419115067368805694942784620989504330597655052976610755401755391140866054574231514354721544103512860769205423428527874906288670804358474511234733007826983736845309142110031822186075919042275428112744935541926639416877469820425383662504688176305381955984945195838299435065837616549620163405730817588010070475245132178228312982132658439571939592797981997908840604912465469307476195296310604185479132',
	     '0.2984524377898263468068335913051211658154420313008268104151613950521465743126294196220304858727198823327584561627372893095092740543134231227956276261002580335224510095466659051105880789200404128405545602902416785131870825075082335110151012418051762990509793658843372642821797109159437079779669431401522581561179913656590262498274089649961909872841791686905458669370880970478896949815811002357725662825315492462127607229971083659110335348384572411874637336704006910116525568826482122448684324262496417423107568015962206326774945382228722682376575376402919754420599738372629007318227814623541935143872650480813644395617069127736848491218325870648272139330174527665788851065722264638988492715599335644486066846267701987256941323652204848402937033026130351307639765514018078512227416824808133992677664951887',
	     '0.44384922405153614028977454489794699123090812641781500317851792518544578118720997779280288043562787224114094319699265041919093210982268258483584100313611297388649350285954102689542739205159621152377038708083114161592110323522384451289954438946967485876124106041482298561008431109382200810471003910389511454591786188756605892630466212160304927977381547563043281493450951622026345994862927579157016439027528579843487920456556724564814165813063949910873730388897722381987816458055058171200856628881935291411493387399370287804396476765345404750668811953078431939606060199610878988329433608066337893183099577204321098335449533736580854963182133768342227895081623074606600103116651917238586728455364391801476281186567169422718186755014403188707210763347174677669681205409498977509993392408404218864421412370609',
	     '0.45368153666346543435393314374944396065543409282898659959844592225207484468305377502663676213424225280044801976046611456713413652819367807370465102193879053087227930115714742786162575725094098616567082913125179648589746170833702520688957555143708801406555515516754042035200937728510658407918643503650440006146199494066708163373361727712316949020792416657895388262693825603790859714402872526021713240734571072613597641644682202293324248501441735437158354871152317187713216780162003665982367642057121863592272235387112172284435509420382288133703872872713359716492883162103918657547496297198147918259906221558323040158842458346157009234643793338620000813739758623321901016369914327128580902661476167750298176965494101620725449489236681209778875546152554639953457753737565192594225520258268386804840348742354'],
 'potential': '-13.84096382358478370952895534681430323114819970835239552267653489687418277611435025248529381257534133296204048950280703029859676872167484063211299830182794212702657636070169618686617467467869649424510421496962786018830662253483449968439833370196159428284602392484519934400572592760266886783363512563613388148224395854174781392174953226710092023307783925655453639192482462262068794731827641623331417185356803166028087827881897336476372343734127749052330876294746686144387570245254744789612608099807985989713550699995006028961831948735471514155772301447605829242591917962457424957538183867163700122004210766077387021596414476507486663930582016193674594770206379170535018880513805226858014273742052538981337871125234330954252043439273552599164124188182713995762848804673732353850383364867754535882506421263',
 'stationarity': '6.279e-523',
 'v70_from_params': {(0, 3): '-1.0',
                     (1, 0): '-1.0',
                     (1, 3): '-1.0',
                     (2, 0): '-1.0',
                     (2, 2): '1.0',
                     (2, 3): '-1.0',
                     (3, 0): '-1.0',
                     (3, 2): '2.0',
                     (3, 3): '-1.0',
                     (4, 0): '-2.0',
                     (4, 2): '2.0',
                     (4, 3): '-1.0',
                     (5, 0): '-2.0',
                     (5, 2): '2.0',
                     (5, 3): '-2.0',
                     (6, 0): '-2.0',
                     (6, 2): '3.0',
                     (6, 3): '-2.0',
                     (11, 1): '-1.0',
                     (16, 5): '1.0',
                     (24, 4): '1.0',
                     (27, 4): '-1.0',
                     (35, 7): '1.0',
                     (36, 7): '2.0',
                     (37, 7): '3.0',
                     (38, 6): '1.0',
                     (38, 7): '3.0',
                     (39, 6): '2.0',
                     (39, 7): '3.0',
                     (40, 6): '3.0',
                     (40, 7): '3.0',
                     (41, 6): '3.0',
                     (41, 7): '3.0',
                     (41, 8): '-1.0'}}

==> anc/extrema/S1384135/location.py.txt <==
{'params': ['0.0744147375507353337272090222467292523345588793882528038666108229216828797586515907768403811970893818342784922225764000040487522296736',
            '0.101768369779713338393448980522664984580315864649746677676716204666121588365084780408502881581596894546383672363588399997377471633399',
            '0.262692179936117796942026912187283385241224958398919939403375960266095847549968239121141687815299345206942100280785099987987468422985',
            '0.271879827501438032205582647278703554014394608570282493601471314197363886344055506900087622152680428800409704202435099998629090291122',
            '0.277729312049446168521028066975006851099716244842424251443861839220829526990886862249397589572381938917789829578868200005671727103846',
            '0.286694794554050561791504885749374649477411531168464897865775800119001036287039840683894969121861790502001426129633200004592939388081',
            '0.0745972360480654399860795124323861331042529690716104273922010358429410257459107365312379407777479153550501645109129635315855592731',
            '0.124310866130366973636572678490885446071730196940557334996026294656212066959072621543912425442089183682996306167723349959818710562445',
            '0.1436869006454375758068161758665524359908461587047463756654078015306221884011869890424284257362209694734370816455585142421141705071',
            '0.145441757307263820565172740310158138719376819069417391659593245131180991621196333154301874900669036579721581670370749996974846364101',
            '0.1651289218616157131071982578156788215327439730364899675340461704688864000235190881597180221804871574093089471573349864059332758116',
            '0.166572648484160667493772802129430831367023441198277448323160195606149916283320044764691324359248889476446857173018150009346393910722',
            '0.2914728266629233232899742187710190821961593155130251846799752261237867553963363822177285106107137260990657392428485556164771342206'],
 'potential': '-13.841358302047204206610581403370400655945888280155855440652090858831652582209834259434350309526495129708082943344406661092133445393',
 'stationarity': '8.057e-228',
 'v70_from_params': {(0, 4): '1.0',
                     (1, 4): '2.0',
                     (2, 3): '1.0',
                     (2, 4): '2.0',
                     (3, 0): '-1.0',
                     (3, 3): '1.0',
                     (3, 4): '2.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 3): '1.0',
                     (4, 4): '2.0',
                     (5, 0): '-1.0',
                     (5, 1): '-2.0',
                     (5, 3): '1.0',
                     (5, 4): '2.0',
                     (6, 0): '-1.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '1.0',
                     (6, 4): '2.0',
                     (35, 11): '-1.0',
                     (36, 7): '-1.0',
                     (36, 11): '-1.0',
                     (37, 7): '-1.0',
                     (37, 9): '1.0',
                     (37, 11): '-1.0',
                     (38, 7): '-1.0',
                     (38, 9): '2.0',
                     (38, 11): '-1.0',
                     (39, 7): '-2.0',
                     (39, 9): '2.0',
                     (39, 11): '-1.0',
                     (40, 7): '-2.0',
                     (40, 9): '2.0',
                     (40, 11): '-2.0',
                     (41, 7): '-2.0',
                     (41, 9): '3.0',
                     (41, 11): '-2.0',
                     (42, 6): '-1.0',
                     (45, 12): '1.0',
                     (51, 10): '-1.0',
                     (52, 12): '1.0',
                     (59, 8): '-1.0',
                     (62, 8): '1.0',
                     (64, 6): '-1.0'}}

==> anc/extrema/S1400000/location.py.txt <==
{'params': ['0.255201108515100151180443024443595537693490531364242669874702044420124594765133435342403160912856646283692038376424267687146809628924824599790373983636329013144390166374424648906028638534093281620801128411732150336300206364070968683743358643973710117001811381591772322793739406663050369797781696771846958350175499328501023955316366544793533237276632479807860384064708892837802948724795969610051305950009064134329224155647879086487874955627166140194403366754661199911991795254697656806457819022194791353804163065805276418318326114923771683935930276565196645462657382043777370633999023705216485584971208990228831757220050211823992891060140644547399561395754520009133535391643474525224326520515298480369715001543878526860086724751537982327863676690852454974590122667133996856707479920514396949511569379702018282147854649791537844311926574581869442473841983005016800306903224629020254113906014539398009571989829339116423675829834756596642976481022562532002446097558966966339483667689541194394038552518861362002791220547905953045460969687828827189973413921970697236033012612917940969036843932313591739887576577844789969091151047804443191962770581729143947255575110190025742014838607924423376864376266389248'],
 'potential': '-13.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999985',
 'stationarity': '1.238e-2398',
 'v70_from_params': {(0, 0): '1.0',
                     (1, 0): '2.0',
                     (2, 0): '3.0',
                     (3, 0): '4.0',
                     (4, 0): '3.0',
                     (5, 0): '2.0',
                     (6, 0): '1.0',
                     (48, 0): '-1.0',
                     (52, 0): '-1.0',
                     (58, 0): '-1.0',
                     (60, 0): '1.0'}}

==> anc/extrema/S1400056/location.py.txt <==
{'params': ['0.01817893220663938188842901617073940001381628299037727901907857075810307388408999991939681046125426468664803988969195945090830376416388',
            '0.01838889036324213052563724014536591779740917230181646701404975234964403912424226184205266117383247977063744377563384476073562245292',
            '0.04885472685263001506202227341505545387789401154415633031844152275212464400296487410583640340305584422537880285972475793765899259208',
            '0.05302565927748741235709368048283257153983525899934359052338781803993993819977913291900167739630888681495208852832106549086940863783',
            '0.0550047137525827424184089351769717325332841017869722597153274051675978662974076580433583025208211901938975764373229866230190553729',
            '0.0725951286371943331613076443466917941892988526131443354113112694095837709738301486240852161042850059677288034822876224930480374698',
            '0.0840728277162350134846767718079934823734646101182623970634182779913254892139900001708256567054958571377648417050663476372346576221163',
            '0.0886304218531906840154657263851643664696752104350175224935526267148244779331999998439035519586938274473108909655325152614800961754405',
            '0.1323287456859432953904914057279528566166039951226323687288205820725597956494145016020363334155555977937986737589046711275405568891',
            '0.1563792750390893439274216881495918946260198370179973738483925018267549301686863054888907551115849192647523817257998214330306045039',
            '0.1908821817760650793885715143638972488569561035436571985760494754642530410312799999341260191254439492717237725602908223496230575617207',
            '0.2817201464720245932732172948021746772673516267140967452931311848069836483425815428195974657328669090662569454417450012899830082402',
            '0.0209662732420469277921274607610083104469915682161943850627378788085179760558021872361834407968185188125897046929648463511959316379856',
            '0.02216172202449778277836125322101772129506579669295933915946139396671393053054468762315949048085693167161170002172953469161099561413273',
            '0.03215182062329902720124152775929045537709714176054701446335098339428574243937781231391707205848541762216504520206030811414239720356739',
            '0.1584711919242513921823427940500094864364281212121516133825964978029335423209278124530977708390396887687130274674541149457116482015884',
            '0.3671045970667672149323065564083540690861817526643993431083384472858161831415578126943542008609274092176263805232212875822040565142685',
            '0.3827242898809668046189736517601356007890956243674960056935354497209342846980778124052760566211077023243575863017025810013915422847315',
            '0.4423966841769642897623371763415233462816692585799436366386699307050718820029221875827377789042417645287161453530216264222634375968915',
            '0.4549272200517754386020386396542402336650760165154966157869521747236659640106721874245643901976430029199444894267222841783792793551459'],
 'potential': '-14.00056384183244832365347113967690067974382815595292971131959515394667051635531591695301438213898289795306730183392450055201631572179',
 'stationarity': '1.302e-150',
 'v70_from_params': {(0, 10): '-1.0',
                     (1, 0): '1.0',
                     (1, 10): '-1.0',
                     (2, 0): '1.0',
                     (2, 6): '1.0',
                     (2, 10): '-1.0',
                     (3, 0): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (3, 10): '-1.0',
                     (4, 0): '2.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (4, 10): '-1.0',
                     (5, 0): '2.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (5, 10): '-2.0',
                     (6, 0): '2.0',
                     (6, 6): '1.0',
                     (6, 7): '2.0',
                     (6, 10): '-2.0',
                     (8, 5): '1.0',
                     (11, 3): '-1.0',
                     (13, 2): '1.0',
                     (15, 1): '-1.0',
                     (16, 11): '1.0',
                     (18, 4): '1.0',
                     (22, 2): '-1.0',
                     (24, 8): '1.0',
                     (25, 4): '1.0',
                     (27, 9): '-1.0',
                     (30, 1): '-1.0',
                     (33, 5): '-1.0',
                     (35, 17): '1.0',
                     (36, 16): '1.0',
                     (36, 17): '1.0',
                     (37, 15): '1.0',
                     (37, 16): '1.0',
                     (37, 17): '1.0',
                     (38, 14): '1.0',
                     (38, 15): '1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (39, 12): '-1.0',
                     (39, 14): '1.0',
                     (39, 15): '1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (40, 12): '-1.0',
                     (40, 13): '-1.0',
                     (40, 14): '1.0',
                     (40, 15): '1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (41, 12): '-1.0',
                     (41, 13): '-1.0',
                     (41, 14): '1.0',
                     (41, 15): '1.0',
                     (41, 16): '1.0',
                     (41, 17): '1.0',
                     (41, 18): '-1.0'}}

==> anc/extrema/S1402217/location.py.txt <==
{'params': ['0.00845078844800083724586301493491631115845378107735992455562523200058516841180999946749591836409553216887811045172548918026702499005669',
            '0.0826071994820529723089148979324511192442236163935718314239949274194388877052411313775785654890582348341950378889089971432709249966587',
            '0.0928203781353816062284588931057961025083617939871990045814447264404709031165159615668121828413405953991095456652800060523718750335314',
            '0.148463696906683715341753200007733318907248552364560739108346346633696920074881661657928414309002666130527380547015689534057025036738',
            '0.210795413920658865027229541606158174358904695303015149589048631807061258445592530494802865152573440634786928555831342467175275012039',
            '0.2386325809387641487704567783042543478448524173816427361645384275281656256436243970365040842350960650098040319497806921649791461188',
            '0.4435958698351561142981923688998496043194310658362028764299589272188198532254009726876333136957940142314140886675830711952990531229'],
 'potential': '-14.0221724366142206930682481489189083968844533803229336533713997893482762797509147089889562271428567085685152860827898808388433709544',
 'stationarity': '1.514e-246',
 'v70_from_params': {(0, 4): '1.0',
                     (1, 1): '-1.0',
                     (1, 4): '1.0',
                     (2, 1): '-1.0',
                     (2, 3): '-1.0',
                     (2, 4): '1.0',
                     (3, 1): '-1.0',
                     (3, 2): '1.0',
                     (3, 3): '-1.0',
                     (3, 4): '1.0',
                     (4, 1): '-1.0',
                     (4, 2): '2.0',
                     (4, 3): '-1.0',
                     (4, 4): '1.0',
                     (5, 1): '-1.0',
                     (5, 2): '2.0',
                     (5, 3): '-2.0',
                     (5, 4): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-1.0',
                     (6, 2): '2.0',
                     (6, 3): '-2.0',
                     (6, 4): '1.0',
                     (28, 5): '-1.0',
                     (30, 5): '1.0',
                     (35, 6): '1.0',
                     (36, 6): '2.0',
                     (37, 6): '2.0',
                     (38, 6): '2.0',
                     (39, 6): '2.0',
                     (40, 6): '2.0',
                     (41, 6): '1.0'}}

==> anc/extrema/S1424025/location.py.txt <==
{'params': ['0.225343217959783999727609045951316589260552320509402715767811776417610660192252447668056750676470186921341907869030840137475459279881',
            '0.248053922075001788102906176240321611007151984578900585024947984662671544453629731371038169937751805809492867116257041862499466887477',
            '0.268824878933161782074374654740723876203458138201331621512711573161843494488153009608286553235758021303033791608300305462462638370673',
            '0.336956991278815147200266045607738941443257130409825229284120197897026147272284860717230811019602877967486669349978910637486253794528',
            '0.136284367540299630326112266498346524499318607280067214617100306881763009135053270140663348886454471406345797008553631948086601557',
            '0.2228635885780771597570578556550699544303120269365847528249189069406747968049461883321838501890741227315064083795938927943169516629',
            '0.2829151857554189942273051886960630708243545717872555054326320111329731433135913523063982777812079133649749079608300663302195074512'],
 'potential': '-14.2402599725199752933849482013928695721382454109813721124725496375194692655876834797125875879065648986845517305037172521756401203006',
 'stationarity': '1.082e-233',
 'v70_from_params': {(0, 2): '1.0',
                     (1, 1): '1.0',
                     (1, 2): '1.0',
                     (2, 1): '2.0',
                     (2, 2): '1.0',
                     (3, 1): '3.0',
                     (3, 2): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '3.0',
                     (4, 2): '1.0',
                     (5, 0): '-2.0',
                     (5, 1): '3.0',
                     (5, 2): '1.0',
                     (6, 0): '-3.0',
                     (6, 1): '3.0',
                     (6, 2): '1.0',
                     (48, 5): '1.0',
                     (53, 5): '1.0',
                     (56, 6): '1.0',
                     (60, 4): '1.0',
                     (61, 6): '-1.0'}}

==> anc/extrema/S1441574/location.py.txt <==
{'params': ['0.03042736342694297964561120313662076924968935739088474295682172235218226869879498942906588720292078275187444675075023268846118294913',
            '0.03123478839045248912430441316773197525004527927824645207456713357645873809611250068436812935287360256595075766855375789637667876546595',
            '0.04774074013469920048408708835192954178499486012626742123186820281244304164038749970564519469709156986321537211934987492586853785983736',
            '0.08337391935592641817303616521525438713997745757758478980711902242559020795541250381360390932413251038653724386479414409363330582310048',
            '0.1672565907547742019341069615783851881813511009962568248169564044439354972092874992524342861519883264438472036844594620442940169818406',
            '0.2253562631226653987698087102870758971633805472434760063098146200562681811446875013429813758132208461254289510052569945615967122282714',
            '0.2342426738002327819537992026318251458462201747369237883977048049592121136347124976037002193714218320591076011169914544795678501211145',
            '0.258758803220301313870969940780964307074834697769502046896204670795321157517412497451822884765861123864743127843186437106475449342109',
            '0.3092474877819312375873976743540141615171564440489642325280586351582594960494085021127124637923192633781341329266266644688795834834',
            '0.04678918514959537190132823999125693165667384259953808378865334142044916853825000076473512112284298183195716643738773389262760031099528',
            '0.1002709880501230231785859464501386230965560257748115762372389342248085278319499978507087031987593637106016848360365083308148507238301',
            '0.3918149983196810374719740095967043204737910331318176961480867152485046483992500006280292233602912954227773248315704329350173422837173',
            '0.4452968012202086887492317160555860119136732163070911885966723080528640076929499987682225997592599997362792483572211081442007309334028'],
 'potential': '-14.4157405138438752473114279837967974935703984430278083026859825531873103117343374951922741600410265647603598882464799148258591931289',
 'stationarity': '1.719e-149',
 'v70_from_params': {(0, 4): '1.0',
                     (1, 4): '2.0',
                     (2, 1): '-1.0',
                     (2, 4): '2.0',
                     (3, 1): '-1.0',
                     (3, 4): '2.0',
                     (3, 6): '-1.0',
                     (4, 1): '-1.0',
                     (4, 4): '2.0',
                     (4, 5): '1.0',
                     (4, 6): '-1.0',
                     (5, 1): '-1.0',
                     (5, 3): '-1.0',
                     (5, 4): '2.0',
                     (5, 5): '1.0',
                     (5, 6): '-1.0',
                     (6, 1): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '2.0',
                     (6, 5): '1.0',
                     (6, 6): '-1.0',
                     (6, 7): '-1.0',
                     (24, 8): '1.0',
                     (27, 0): '-1.0',
                     (35, 12): '1.0',
                     (36, 12): '2.0',
                     (37, 9): '1.0',
                     (37, 12): '2.0',
                     (38, 9): '2.0',
                     (38, 12): '2.0',
                     (39, 9): '2.0',
                     (39, 10): '-1.0',
                     (39, 12): '2.0',
                     (40, 9): '2.0',
                     (40, 10): '-2.0',
                     (40, 12): '2.0',
                     (41, 9): '2.0',
                     (41, 10): '-2.0',
                     (41, 11): '-1.0',
                     (41, 12): '2.0'}}

==> anc/extrema/S1442018/location.py.txt <==
{'params': ['0.04955206891200391795772882404301389080006483684218826390342914594029748313288279184111820397616032102457825556663309624945202509604025',
            '0.0607593399229740194022459575221775873567275707163457357812145876542408639469476594325220470821901446289798002379310162497060101032698',
            '0.07912573471472551747455595547320438928867011808832309030612940483076697017628237288936892875920523153200119482941586625033622822217494',
            '0.1032686475173840584121795537921638262039506675702718369616090409923148090023219504841231475441726730707935043471106157086460641509',
            '0.128048501877466124430509373109001383241021902608864188183727842122823552999644362601064572938622498498654804136647443750271492790227',
            '0.1340436080492347117840514170892182688334647002088135725521662673795874358003044257340959318935109462394709792290649037500130099519015',
            '0.1557811701088866312659929086772666101516296163751689514696317328226931005972754441719722616437351837709549864501685454609264421658',
            '0.167834339727407324132939664031174342872251115667725513591994109754618008197688722005151931447033225759221047621420716250063847698786',
            '0.2140430361101453678193841182647999977034259676135199788388392038052961379500264374467221266624186959416625968694483703356754621056',
            '0.2203461617662719486951325661934552554018148481418309660789758998898339072359060584317234271918576812858058621936366897769400404313',
            '0.2630137130778172668858492749025249011154781541646303564388672484321303448515414798381525378794887039658755625111090637493374560769284',
            '0.07180678088157936913633302210937185512422714048018829111376853828493335997963453327541039938161702533886391073855171602693428887503',
            '0.4211115914635385068475739264738617688002820119927886050033499237595845149490565350223945328640092431027530913486152410198288488263'],
 'potential': '-14.42018737787902883869574016517151316928830456370450532212461170930908572572861545934799201120402183148548117107220595557624018827476',
 'stationarity': '6.167e-229',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 7): '2.0',
                     (2, 4): '-1.0',
                     (2, 7): '2.0',
                     (3, 4): '-1.0',
                     (3, 5): '-1.0',
                     (3, 7): '2.0',
                     (4, 1): '1.0',
                     (4, 4): '-1.0',
                     (4, 5): '-1.0',
                     (4, 7): '2.0',
                     (5, 1): '1.0',
                     (5, 2): '1.0',
                     (5, 4): '-1.0',
                     (5, 5): '-1.0',
                     (5, 7): '2.0',
                     (6, 0): '1.0',
                     (6, 1): '1.0',
                     (6, 2): '1.0',
                     (6, 4): '-1.0',
                     (6, 5): '-1.0',
                     (6, 7): '2.0',
                     (20, 3): '1.0',
                     (23, 9): '1.0',
                     (27, 8): '1.0',
                     (29, 6): '1.0',
                     (35, 12): '1.0',
                     (36, 12): '2.0',
                     (37, 11): '1.0',
                     (37, 12): '2.0',
                     (38, 11): '2.0',
                     (38, 12): '2.0',
                     (39, 11): '1.0',
                     (39, 12): '2.0',
                     (40, 12): '2.0',
                     (41, 12): '1.0'}}

==> anc/extrema/S1443834/location.py.txt <==
{'params': ['0.0356224386328049674732554308320686686784',
            '0.06608394306899009751354867603367893025279',
            '0.1090091511449980954395755361474584788084',
            '0.1637564671013065353832871551276184618473',
            '0.1658498176729800155371208347787614911795',
            '0.196311322109165464766533659712877124548',
            '0.1967459967833139478088355645013507455587',
            '0.00642816132995793765303460531868040561676',
            '0.01409276508046863884970889557735063135624',
            '0.2721827886509913252410797213087789714336',
            '0.3215895320421368053231958583637606352568',
            '0.458299147577908572159799405199009925127'],
 'potential': '-14.438347448082226',
 'stationarity': '1.080e-24',
 'v70_from_params': {(0, 1): '-1.0',
                     (1, 1): '-2.0',
                     (2, 0): '1.0',
                     (2, 1): '-2.0',
                     (3, 0): '2.0',
                     (3, 1): '-2.0',
                     (4, 0): '2.0',
                     (4, 1): '-2.0',
                     (4, 4): '-1.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 4): '-2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 4): '-2.0',
                     (6, 5): '1.0',
                     (9, 3): '1.0',
                     (10, 6): '1.0',
                     (14, 3): '-1.0',
                     (17, 6): '1.0',
                     (22, 2): '-1.0',
                     (25, 2): '1.0',
                     (35, 10): '1.0',
                     (36, 10): '2.0',
                     (37, 9): '1.0',
                     (37, 10): '2.0',
                     (38, 8): '1.0',
                     (38, 9): '1.0',
                     (38, 10): '2.0',
                     (39, 7): '-1.0',
                     (39, 8): '1.0',
                     (39, 9): '1.0',
                     (39, 10): '2.0',
                     (40, 7): '-2.0',
                     (40, 8): '1.0',
                     (40, 9): '1.0',
                     (40, 10): '2.0',
                     (41, 7): '-2.0',
                     (41, 8): '1.0',
                     (41, 9): '1.0',
                     (41, 10): '2.0',
                     (41, 11): '-1.0'}}

==> anc/extrema/S1464498/location.py.txt <==
{'params': ['0.021857050871074949890475999535845993150512501939863995977980206976974201129935932736928060465734719069414275542512010850754554377998158483071477296408216419759096725270779601043221234491474638230601236417570634926436124566804455300799916130927264532605185494576555061283285221123385835818899366563176623467704348700722158719563732450883905803603800923367423257596003693273828948249982721176097182284202059150834632900460148577290029610409188236264202660449226961184989401146445168420342561920586708802401234240356388682409885999565853404155818238188068969508940068041520658755423481722543555671645820085452500472253345814057248113808882611266571372226112523338286075671484713634453551679342307467319029200753531190638651581400064622561482162639619162235210290225824763892153506185496100262207830046758840921860626424736969978890890239002933547170345139525682378665641349517817288302383593286347161790250427669430468048501817110255451552026132939971006666277222036149354281257732209583135961809930254792218792707407610696171480352348248954265044756670359045074872064992307274854182827275597320112249741897713547198722356405478227482112026108337112322595025626627306613465646691204586714279567553716464',
            '0.140300727430725202028867473258068230402938738883595769147400319409174554617090957588781868630349719147015583890271682528055750583970375928783997180891509387662916017374078823870099924325379237408219537675474963228389844165722012777690322453579624908789928928378264502200910191936642322112058362592468494352441176761091933354958093828391154092987471475713857498120078464180768475747198231200182865209105277810704445548265856398029822736674864856277401832579647494694861146943791249401705070197328158446624369167066965110701971198336618272713907464737103995388478063094928608916925369534362016346011842902611247818176195434771984286411146860209387259439060284905555986753589141430646443259851330279997649515794120289984647998000222341512115233341447515934715744829834646273923176964825570968378805630997199496026514130845523668120870841874043594868645021392546072436883453484956058668880619743344727663724115802167875858699525889721319166316772226134798056125832125116041273190282269078478071898578436571186105078863221993712983384918486659432881973073766801401848326081901954900189308601707331024528643732732615995283472338467210671741324686605185356686421215640884241403454750131467429348773923306249',
            '0.184014829172875101809819472329760216703963742763323761103360733363122956876962823062637989561819157285844134975295704229564859339966692894926951773707942227181109467915638025956542393308328513869422010510616233081262093299330923379290154715434153974000299917531374624767480634183413993749857095718821741287849874162536250794085558730158965700195073322448704013312085850728426372247163673552377229777509396112373711349186153552609881957493241328805807153478101417064839949236681586242390194038501576051426837647779742475521743197468325081025543941113241934406358199177969926427772332979449127689303483073516248762682887062886480514028912082742530003891285331582128138096558568699553546618535945214635707917301182671261951160800351586635079558620685840405136325281484174058230189335817771492794465724514881339747766980319463625902651319879910689209335300443910829768166152520590635273647806316039051244224971141028811955703160110232222270369038106076811388680276197414749835705746688244749995518438946155623690493678443386055944089614984567962971486414484891551592456066516504608554963152901971249028127528159710392728185149423665635965376903279410001876472468895497468334748132540640857907909030739177',
            '0.218884233381420383863273697371610385476065605194269313907803490538512368065935591482971735250467640530332591295386788419980997243282094520437743794208874903145995732942193338581055485383257262931338317428542926259439358195472191137690141120376546804801582731718791719384547997328825919723158456804540121900536133246482137730337648190995822751851891924745511846781247595947631757176618456684888723123436256885145154276677087971313011966283657272170075573018339661438606552620123095755654677102942151432335204859173652576383410448140767613275013362825540575549442216352372489214457560775462418595391042937298372726783004740889030152627121039334340292583974097917459171050293882486360674137812980658645837551077210575772401673673515784383728171654165460242972453094942314303014850760947276909239706371259142086175842227750654510014530226631038868585109408777976278847640329201127166470858663004340008892995708486931225043597096231603612876680043489322117706627967772318086889886974653242056279737983705206881632318076693024711086693053991909604444879377198256479306428695209422703638140059608675506621690347367217099985097715625562386485092706027417787187499676675692111179231279502200950950690385799016',
            '0.237343889874337640536937820968582711446089249304825358831563787659789425304867941276867206844783643748625224387511836998834651590275710005507264345078737321361475322957332897442715938640066947230514231275219793965551143627954891708618664818553033828320138320696515763082488930145476869655640692241774566167271192364201034748938840942165187954858679372132877902666165071274858594482454689769481488833048580327119454627790637130707396056845260881228095582388683149391567736989426725347564870654720316146408774327843571298843627740968308416154355647362925632303084452127272896149892754557480992394335832124889847303869905986558125415748287858059329765687657775992449191881612155294750645043674578885948881194302879580003823591884434806013477868745351375509821913133198575495297716963611919131226725932532617326926202257351616489004871503000052448873723230541824448334066013029350809688177990909671492319351124418654707461610324961434766446275990371392542674351017520372178264755517408993593590078485687615241396255760124817942433418645805146913947078423733844303920527325981263139313294586761869493486199047560301462331463828385115190285484800520640786637678879562271345997743877334469243630550739841225',
            '0.116143535452092729064758740785261219851048030474167431794950570574853318315879894722196343550831293022566484694091989287926664413306857236174189927947029289016522414115631366567783977653661154689037426869516880428465881934470074973341656994393778442494207315838807669583953969968804044494719894430871885562803901757252051103429900197925689884075687005539013377592438717581183518956677188641535569333563096262081991441754339803272672366739398603281461644010615705683782633249247276378076902780170162802109251972664040878529960545364567972443456503637875206995063394802312813987869778792353479960862544299417869429367488075930899988389200980301804397146203228968413711281884055853742937471655819656055871916259921780361199920873575587258444303604829889987687157829973865610243826719166827656056845076167336561896150810104225585795290421018192895634282606807846398821813912929724566606434328333320628000183021940828536078598654774572210295563614676639019580015582793286880796695983927302372345085694886097668286206057692382933252096122837309961979587434565040219353658951647840261005627740469788143992036981424884898589357815634586312374664155691526659770394499101620118239650304836819388006040817202625',
            '0.244930158664573154435444797589476018750277262160995850482104384183284032543460956974950844573124861002418598469117917377579454540541483687139122923980230849128131376237063024600030685565121268758102582868949449556204816108810134473410219193350482251209787116404330384110034120202142043438786047706490673053334852340858819821414333887881336631677585089758136030029958159566531305116268077689938178471843381341558775492976137288537797440662746077638266588425658866832970228569115650509433554957720307255353568000671349571789398316611867429400555817290564837146562655498240516780998090121160162762822643831289872220688943963743521340446955980206557203645671096409758824068762679986964039729908773227002478876715593341260910571121697334853914400778458646182380676648485198514860212120420508497394289316165075001089144316954400859989884180068317287254672419015959678036848928022520842015727918362667256484545224503799158108407658424395194489315142109994502694632725481407679468058242788247263872496056516533508666627313261794774439983672856234216766372039884185029512521022527213622672608442566815487831341846768637155273044133460031876683764319007875154294420603896346450888517130115388179145212830166452',
            '0.340543974942686977242631750441714609545053666199921702998315006282076214641887904317445453736675915535352163806900338734076414894436607637575181117298807326133799922210024750007086566619001194300192233289749529061898945954878859285194627509611886970566527826406903441364773640726737013090240855855292700033162835376306020188057625384310075718764140557973644311314583969908210072805192174768986544826415177812959660774553581110271774014965023079487384399821127420240619893157084704291356786507393454055899757978120923351892020193835474320247689682121537058518269589185962026478567149178225264647507337320379016499227715817580177929971440586464454145893873130953691798360448520916357409062655025102958746014603959682457738959376834054992218617422279706853239681690488144238976124851529788843895418849953914995241778564055953993839169857846528609956366078688288552153127450843275009216942377287617614870111042870040192737950117492817844900208107284004420332253789926277543280319066250182773321335748570366704516962706614216509836557607978503838933069553561363037285173852412538629827561258207646161517486167983036686104276191282507291306895448504340127167244731231495308079535141086362336754201309740494'],
 'potential': '-14.6449847503930366947772621113854831492121192317708101877123432059228524742264333783943652113561620081305083221087896595544092003496496330982992178882135467080164072982698165242543590496157029473000774422954523077323514404309448372639589199211325583739980316082367429367468567190607112424725180491535864641034610855987973554131374625896327514824815992424963717980578090428288534329905508067967426703614886809162209294006228839759483514699756101275210601231562581457419611366597335770597216366353050766132620765808362206963309274359523678742653686219270064909636522104262107386987270434458075420002986249614474772969420348395011509326859756592886593984203839503342078851885697486032075616760754968407893850664735852672896540668945472358410694497895713296927234864471930041382718551595904576910085826254557259814972072231119086046506598873738753368216240321106566764621696510675851638835458475417238501835176495666160380022607222088431968412005295925497201642021093083940782111603244306440855770843255290387342020563350102381370063267281064059407718215600863138843533326576113668029284465237082139645764475346823948607638145280618680354765062633952692651919776884290853679985812739436008794524904626137',
 'stationarity': '3.620e-2399',
 'v70_from_params': {(0, 0): '1.0',
                     (1, 0): '2.0',
                     (2, 0): '2.0',
                     (2, 1): '1.0',
                     (3, 0): '2.0',
                     (3, 1): '1.0',
                     (3, 2): '-1.0',
                     (4, 0): '2.0',
                     (4, 1): '1.0',
                     (4, 2): '-2.0',
                     (5, 0): '2.0',
                     (5, 1): '2.0',
                     (5, 2): '-2.0',
                     (6, 0): '3.0',
                     (6, 1): '2.0',
                     (6, 2): '-2.0',
                     (12, 4): '-1.0',
                     (19, 4): '1.0',
                     (21, 3): '1.0',
                     (26, 3): '-1.0',
                     (35, 7): '1.0',
                     (36, 7): '2.0',
                     (37, 6): '1.0',
                     (37, 7): '2.0',
                     (38, 5): '1.0',
                     (38, 6): '1.0',
                     (38, 7): '2.0',
                     (39, 6): '1.0',
                     (39, 7): '2.0',
                     (40, 7): '2.0',
                     (41, 7): '1.0'}}

==> anc/extrema/S1465354/location.py.txt <==
{'mdnewton_ok': False,
 'params': ['0.00622326873757007674459185153637008625082671642303466796875',
            '0.0350814127269870323910794240873656235635280609130859375',
            '0.05597058449130509760749419001513160765171051025390625',
            '0.0767259285928272305454811430536210536956787109375',
            '0.1328303788466884960417502270502154715359210968017578125',
            '0.204963840263407026665021248845732770860195159912109375',
            '0.2051880581786820478829014291477506048977375030517578125',
            '0.20635929216116954965087870732531882822513580322265625',
            '0.224341943643954488951663961415761150419712066650390625',
            '0.2968812652664405415947612709715031087398529052734375',
            '0.00000347986174382674285848813904020726539556562784127891063690185546875',
            '0.00000347986174393739331348681005640077756879691150970757007598876953125',
            '0.0000039569604507998479994246125712731299017832498066127300262451171875',
            '0.0000039569604509275102641359389554764902641181834042072296142578125',
            '0.01838992851973209052829361098702065646648406982421875',
            '0.0183899285197330897290157736279070377349853515625',
            '0.08300508988109356334206268002162687480449676513671875',
            '0.08300508988109445152048238014685921370983123779296875',
            '0.43317121844629957738703751601860858500003814697265625',
            '0.44448834707289053280732105122297070920467376708984375'],
 'potential': '-14.6535427383847841627693748593727259900042994281224090542206823213323439905369268805072575411013833611828655840703377833',
 'stationarity': '1.308e-25',
 'v70_from_params': {(0, 0): '1.0',
                     (1, 0): '1.0',
                     (1, 7): '-1.0',
                     (2, 0): '1.0',
                     (2, 1): '1.0',
                     (2, 7): '-1.0',
                     (3, 0): '1.0',
                     (3, 1): '1.0',
                     (3, 5): '1.0',
                     (3, 7): '-1.0',
                     (4, 0): '1.0',
                     (4, 1): '1.0',
                     (4, 5): '1.0',
                     (4, 7): '-1.0',
                     (4, 8): '-1.0',
                     (5, 0): '1.0',
                     (5, 1): '1.0',
                     (5, 2): '1.0',
                     (5, 5): '1.0',
                     (5, 7): '-1.0',
                     (5, 8): '-1.0',
                     (6, 0): '1.0',
                     (6, 1): '1.0',
                     (6, 2): '1.0',
                     (6, 3): '-1.0',
                     (6, 5): '1.0',
                     (6, 7): '-1.0',
                     (6, 8): '-1.0',
                     (11, 9): '-1.0',
                     (24, 4): '-1.0',
                     (35, 19): '1.0',
                     (36, 18): '1.0',
                     (36, 19): '1.0',
                     (37, 16): '1.0',
                     (37, 18): '1.0',
                     (37, 19): '1.0',
                     (38, 14): '1.0',
                     (38, 16): '1.0',
                     (38, 18): '1.0',
                     (38, 19): '1.0',
                     (39, 14): '1.0',
                     (39, 15): '-1.0',
                     (39, 16): '1.0',
                     (39, 18): '1.0',
                     (39, 19): '1.0',
                     (40, 14): '1.0',
                     (40, 15): '-1.0',
                     (40, 16): '1.0',
                     (40, 17): '-1.0',
                     (40, 18): '1.0',
                     (40, 19): '1.0',
                     (41, 14): '1.0',
                     (41, 15): '-1.0',
                     (41, 16): '1.0',
                     (41, 17): '-1.0',
                     (41, 19): '1.0',
                     (46, 12): '1.0',
                     (51, 10): '1.0',
                     (59, 13): '-1.0',
                     (62, 11): '1.0'}}

==> anc/extrema/S1469693/location.py.txt <==
{'params': ['0.0253415692567602738736258197165218210357494014664058873508758952590062919530571407042345267385820875778730342528366987505426552493857743290012581949457625905420271998971881207493166662637793304020387012625894633478691544651611243607576796882031778801673304564058681540852337424282211643112638353330973842123041368569138431341643984573289909661461063559826204121829094563896055659732393272160204084408239656673574883608607461326949711752280593792038431749652979349767028413812515885551620517626426601540682111275769650714530265959909323203800918675428026469819955511984053087619850033855412143408635421378131568478559769835125701775037481045857496061447658147484755313163649156851081137368385086457679411528523283626726332894213158667026734433221929240504545631306233311174478121956237248356191535661443122347634430819173371624959307776867023332751897236593467260770318212107976474875184096065766131355526462135482862524680861186654886415800569925983949200165262816208328593085372578037815477536839873484566175083108493885598622037014270094891702263455667778585001692615463562562508826744425920332104890482957342190436617784702718707847685050520494451601901185194892096194821190996829357473658517813262',
            '0.127523600062333775438251899827720242496571027409870267918175313530002150874581520491453511723584311966167102374249837076068040420941115986529300208102795025878946337657667734924637526497040240069115513737108267240907647175994830284631912672173794948146104439392818342886352176509379287057285352616745947795846193798570842685601985406777676624421001366061268154560493026106383122139601404095706831246399629920627329560808050566093953751790296064445189524821078664587544277058596907189507557009972343012198120201936839073573077334652627769279424445533744314486243272063815404420095100601541591563885813554153459344457221571968679606426975852657386547925047961918245318992443530416065943605137804880813875216801936423634615219428315560070226230879014509268553871044572227035447715862070755665967997040087468903441166004756827583723999723466384843803376346328209119135965680835020747901181851772009828053377855825930876814219931057002011218496910142001578172349550760724530217832652770615007708918432813808357735041451725685931746775452443835659145442048105464812794161057949861492987714970409954634488033186048212177060030641060629334475100949032836317600377593402461261693020336054627715075300325775635',
            '0.178206738575854323185503539260763884568069830342682042619927104048014734780695801899922565200748487121913170879923234577153350919712664644531816597994320206963000737452043976423270859024598900873192916262287193936645956106317079006147272048580150708480765352204554651056819661365821615679813023282940716220454467512398528953930782321435658556713214078026508978926311938885594254086080058527747648128047561255342306282529542831483896102246414822852875874751674534540949959821100084299831660535257663320334542457090769216479130526634492410039608180619349608450234374460626021944065107372624020245612897829779773040169175538993819961434472061828885760214579591415196381625173361786282171078814822172349757522506593148979881798270947293475573117523400357369462997305818889270343340253318205337206304172376093372968052168591501908715861278839789510353755793646902571290029323256616042876218670985163054324483148253027449319156103294332988501657024127198368012382603323966195936449727286222570804425800788505270970058073424463051471182855297854637485894739239020529794499581042574005489480319295138700909011282639680615147354198001173076044637959136935207920757830441439680931984574253993586570032029338287',
            '0.230430582631701602369451767957097907318028511047549168875788347527226852813889051261925797132195501452182913187490490491911151489422325741933114780028424391124629887527237245259804556765584204105523777938143780770829246557185626437917172373601329273392507406841555528590392093279048892620046720088248961034828310343070937752496090672005281385810276175939560696389502882462517113184646189594664333472680643912945475491526627139063748302585768442685209477932776653173642556315193497332343942881084474648353047183744700210444214778100169954597381058839328846651192709223169614035221195036247711987548959259214604344802993906874919384524766053342661564981596419463318078937497361520042677141642448443356607666834427248719617882254768047504816521104680245923181206897702048018141436694402714279026553450882953876856651672513025443279889489767458403404407406301947394017902305267538758499191431785701112878204794640323216202224103132615647964841455403872964950891999705119936223555674413029814882776146853308645131730666980262295256770842708034577288218158007835690606754932030853651801651871226779059177014027564246255990916122057214749413112447472653948555912440375610017738227746518123668373907521467696',
            '0.239920544654057635790973535372204670953053525804892164125491741287253932874036123374467567760863002475794580953353278172587756421486218734642029717340716124312219793354094875558148403825910748453345181410541928944747185112690418478452618004585873450207007127071267256788953888549149441425177554702090232684933933171574306167772236338946193691436508484277237378962428291598143896217117359053633245368681648834883778175287895846293282821442926737584833351989015628526556648948489848240953573027283953991295262256505328056859731209531374569180600907405276454068390890461935539703986853109702823205282642832896270878839588105152285801068596743601681482186767345439363432574478221874936164443685691384865653561891801881543784437500232604392488210189210809638477585492339713107103034756855299710038559441870773441866656790538860273020260649029836404865027346127433859911652724292449385708449530884870139255907242761804410144341895231796596525605919811964766315963694253183042744091869870134656517451481687083486451715525345483338386298214392331198895532112841178285605560292853631280012780255615293111690019129853257362743378248171269458148761155711916783914093408239616777127053188403064889566724522835026',
            '0.195894304404355877809127720307950043557287142257726798329277726155558385329564931824957696029391306282214682547492450091913427492449061254939378074258478482219996262834581862129094953812715061094983615822003257765126539224782066586413281065643364378515269235755823787820046865266572927100210705623008109451076219219631529507557705815640508530028205966261864202101797516790983362032546631713529031245791106204358049931251636967682120775501592223560278001432447563657509508518279024860603469945679655599960382878131387691236595878176547437044074478318294779879805738788428281533787820063129419318104605242064549611618106208096902860110982307810516032821063314437816248480684777339687018032621788028211709648351741888071891106506570499363393837382221945045484820087668734600573806623508926976516027702278218879808049699523576000558466991145509408135779562944536165292482113100983195251655821893568651896330454386756992606935487786471751832336208305202051806595198291130064739619836344042747542727906771913140337383609886836496487597655554350882217776341317309799492914138113039697302747659122256646466179086752211201970135328371934832513418859978484316529668375481772325190120103801366915739871057371191',
            '0.332432949571923326208595085228654153316392552406969395246237078023831122787263551428467052478929761342277610280688307418921792959101927296589072833805689335547482521648229091056624433919763149393122419699951874804913688485626285695008331595530137597244287405374344588518061561245615623508177403141925680417501629855207657785886733710471218840613110287899939832572415865710009714012940099140312334498274406646810302676755529948139624562348991639438192026236176757882333717187044359109341897740522409699143732652576662215828016111128463391967752148670327742924443041997185168897004639719654262126189289124339551563585627200173180889533979023548306467678164167523104014092708755326139397760528960497131890517365546439852182257755467616669285866484405712448192818133266898464732495899993620931094711791025153333845989260601248037752344454906295487109268416621587667995719304650791403472168898397453009911410356856627077415205681423152695613521419091561607754361656501245152266232516631539369181669679801561495145409897076495870690016592502303813459075053054483135012032393172073875759461798200391381480153630214545538533231174497165158247543382809782630771500239520610680299634335867082116999204665639514'],
 'potential': '-14.6969384566990685891837044482353483517956848839400207705961554035057622647438901592391565986278414089115676073596851347491531927590265440497547037074236713169734764851660594274857806316254706213408878640739201451217946601152736242028528536362475134070794483461678248656216212970452110298004895388470280785382043721639617850229485664048026624321252949870879236348700722683586887998977610656684508810797129702667970303597885529858899087470240693962721875405606151700759190199399760145479143921518259663154893707619741707466176803253012745307730131793899446033521412300384927967447041203964625863479573908040371953167241625097793103098234622068023017389977839398169742986434628455816042307582618528133206203845957735554303970787017328549086554477815617717779422453150205365359492725576877880183880324796545518137270557232044076871602795816398796135852437002815192792073748924953766131821568564783823460105318880943490780233946842772729288663087601822055184460886711397253546378959076469862202057211948358539002851325517424490390266102422483532129844668531543654589184641619650573199547213390870171467222446961916876209478415151663611062661345321152247021023718282739305497394272921915541383407396503797',
 'stationarity': '3.837e-2399',
 'v70_from_params': {(0, 0): '1.0',
                     (1, 0): '2.0',
                     (2, 0): '2.0',
                     (2, 2): '-1.0',
                     (3, 0): '2.0',
                     (3, 1): '1.0',
                     (3, 2): '-1.0',
                     (4, 0): '2.0',
                     (4, 1): '2.0',
                     (4, 2): '-1.0',
                     (5, 0): '2.0',
                     (5, 1): '2.0',
                     (5, 2): '-2.0',
                     (6, 0): '3.0',
                     (6, 1): '2.0',
                     (6, 2): '-2.0',
                     (13, 4): '1.0',
                     (18, 4): '1.0',
                     (21, 3): '-1.0',
                     (26, 3): '1.0',
                     (35, 6): '1.0',
                     (36, 6): '2.0',
                     (37, 5): '1.0',
                     (37, 6): '2.0',
                     (38, 5): '2.0',
                     (38, 6): '2.0',
                     (39, 5): '1.0',
                     (39, 6): '2.0',
                     (40, 6): '2.0',
                     (41, 6): '1.0'}}

==> anc/extrema/S1470986/location.py.txt <==
{'params': ['0.138969031796618074530583082134125280598668471870758339002463244077192522875822815765934083070944282723089608779411652759408865075248081675748693655038382808054598521565050667660460310172859142215206753717686349415526954862451927548968900858258003780323301167623934460097902902974270130452953562847083549547378730298623052300726818158253695989923868082333897152161444078359423452670556699128601826137996823212203252415237740278584747185005950651960731266696709264492438003837566275890231831570801311918568928889870579248340518609372475854476371767757808148638260116054260264206631685169534126024539637892655170696868635310769147056908117815006832381977236717495716109404428067941628715126981601773696841348056634937031685812329066445266926544222762748955284623492495913114646669062270006079957906626505145503206612137717569524986766220295671099119441978701787605880257873322145256858487490054874994447933716409112009321818694474320783326678632632266915309234347691657364310685416710770361905468081748032921472732302248987706259890498114550243162018606597531791587255487727286090060645466810145693743050547593223677082422508914865050841727499951576499422003031707224518336492656042792930341482537740159',
            '0.190718167754529123910421032388008904037017340483657577546834724731719268293857949041408733283070529193206524757767090037463707916452840549313692375647444171108357459271958584071129605779827731972413710319171553392330230875903675782137337050883143514833502867632465712427148565313766436262101551434054771563379892434633155553633861536117722625791719679088133227100389045456949880148049010266220437762729736890198614046624886708963447308071273685298962525396198787684659519741593925128691185290112952858707156852711465954975441286659674417775644640405022623602234239464130518646622545212986701474443642484321687306619788467700812657296209691687348381137012533620076466042424243878114900054362215010721179493019285402487032500306968130018340039611917796968801485123548769471993378167390709092165442814909526794531717562318687814467317130355007415003262936881233997844423780267444509322873288745845864136399689024116158434836462616260406459261759481613254925623185444942348450669526935079900200465170593507525803665210514032164067314212494079219164035194838478021904117577749665944428168330195042045346371589522566523089314112532748946525709297668686122119111661046818022330869457662745396547890315077325',
            '0.268428928688892099689091729217527824653396797715710944339118728503992553625478222223591075942168164213386076425461548046712312395421070734791963060424129905989277168637778857334230496216350192871033589349132796995192056249735636187510662914425490079653781542144232452062956443585167824990847451431607316032719664401750650345425139237538215660356386526104703152435794770068398138747320368778538417650741433676911568511375258451003038634571263891957837066195979453453099996945132568005428116382299981974991977441086190014759511418766934678336559350775263072718790163119242105072192682798741116865295229111763960956769458736347982111443381393553681617453499878083976851826918351718013963893652203674399964993079698871888338079256800555374308612227254378129544266642170203278748071083065006119457926984058020873616014712299204853918647217535874219720098684799751660895995050399600126776825111705073022846624727326418952369778959456313921454231262805903504997992416225623641006237108745274696278030402287527540079868263454482911261339886736973548114404611927004447869194191001463813065178218960817672298287673513186886607488544778851621006557201259124817817013563986389911479111913649352321827225181609141',
            '0.320178064646803149068929679471411448091745666328610182883490209158519299043513355499065726154294410683502992403816985324767155236625829608356961781033191269043036106344686773744899791823318782628240545950618000971995332263187384420679099107050629814163983242152763704392202105924664130799995440018578538048720826537760753598332182615402242296224238122858939227374739737165924566224812679916157029275474347354906930142762404881381738757636586925296068324895468976645321512849160217243887470101611622915130205403927076721394434096054133241635832223422477547682764286529112359512183542842193692315199233703430477566520611893279647711831473270234197616613275694208337208464914527654500148821032816911424303138042349337343684767234702240125722107616409426143061128273223059636094780188185709131665463172462402164941120136900323143399198127595210535603919642979198052860160957344899379241210910396043892535090699941423101482796727598253544586814389655249844614381253978908625146221218969584234573027491133002144410801171719527369068763601116502524116421200167950678186056281023843667432701082345714023901608715442529732614380148396735516690538998976234440514122193325983415473488715269304788033632958946308',
            '0.0174489197840924468753678571504168204976506762886212562459391644780647719504698238674845196082308897740310111421571777782751206320331786259539013821817275044287251797391732248524916432543484673736743224639290792565823152865135318211194266499292324686615048627141614479395497154862881218013295442574463374778453931078066923180236819554266135691959103982699001034164117818651962138123896396997571542000626541518640580379388611980812462084702749972423131146945159468674533394310332285407588473535041052330865624682231548820748660838501591112761818969756931553564170926852430148434974662263493763670645956316388218164458877573991370998826689654505501195529967771456945517328979110253645136934044149827671465807736676302856570459961515687188247403723372445072327301543601370275705520640848475777163897581804043337307778068018470628249849818129442505528518381933324593976655966382190068440460640634849848580831629874400586075814085379359636847644537532049685120606165534169749514677639716536282119235393981933082879322943282282664472019519653949370488130289404156484226918694411457297684588476195420018381396663680138729089034365647867505054361579731731597792806738263366769748459095207370268008164512520514',
            '0.0444321019770998047320410413277802393503719624342871749174514128089990068146143485295302131066168671350299515798054498150722682458733177764122905376391142559641903787510307606508904097904910873760104669239357855495944239240156037028115810683988481733786959488316396727005599260896279757942792577371531241693306376203923684781173910400402299753244060446603394636581183450886642512988152627703587084066916519875138222938961652038583438063732111877314947665109682376116845455891627488611086432661952851741033902972876079461557109052120263667569685026442951739590017160244778971709872408327056578486237263060994498090859098070441470936973509869945501848251899204925788595444970372714123984822307620250865584572555108825966821903437060626041485617271225332991482051835928653188417273837451752062976088411936617737060883563940776661027402503062564108739326442215281239078728124420611808998888323201590715194925582035636831014361430249041963088334867406349104847192500026146287461756713803094002875091970920362315312719184487300413040937812394256708424615803326409436262068897278952560555647900954670888941926098482421802511478054680924916702609032362808371729225581885722087327273483215740206570808989325069',
            '0.210337848772021828579428177192070707190905085587035692913953734409742961453903851909014525226641773778267002542083355029740975661312227748490735866334257206426827825600631193694505986347602144404176265085398183437318479674193243128166795690020282041381571436788082337739388645062950590883597898564765433674525109031462886958487582622143376890476518755571298922543193190397879159489959901934124487569520595223466036626055925332041983680430254653779793326505760281092037303798505754123114313162532844802474018763716237095180412456185648316739274677790897714255518684735297489255668351330360098965544201651468395952155041489176371319835029964644723217584139591591270520178660372036745191571711766645111839256607089860367086621998985392773388822528233595100994990641703265328424534875494131003069306495257829000980682126002237310234154838392384338855985595407404661563344357192399395773052425633476903023478419301943523551316008305713800307321214101137246902344193491004960128554641415686159986515763083079039554359996601964472074690692448144848407388029339310329374886932406615327306482745094788425943940142699890791451461779688511854309189437333247078849876834150027396579904927681491493608738137331196',
            '0.250430112010252479071250225334608268123612951823254102966678797077912140359963315791091547227051854110220334097299515905940685179598164538422148634437948777062008324365882309445982696373659611180837978835630842965159250779406188106782495947126684618890351819415936628335893576326545965411477843604304406069759461770231128806619928844091077284231478662269987930406405381943481455924786256086196042298911932494932818190718127974843755441246183384387872371526766061350267955284085108559028220853328395469250450987036193233084456912097205262658921105677017228380538930732062299939530590475380365002654869584759917948698519209922936386955330249416918964481011549703402979133506303047348498119013279219122588778952831964002367143863394754643201680202712288198461663138619187307840321669465244969160338268105740027139921943571143396504469039199256590247448226377861284799512483412787422848297213784479376461935718100351189233656500262575781840045710839597725217714115870305218186645108733729577962199451008684036039510888486810355654824467658376443338102627773477261065428349199940589612092112037471508614504936766419755157364001279867007527737645337458724502680941443418156538849939672811090388533710107828',
            '0.277413294203259836927923409511971686976334237968920021638191045408846375224107840453137240725437831471219274534947787942737832793438303688880537789895335528597473523377739845244381462909802231183174123295637549258171359416908259988474650365596300323607542905533414853096903786929885819404427557084011192761244706282816804966713637928704693690359974308660427290648111945166949493411211879156797596505540930330582582446675431980620853039149119574877054023343218352094499161442214628879378016766019575410267278816100646297165301733459072518139707711345619246983123554071297182267020365081736646484214000259220545941338541259567946380770012270960919029753204693050287286945105429293396382907839626261442000655434675216313392288210949248528525501557497576990377138167851915599111496989125572597741557351118997467115232493163373999782224307692568750568529032406056949309719699216629596904139982041153463123345113316474813727511234749544014464114743827027667190372749319502871981353016142385350037785108702526959282850512607312130511716296932407177131751179165702556268943369486690115899198054513396595670557880246648062499608370183172748692562390600566401896322825805653688296731378473648084244798157788283',
            '0.419676883200395448953821197875509881348462453684851784824064195787800121507203476166469770541557597800497314350504090662704334863223965921297025733077677615681073224312777154196690596645387936098383496233531293866100961731079127681766186658598401633725655500239554042127661483764495643739154027690984555805245999649033009111059286849735886520136291859589979898377396200313769365153562011977021958096469786733940378244657841706498424718241103102431172664699647708697093616839837140762376008066934693871952179197724647837632776796786334210186696884911168660626144982067350565192134851668961277540435328582499178448754504484081946926670735716427986974142389398670265358916672144746358604962944017308970761733230884081575077383386936847812748893093274961747897428313919387345546224345057409137658741617136591845354155042372538630399546909095073348160286606419296366380422852315326788355784388556715279317600226021865314267044577293797992348994737667675346430809862437137416966379161958118937088559410816281773604764923316450946844267479766718881188918854950172862587877239339569806256686519551938502303112916622067840855549735004567525642545242872298447160523765757635422117574058369983406796131235887411'],
 'potential': '-14.7098644637168883597870363707805268447448556134875074166679435055462738377471929294812088205670621668913056377505827679587323661459842378709370670826952912833571433186992159281141732816495631105604004148364792215023491052393634748592098046638098175467737387368650813297547558508901040589750913342717866443414217975146122461809251679866289193044334293739831752296227965081294232785086537414082219336446556436468428135611607295446226951481062280323200355462664440812483652811333290111834717732439861309611192432665747744138497863476252740448235564443514760098351618268900952657755937432344748777089359680547743208376335772011366072457312653485905529434300760077483568371284212691333699309548576711621248674008037376155189950874104914238957899839577471886479137451843206313029427172321809909663761915587066406955290411887579442259672386471702064294181706420443322733994661055150082036433616576624182925649285898725774370687852397499571037268030230440922525963631574437573375456411688853686707295013297453324053457515960728894610607239841546742193294600379664192989615916905430355579435000804401842585815176840597974976782134135315574018218241962243884226158177800647068175272989508206241094470907642575564',
 'stationarity': '2.001e-2398',
 'v70_from_params': {(0, 2): '1.0',
                     (1, 2): '2.0',
                     (2, 1): '1.0',
                     (2, 2): '2.0',
                     (3, 1): '2.0',
                     (3, 2): '2.0',
                     (4, 0): '-1.0',
                     (4, 1): '2.0',
                     (4, 2): '2.0',
                     (5, 0): '-2.0',
                     (5, 1): '2.0',
                     (5, 2): '2.0',
                     (6, 0): '-2.0',
                     (6, 1): '2.0',
                     (6, 2): '2.0',
                     (6, 3): '-1.0',
                     (35, 4): '1.0',
                     (36, 4): '1.0',
                     (36, 8): '1.0',
                     (37, 4): '1.0',
                     (37, 5): '-1.0',
                     (37, 8): '1.0',
                     (38, 4): '1.0',
                     (38, 5): '-1.0',
                     (38, 7): '-1.0',
                     (38, 8): '1.0',
                     (39, 4): '2.0',
                     (39, 5): '-1.0',
                     (39, 7): '-1.0',
                     (39, 8): '1.0',
                     (40, 4): '2.0',
                     (40, 5): '-1.0',
                     (40, 7): '-1.0',
                     (40, 8): '2.0',
                     (41, 4): '2.0',
                     (41, 5): '-2.0',
                     (41, 7): '-1.0',
                     (41, 8): '2.0',
                     (58, 9): '-1.0',
                     (63, 6): '1.0'}}

==> anc/extrema/S1473607/location.py.txt <==
{'params': ['0.0249125190566493313100920234315717313875552663790053922058422488508740714530594012059316677850021188603529733952458191908715012755865039110651115473843256807132070227561248897775873289647327134781546509784793467457054127130497940535892709321141200916863848288365100872952228557305048737612558842572548791700060496196661791182353911676436698026631437429240666182090478453421831073797706848538407382185304243907688240049456095836075100349359219130416080904033025863361519631260856366067955439004277726797371120177384762822662349896640468127685884539587666452433897877585748658880650547553647511380278406415944151921011576701838568790653068343213401374025279920371930025836703288655573067958862876734880629638336170968560472495834364919489778060077185048990138560441861934823058846424558784150141868690379737835004885317173679488420074293731162306864944990024615733176785504564312089163091036567817561769141416912196918437169902814755400402123965751939891751990171402501698146712732235828937304873267429918674405589657676299824786165012869145380128535583510633765909163222673744108846848975844388258164809672720196354971966063886005766734559898523319014242480993061605811004649275524956759143840443040356',
            '0.0350179645866633404071113967104428920758133573231096441344604834288419320043121715399006492788054606091270518947299680917392572862958535746485064117149407107476244075878419208579910267347607412101858962163995109573225454642741688826846990825422969850297804699399477044151065984442016742178497443287395358114526872394708905295351598583571725711243889995803188298998727581781568119500144852925248384267120853039844778114821960747619963896258008069182978309102530034777546828320539633417381419532868360501278483301494960032724455497073700682242077686384584155628033082618466429265486409556490524482085005605632405191823722701912144505048012796680566036629751708600425321043911278422060391908606910613195935827088981438422229536055135965081097052063552105370127592976516161857703532472514884790296662118731289044070768714767409638853092024115757865454528573986298477772776925084846000085593330422653267138143561539220822915404511249575397803239565603820581745036896133561645208686917379890125453511465770877977143000978779652781821733978142322182756634327557110696779490555215801270812538348828533302496469934981153768294592007106995143541840579347823719519156479195940413584790014878747695347357920221747',
            '0.0531175166614416561526562392828643613739366067146157188624522521753786912695941994270942859707760525815035584012035130788686867874981182750423315491392818444178198499894948725413981690101945352192114232899040345514079834425270843073338813370756643653027536443331879020662803948232423510386572167881369963758661330489073465983538871612189706674482241438739504367813340817168637600962875590883625659276608468684987749936627008076899282665065144801930475529175922264935124798923396229883504491500675205375437948912401312730618388679812856771078112303930388311592655288574127700379361801263667213493699310294519521959131837320401576114784198961769914399445115917000001854126300343231566543981785913727751842445872919194130670112009325822239429252114854973898368936286818221948486091926076044777674434432474784029745747711842663687923407953400717432808562682647927510514374165968367124295577457754040127798539343420856279792129199747096767228056740539452064222307228638520332783400848163237171143218187949423498134398887450842634131143704928822625738485648065525695179487783183534291478566554236480647957420998202826185500650902422894164991071679756289604088017440990043175992715757121480038247570421135166',
            '0.214706505408763174649701460643132268412746410830478646631713328686223172530046941841179158912086763680524996188047104288724145434116096402837125431711668222174057276539965636082444109381946112498609688611149967556475773287645304243525307149598595942952648212117170442835690789773745776114413990127790342483831052861054095763928691881181702632012635720508954339584826193072219422492769971580090685292331106243700584937397960248457583247345363782434349053341628359743687782549239868510396333129695197629425491422499375351186145482109782775995674897787816791134172718861444100596958436607240453686820571481551356716733603653845953002946442465638897613113348216068336754918058586422022073459190588810080032696459544962025983397663021583772029789808460881101530847679532733773706766041895673130565970520694632143163796785568795099597354197312149917286861205806898604323040991039520989488434206223568894724919004497369694163950170741124012085428248426484754763113806121817083375981649806934600741165266406624699932876819016753792583801051853998510705623951537363831486222231461092636884869288693060973732754671883721136230525851795474552459426215743242310054229902033053665328161371403011815553132187202708',
            '0.224811950938777183746720833922003429101004501774582898560331563264191033081299712175148140405890105429299074687531253189591901444825446066420520296042283252208474661371682667162847807151974140230640933849070131768092906038869679072620735300026772836296043853220608059955574532487442576571007850199274999125277690480858807175228460571895205400473880977165206551275651105908193127063013772018774785500512767156916238743934546739612069602035242676311038793848578776885290502255208195245338931182554260999816227734910395072192356042153106031451294212467508561453586239364715877635442022807524754997001231400520182043814818253853310574385936910985614079373795394891186284438779385398670805854164992197911563315334826009012159101685098688331161689007097586739529750932998156477171234646691283194581449863529787264070385125328168114640655970350609473145819564203066878782640133091574380580684435609052465261819218960072084611773631584606011825539808411672823762418478594923078082179068321340719556029086240720630206617951127089088287357948381316190968433825942011524573254964715298353081438225991475478165920698109816877562788446117573490140154283825692780581897450646487125586175445338390909173483934920847',
            '0.309964305625849593373477458461317648938995516239911998423274671842021474215310664547840525534423206653909803444850888484181837895858651129721824809940270085174140541179186177005162454475949412081305652035027319274568663107871510896069036098700915507148397683771325828736815397164463352066037030479003500834909356980381422367641528899263641559059254234719584131241071852443133222322811399345030824845772106408357726027918705253138201231554964930588787566435520247613973371251368061895979791104964460863533464595358139717325266336280657497635021208900521086231171111441198138620040386196817745481918511010276131653817263123824645820471939415530295156825103488011303473867578075246100057014328046936576854349490970115537878366551389724657028174813554157163790468368029259152696958971698507987057013374266488866979253373265271793017018546252066998348541744344983780818987035425149950386741812003874939811772721011913217230231150424918566076833538001392877205297733837601805834471272993812701893742493987714411166001717917338913451096361168890051304471123330697839183654849258586214769069570476392574568155544949307550200179841085860945713017938286805280351762898654397293242199467506597013915458261210236',
            '0.00937771928893962172314793820874044488665219835923816617498948495234495358920716276820017969168394723157523141466753171216828553822331620374956268675752025909727890167844349719460026960286555198986261448624946844380340185679556648773194553712587069897125196827599565815933199013890077126267483520036446494683136125794274383967148090181372701340508523947062453911646593121389647322612965267070089443901584828532745068528990869815752977775870646488930582067435204395818251290313253080172349636770723696088748898029294917422801100972872240354012476596948712134420521120808280010910874614609022961131590911117602117571248941759524525222377050976286130394741671491211123286413392580854818151080226608605178374500772611502977325465229388873157822810468530585222576914077637414034847003034495588139678165249106890492668906723335148721682072981897713091914062814615470729634118582621935788717752404802582196334763705451411883326546142684169809651752624810387980500709786940112368307908850719600958797768488725060168429563280823514826718599138504140684704120314124241746000712631343073672414660064733951286594074304020952904604052607020218614798393470678881559782733623236922160024347091807235327498292216324383',
            '0.101301211005882132738669913788144373067466173323790334843047836610758810891880245240885043663180477765925760280061643486158169969433329524981587789770978044737835929323659168587675347131956854441472635864017099668603806791837731422701393037285253838259454872011246754365598546204168619251783402370201409457370558650240673013185975487007610841151509602098708135667730431844298727551058534504783832600744171148058021575638277139753860742314649227991935233555573548698440322437971153495156850077094032828178107238393863308827679029924826206374061820406706051562282583777634275567362670734308684169412560264824856569495123954764652394883365106748263566899074257860894847695982534621539564227498140957697522940110248301156022520411949041519233874909830901796023493471042758429908455352187748017647417065766803187996084488698226015569806903115418385764809356934505529065173687226068079478238464309110441860967765372567495622055337774453008418324688147900478773943269689976452326653411061055649132529242839698468163891201827027316923565556776767981912299169465252043912658475384925316243419059335136110666754753461657617124327537990169467499282328135001695085980623534764719900752682610114138435151085083258',
            '0.393996385916958148420120678532732960678688369673533986153313989830201167042318567586230141839918697039127482818881273482442629496982704823210448371493034486826654202458858235784912314081067435995416132230063281969325744045345118634293531276875751049718229087790213010728479801343069348173610711798236544394826850780575938854439897520742092328425120950071212132584869804451226856547648420501407823878970295874662052443576508592904225884905209117672808219779655842112785188762549308453592945977246520530544232090797039793156774735357963904612946304131404761032479045714433730669966511634907957279818079682961133966270061460843798295400340733414520013493714082792224878416678972081131065281386284081214747925283748744731938997085164361281681178271343546782619432196068560006755024610383247906870701146857024328431809069228429146055724433534317549721011000451255503344768808302670859774159453081314962919060367745856239773933926840279429215860886486463705594246167592399026606924819758673494451334238706743617493191571790242021607971579486607665077377969482738846533431210270540190911245556502542464746473427462206155744127885833392871959111221680273066274009606598603611627242346738521097601947068993137',
            '0.485919877633900659435642654112136888859502344638086154821372341488615024344991650058915005811415227573478011684275385256432513928192718144442473474506492272467211230104073907177987391610158738447026153607830913194126148980387283569262978777035134189006431991525464106934746357408337196162719278968073488905366048172873868027954392105935976156171545312699295729136134305081629110872577302335490762040698618737392623333924877034500556849461151880775437632660877346853042998297387931147026299686633316397834850348897953927756442755554067707446883358568623691250556418283985206128220436223126411837914730836609969360052695998013205438059935330399922276445371625741008493248527580894122447998082158952860487120386270930858188262844819514069336825076489142726417156526334944296315009932226040043121336560132758611501204490693303674408710606830758804566679729239606325113601309702519581365220393342399582816680496063909616562723803187890739537668048386260304563182339412974355250499142312533133995885796659191483972787140809034190264351144878334240142635935806748472986082559342034770430518015190339062547287437883654243822414897753360153310409615108485945762162893900999109927751558430562882762115231913151'],
 'potential': '-14.7360797038437521961016348224663423597057055636725819425468473006685907352872505126299974446449024834994751429177032745514013084506032354625711359128043638905740677702016911765389229973289193350294570204955805148207279946944611173966805184489615291723732150284784656283835470730439733378736459078979303862934800029945377463665761743218952284628696653100628498120801291315137506579742632921650735084075717948852497580614541553895039605644164995130140952930774767736773664942907945958968130519665758396129838180914571792717605507223789453044920849604271138818654976230908572402315612196887821448793153813385890367785454618154252849488998856806399443294032442906816535013820753694102848392744616317824101034670706971772651828440662629499037845054975714122203181491014632530611088350242593415169015574051850484303595207326251378369287356472733423931303656534465817655998847391091595151630476983375084394245482438773658626943208213707456762607837060384915808032995152373903816920537531365570529218570487273505298291072525879298618735118689909292544699841268890366467888279360154202175221278338269195138358445235198976019739246720913222791013341374654014939409143894272750486148146581070969506109833058470032',
 'stationarity': '6.865e-2399',
 'v70_from_params': {(0, 1): '-1.0',
                     (1, 1): '-1.0',
                     (1, 4): '1.0',
                     (2, 1): '-1.0',
                     (2, 3): '-1.0',
                     (2, 4): '1.0',
                     (3, 0): '1.0',
                     (3, 1): '-1.0',
                     (3, 3): '-1.0',
                     (3, 4): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '-2.0',
                     (4, 3): '-1.0',
                     (4, 4): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '-2.0',
                     (5, 3): '-1.0',
                     (5, 4): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 3): '-1.0',
                     (6, 4): '2.0',
                     (24, 2): '-1.0',
                     (27, 5): '1.0',
                     (35, 9): '1.0',
                     (36, 9): '2.0',
                     (37, 6): '1.0',
                     (37, 9): '2.0',
                     (38, 6): '2.0',
                     (38, 9): '2.0',
                     (39, 6): '2.0',
                     (39, 7): '-1.0',
                     (39, 9): '2.0',
                     (40, 6): '2.0',
                     (40, 7): '-2.0',
                     (40, 9): '2.0',
                     (41, 6): '2.0',
                     (41, 7): '-2.0',
                     (41, 8): '-1.0',
                     (41, 9): '2.0'}}

==> anc/extrema/S1474271/location.py.txt <==
{'params': ['0.0287525883838222099381776579791368823542884507301384840252582304951909489651864688915598873399187623824008404777472635661330564896472003360560180543873527795154290134842234252849585688508417275323264854760629165591004685834604680530429778878427933646380455595841826775999236999078435415079927799161985930532741727240524786994093117990666022774930809350417110031294396383342252640703160718248846553052102572359364795740500818998386051506967781201648468340848276993865733197725735007929405482034126842353145546380611687665053306300052858470286102831378449042277980257279100804995481454086608827936837698474799339314151369761856840192193610904212002925969880209304566165934985706955861259242243153640314628784262471817196051061129284300474257882970052735900814404209762622707197071484025447862311535530065096866322716915666926210188811100027243291722702044157368511036717371582393190453687965191677641533585879782967022628708430319262281000966161329355716978847121086769764399341397401670007012328428545517121486179243506849644911026781595254898160987114134952337799456824561669147934184593148182380340539653899166640282430328973097886782813268881312774719316348145722653291308985208748022339180903792102',
            '0.0356725915050105377380646839897086595555751080420616013324024606911274123030087987448577378818651539296139683326035359598729632606381475567525860190410706520532119302624836548043066783119549968923359176507480033651520021298385097856272913746483894109206612797219337694409320994541389477905452530305435944733252722293756038010729383731488661983340643196130880268258114841908888008169894388975460276590501846015497137810408925030241122204198842193748848299985456801305982163587340538061987306293526644212916530109000495567025617278824689549407438207383163152675149263677360320508466837352775626010184973413706734946233264543501329014689552820719795843099069183203711524969474330472707998450236780516597477383185987252678938580641627275663882340057245363860528128399287966733337540636127076492400232401048122850279716245022304222268397400840913006305180798575787283336229564935034777242347726360146879552531476499860926374469204899767873333534740967238525254329601289618472345466427368713031859804380019227703927394821404394065249907304403003265377822439457509234120116488976500012100959147695554613184674857915683738996222694191521371138910611779110002781342508052633879169141113355345329700708873732143',
            '0.0374632134637416628751688803315515474071300882982013471266570318353107624464380301148125682060883738113248650260635980053302453985471250187414358606238482320089237327597697173194628628340270253174702968115904638879798823133580852358845554660856322164537518207434854735627788576448300103085657540635184620034495146454323067724909884430482985366683831326400682168581917167498863889238880077512855507497522786132252094751114661218379739244149180078941339909050700521439381791910075462896155167135592243220950918731792595253722560279726802538166281866251845114281820355219724303811298115072256128667625958085535829818492888874803860827101718201292847425942720526996966719660621518444592751109062041551582179823785997649557717454004399512660057073177205034568050365391395096353918094418903158416008393644279936937952984547223750040274962159917851619222812321423296316913546781578517525595038329902353099317088897239595299400947390926407852788488692160221706791988157254962564179932705163364583274677669504034862575507023975481287038014733475157907551550870142311452246200141198668607581688469873689454078939112690114539970319770004946556699435434061166427931786735618185466823123649821375894792016194057421',
            '0.0403027675961602661535488761916716018230381751569331092149041322433583329588557295530464919602861347702132948483638544255102480749766872958047783193328298718352350542953139371646286274045445654837307970222008289228143640566297626262981018118878742167990454504553884085839881187809655222878306667347140501980371673946806797737399186762814270285936961223292503302911109436787312760393712105825215146832629175645029855994978240687553724823580709132104059324360126151946946915694777604471630739490588299723070138766115071758094633519439835220372266861038762480591932263944369485736032821748455357800879056988954230319603825232767987267975553386604820022266021087797656505967842362027229811527049148981419600992835002646158414552820869929219547813407930417254919182932604704840308088400696664395110698295197244011211370168934136061624215156762133679618561889265266552128496957618544976781986945991213072651754200844952442491661388216980175118903000526826847231962722254763224904416888598382052241848396043765930049798655277820712803525832993298732831487812984843708843820108872390419158592167708161141476410243700159411087693620890686955202158105191992082969246982433189973017804832368800127436401301647766',
            '0.214890258489511292601603499965699722651313259292343968341217661043302848180610565672421373483985308729020366079367775662217343335315707908189777663051321974795953269772907452187150582520192088880359151985385794719772152896333012190911704726779205693783743578052339796411928696056512677151821669013625336445577237117862876204096031724833631717092058542041691006037341740067010911134734053247953560410324501525099441427651027384591709304022412013919408223902014000998758305418461097541722464463458877721185360910171618172998009427505961054053168688804989282982903317089078912058193028639800712652865333862694398870024521548604033833978467169860800902359002897103781276419636591123129009444223142501264478421410917788845658001431487597001981671348524655330009472877828194688108047922129431849699753585837929660029250810940895732600133509837003028908154440313824472998834203392848291438160623175370228468868586034538992772465472242025746266408337420226602129025053663458838125004932623675523797115304564141734959063797904375210762048366782366391513535233892476619707328496577882731389312411212837936738696064402468074419083320144954973592242246433943163439599318387407729396167219064487421972605218078005',
            '0.223600883569430745538594722318114387704154896860406831442616462383422661661862126895674054350154920157944390627684110101414532244215632590875195469287817427289447989048453744221654876503377386665502963320913342048651566626230629373753282305022044545599449839211642592374783853793499145952394643160945205395752579039242704277177708368815327976267360739640048219766093818482672035988305989174354455854866522902388171328712411606591078077740551901648695380722256353756123164836895143038397432973605417807965898145289708931864934825473355460841186592292328890183287326883141261939774694738365442725944159823768047920458673459898735897469277899568885352356286928873021331792200172272002158630905031292391233525363270372081824640718999118220561590369239885196733068995991442052780150215617202905069439397259413667192277574096578115608748615826063861658165468040417253586517144392460724952295659646437774247218887780201820449689368302740303445160590503313201110339157280278118103064063399844981423350228659993509067996575951238374974747161970356692452591609493212531152002828241582677354062798885388644112536010281562864387872264248139840583904462951928528760846357134654010749348685525750209217888747104537',
            '0.306408781403267958032723279779806583425910051253477138816308649405616469927501211621410481594600708402647166802882786319464597020427274140676121304293883096981313593387102520393537363886025042068019253380318745488680763417474602771729793348097344571027493870765659442783269889668029482599225969277193782269722008981765657110300127226437670562337053470850675515564156439370175718082184360728536437021819898689714076200138903758861597705363808893029854917201040708594761083105256758126538520498487417122221762241040781210345158887691392557140558408894768566470266003133722487872254365096514734373319655358776676718830124569192976522825379185945324955417072531927387992409995119265806394118022370704392441367296231335657390178494740608617222604178981672868112710803436822343144925749999260782212272990017219856334459197290430522940742069006550252492128986795037595030461978828570871799961725318125081559429555727621612669445764060352278539924696535141410896153003903919723425821677004351999349811343060014486724834440373440829741152786723748795563162937814824462868982639324382344152522956685595113990869761046937849640914920608669047009597188207354569808202766490926379405262164211995068812400450641988',
            '0.000825417412964317466484902302059157523976780087313852590791771312323011276007546110041302735901401547910712041578988392695242925071802800744418479076429865937783923262013538785251232242004479073202067272501188305217929919969113255452753824168548418189847205513791610471513592819662178839855411054094671982239617657014783562100810385279492639371429612763685183176939220290331192792324702834399749114509986918550750036550053276913294791281087538378908658810706984941834315004998797161481911869874012464369415612538612617411628854366597482093619305933043274379757645411570931061577533431294862994558455747749035461418062917437984836789703763124473715754758313130976466067267752879765912430600614622135864466866555116763030554072382600210072656590926294841978749018986711438235346158567157654092601348878584265962098035147961723874828419221115458961660810580685905654807033203303525975632203889715385761210853890548350464309198347268612464651716709286357138862966344932362224742477821986147526667387899891257388292080852710914459700351252349701847819707419689850999394886270166410600795396430559290085159208459937401918522484301555178656874685295648710194511822751442150777219138433240073868378251366861076',
            '0.0352547674842898446670892744009564926801712231133306481339542082607308848994614091156488935482422555660288557377632253623980959305479249442064208299525753823506508230327563896717960860842881608955417777824157060060621730781165536245480615638470454993934773968366271296493756288353696602005495487318883817585695088572450765377717914743210631761877947316016334036465953804889682466965393144980187303933335922268865236510278208746415423893416025439354537980705365345914954520767547808925106658650349553509997259376289210229927845236830774737152949087436895058052340984135854514364822172098736918802316043882198974814260924092693494506987438028315273350617582484794488813924618349345744328486914631846274079050376781510333249064284198964171168816923011648581157136588746098662611523152147865816564727447175591137417748101906815417087105822462364354422619133082912075480302723449785685178916003892568489073185776344838100542861620473811350494900555313289196066902643475551168470752643353417683637938953026141065615133929723682352183453343337259595503054266594149331599317270927231660408749062919238465000300988003677547004064811668094468207639181402693201456897261263435589422824031708008245836450020026025',
            '0.0869223053112439737491710314334608297889835890955072351241116168397746522402554695574695087803849871708957754377213863050491107464164596306279940251867863918275619098209677003083602887120662044255091549985532327058011644633733735562442974734469774521526100871770337624628255424328619207372790349930380371378171898570007280538515387791984345096379468113282803120918916744555736499804110554875193563242973358001746409869608247887571353382795846810053082661380745907581775017210508637274963988560143709029861154730663148874996020787509441372830035891937990910861798915472054833998139551922978209576604390758612051951136915240442302196454432719155732790486457374107987418412241852282756247506660489601847855806911275102935510952136093374360330268133242612923647392002558967165634187613298444905898793002277731585113549853186862909430790703671705802056694863099985914656807469995500975864178526700582312922289412593094815291523397429910893862495107432505062241193577773006902369996593895292990553890996617308708355785230790881399162564839601855728680260236283445788365708937090168737696032715236643762666066993968227621004774207314861817798770497931536167281032040668254880932492599611035757013589371740684',
            '0.39979330084825496616883895078176398850436887777728248197409493195619265611439718157003582799153895570500729307998279213757005911872589657804631042628890778695639011188565538297728765687727055642057250035995712736823071490354729504781580860514284391886057924266420640559029295502881142256254835907046227629039344889964955653638097555770580101615616772497205678875197520999086892146479349227900801306505681447517154077209149376076937668939263960514798736070099202719029573656711341643098207715048469080727120192974598094581455529892959638067142527082787001363126059133566422805364569664453881791518044616165022897266970232596899358209736985273874054259751421050057646566205817224340107173953814193634053184409731579339249870778535519233841731310034110347648832125588561414889092151861560667264339837055681354010180102668453921838368623412044841943405715196504556543057770402807575884016089049072424550803935397926245027390193577147920993645762920412800049600568527525174444090800422580578957272523432119924153298687665623430003506447254834785686922271659987088852643356273116262009833505041534614637670925747021656314708504877570669072108468545444365207876459601577693392785288921411305800536305383309',
            '0.416972223584610644726479130292253811353882731851213728613910628999685465092608238284280092405896678985820936850315204851927540619557592040266173464029109765425004471106252525890624555262017136540340958949743528342946852789928917272628680453661532295654493291579935496268483810027002861642410420308675558432468357111113700725786116241433508050459857352034852172739960498323000466301295894825190791253950090047489568097564460422924732158706766776820377008357087820993943959545339955428383433558194347270088694916760459042472002639622866878378095841111037231076336680611007712435926623254811373155407412958025302502588353305493510718073680733114445792869557450218039028104186619498734300218173812082640123587861822146215920437382015956242631056577648791122000456830176801746774769225059967658500519750511971999180410319431565552293652698534042442195584651653275736774615447230436784393532051730517076055339781535740664072844555444793842169833954384717869546068825035384045190853264038395380492758066066267936593576969118277248580028182508484184673350517561322870277610378064452882397922017642660062728956474326807436114874043997422626497511866805351928375858329566925966891677055931399973103732913615893',
            '0.477264975079049698130042983618961904616035392309433090055741407531186764756023701871782370837030975959340106513199277922251241187748340067308816315831292543874041828169536690513792735618563730921593962125945113405749896811068646276466134308841368600618484053123895343331769314133253143319555944789615427628843529605252426634998783748967811135166347177649075499426092228222858624119023740373409518729878998488786558577999864804826771172017942830832309222226492755083632466236400760630182865342899406033981493121235768061440674359002338288903307037824886323347482655607963262395570239821388639055559338567714504461320641676421815225986744781864165921373923286964893814994481787192173138089875987066293477110718579846199582937546893663412962442510705478741561896904356444012148014896276659538287301313964094238300524235707417043489979035960740063818529026174670685966858669854665321956502421641192774739653793254294958443227905153802741682324416417365802872379997586374845516971422442965926142900108254211777923957709053804339384779968695563762940250073669389066158929557425379836696896654191425912526844911665182183421992484383868527650356024205092391785313892419284083643263461731839642029895294213828'],
 'potential': '-14.7427134977101545933312163070644639104063677870619536275970468636958831416300843226497892332097511348748723025517028691277722230801432116331717223763710971150905163728860289115649480127080845063956665877343951561265268497323003211657426466181222355603518796574924358291949059150842863635487173025110795431099959418897298298843192637035958672129057589453372670421991884649614315827417048956022874549951338164021313218659747335030114402294110720452137494259100352746693962589463801970900140855967883892473944447404795315453229478913784661109128069754551474740669962508899403095274526371854392819299839057789091557284623980226854105584125561501948395343175194201096224549996609877504535178614936298433405391090787337387264159724026662850496229937394213938923168410094153641420589051516584850683560365734528210104540968356787370405859423641396129046271325591828949043088048502806231566178078803575167888347250906807657465177602152263557340443877392289350141745118671038129115611783737525779067157263005588013107957341965158439001539955808825138642504032485548208459907916251072148342966831645145399078646739144009698695870219934104397058632697882009972821892174029849225465167535178055163868845676523962',
 'stationarity': '8.901e-2399',
 'v70_from_params': {(0, 2): '-1.0',
                     (1, 2): '-1.0',
                     (1, 5): '1.0',
                     (2, 2): '-1.0',
                     (2, 4): '-1.0',
                     (2, 5): '1.0',
                     (3, 0): '1.0',
                     (3, 2): '-1.0',
                     (3, 4): '-1.0',
                     (3, 5): '1.0',
                     (4, 0): '1.0',
                     (4, 2): '-2.0',
                     (4, 4): '-1.0',
                     (4, 5): '1.0',
                     (5, 0): '1.0',
                     (5, 2): '-2.0',
                     (5, 4): '-1.0',
                     (5, 5): '2.0',
                     (6, 0): '2.0',
                     (6, 2): '-2.0',
                     (6, 4): '-1.0',
                     (6, 5): '2.0',
                     (11, 1): '-1.0',
                     (16, 1): '1.0',
                     (24, 3): '-1.0',
                     (27, 6): '-1.0',
                     (35, 11): '1.0',
                     (36, 10): '1.0',
                     (36, 11): '1.0',
                     (37, 9): '1.0',
                     (37, 10): '1.0',
                     (37, 11): '1.0',
                     (38, 9): '2.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (39, 7): '-1.0',
                     (39, 9): '2.0',
                     (39, 10): '1.0',
                     (39, 11): '1.0',
                     (40, 7): '-1.0',
                     (40, 8): '-1.0',
                     (40, 9): '2.0',
                     (40, 10): '1.0',
                     (40, 11): '1.0',
                     (41, 7): '-1.0',
                     (41, 8): '-1.0',
                     (41, 9): '2.0',
                     (41, 10): '1.0',
                     (41, 11): '1.0',
                     (41, 12): '-1.0'}}

==> anc/extrema/S1477609/location.py.txt <==
{'params': ['0.04456840049926845928298610684664929110651053217760927286928707239454519072784806324474029871816774249634203762539881750086195160196717',
            '0.217756982767845204476853831396148208863974532650267479215638950574462197725857697576051917547556555364303641567295647499081948546526',
            '0.2272024857940524089224488079652746724159611674393453137385022755287172358192746772141443833881175316633005920839533424999039929437925',
            '0.2678375075699682916317968506479522056656764577260171271839177497369693806088899632382900257887369061692013918898718175004977009156693',
            '0.3380833025160908013065791112029978607747242525030800038767652446175496858777521304515856915439504385638915661073540624998998117399719',
            '0.04948643259271103298100811203530776355007070836762257789567296209826725073610156185252519234824237935093956561544733055320969085743',
            '0.1997526972935900170454876995964237772123071916197473128754450676789894113584613301867525994834195131781745889107771681307054572971',
            '0.2492391298863010500264958116317315407623778999873698907711180297772566620945628920392777918316618925291141545262244985193261791548',
            '0.4489918271798910670719835112281553179746850916071172036465630974562460734530242222260303913150814057072887434370016665892874429395'],
 'potential': '-14.77609327854067237040720980955174922381557184319162020587531840796559474135675973271723051982028350292239466282879216935192266753875',
 'stationarity': '3.130e-229',
 'v70_from_params': {(0, 4): '1.0',
                     (1, 2): '1.0',
                     (1, 4): '1.0',
                     (2, 2): '2.0',
                     (2, 4): '1.0',
                     (3, 0): '-1.0',
                     (3, 2): '2.0',
                     (3, 4): '1.0',
                     (4, 0): '-2.0',
                     (4, 2): '2.0',
                     (4, 4): '1.0',
                     (5, 0): '-2.0',
                     (5, 1): '-1.0',
                     (5, 2): '2.0',
                     (5, 4): '1.0',
                     (6, 0): '-2.0',
                     (6, 1): '-2.0',
                     (6, 2): '2.0',
                     (6, 4): '1.0',
                     (35, 7): '-1.0',
                     (36, 7): '-1.0',
                     (37, 7): '-1.0',
                     (39, 7): '-1.0',
                     (40, 7): '-1.0',
                     (41, 7): '-1.0',
                     (45, 6): '-1.0',
                     (52, 5): '1.0',
                     (58, 8): '1.0',
                     (63, 6): '-1.0'}}

==> anc/extrema/S1497038/location.py.txt <==
{'params': ['0.0253380255054246952828300720739207463339',
            '0.04320441810909130680995460238591476809233',
            '0.05929447265794353383316916961121023632586',
            '0.06674695367178221094839329907699720934033',
            '0.1421857906428198037307453205357887782156',
            '0.1531557898942315643076028663926990702748',
            '0.2268182888074705416681098313347320072353',
            '0.007688270644213623938867385732010006904602',
            '0.0543793581526950120519359188620001077652',
            '0.2982654584964953281556176989397499710321',
            '0.3275164746725963693663175035908352583647',
            '0.4967801750986168829449241002294002100825',
            '0.4970231160156439176311948813236085698009'],
 'potential': '-14.970384670023442',
 'stationarity': '1.363e-18',
 'v70_from_params': {(0, 1): '1.0',
                     (2, 1): '1.0',
                     (4, 1): '-1.0',
                     (6, 1): '-1.0',
                     (8, 3): '1.0',
                     (11, 2): '-1.0',
                     (13, 6): '1.0',
                     (15, 5): '-1.0',
                     (16, 4): '1.0',
                     (18, 0): '1.0',
                     (22, 6): '1.0',
                     (24, 2): '-1.0',
                     (25, 0): '-1.0',
                     (27, 4): '-1.0',
                     (30, 5): '1.0',
                     (33, 3): '1.0',
                     (35, 10): '1.0',
                     (36, 9): '1.0',
                     (36, 10): '1.0',
                     (37, 9): '2.0',
                     (37, 10): '1.0',
                     (38, 8): '1.0',
                     (38, 9): '2.0',
                     (38, 10): '1.0',
                     (39, 7): '1.0',
                     (39, 8): '1.0',
                     (39, 9): '2.0',
                     (39, 10): '1.0',
                     (40, 7): '2.0',
                     (40, 8): '1.0',
                     (40, 9): '2.0',
                     (40, 10): '1.0',
                     (41, 7): '2.0',
                     (41, 8): '1.0',
                     (41, 9): '2.0',
                     (41, 10): '1.0',
                     (41, 11): '-1.0'}}

==> anc/extrema/S1514242/location.py.txt <==
{'params': ['0.03732574041231174269824839343521043983369341951025593195520594170691167148312362152942405721536256943945522904502867499931168321412712',
            '0.07346955668769333011887338755926996654029695617506162167947596399152802924092464689242397847048441651223674091498167499949434273251109',
            '0.07603214654728445958234216309246249670474080467170994815230115753712282633780108675109828573112183781633983396671091981452490969861',
            '0.0825928065425644337531829710435687138258676619853805528522397357109123708662301257777849145345599333095007052335737068111148306889',
            '0.1379888370305407436495670691939836968343130714516649217118850015367507783934915159049520691407332503890490375531557750004201449755165',
            '0.194661451194935411784141497443406349879269669998986548209258061460179208007409393992000860963532419724724115661713167935695801167',
            '0.2487841341305458164666888501884641032083034471369824753465669072351904791175397843268001048265802363407410075131661249992261709221547',
            '0.028892329847834591850251693391658509305415289187286675429853392052283186307038392846593206222771783409181996691320513749420381768644',
            '0.3083904664536727575728992268361306424524575818949166664060357189742540368905658540540360574130892052098500167764508637498300490968898',
            '0.5059241944522610241347263803416837276368093066233050127538336665398058347964063703509438954537914829285480202016570662498437942770131'],
 'potential': '-15.14242980895847998902564855761891779164163065104627000290656899769769476924148659433861680098653025464939790235571329765577824059367',
 'stationarity': '1.798e-227',
 'v70_from_params': {(0, 6): '1.0',
                     (1, 0): '-1.0',
                     (1, 6): '1.0',
                     (2, 0): '-1.0',
                     (2, 4): '-1.0',
                     (2, 6): '1.0',
                     (3, 0): '-1.0',
                     (3, 1): '-1.0',
                     (3, 4): '-1.0',
                     (3, 6): '1.0',
                     (4, 0): '-2.0',
                     (4, 1): '-1.0',
                     (4, 4): '-1.0',
                     (4, 6): '1.0',
                     (5, 0): '-2.0',
                     (5, 1): '-1.0',
                     (5, 4): '-1.0',
                     (5, 6): '2.0',
                     (6, 0): '-2.0',
                     (6, 1): '-1.0',
                     (6, 4): '-2.0',
                     (6, 6): '2.0',
                     (10, 3): '1.0',
                     (17, 3): '-1.0',
                     (20, 2): '-1.0',
                     (24, 5): '1.0',
                     (27, 5): '1.0',
                     (28, 3): '-2.0',
                     (34, 2): '-1.0',
                     (35, 8): '1.0',
                     (36, 8): '2.0',
                     (37, 8): '3.0',
                     (38, 7): '1.0',
                     (38, 8): '3.0',
                     (39, 7): '2.0',
                     (39, 8): '3.0',
                     (40, 7): '3.0',
                     (40, 8): '3.0',
                     (41, 7): '3.0',
                     (41, 8): '3.0',
                     (41, 9): '-1.0'}}

==> anc/extrema/S1571627/location.py.txt <==
{'params': ['0.110407324706914419206146015824953823389941701110906558057054997619625564389078317000090490806905095936494916085882074506320261336416399501922412483148262934333569148288754289283013660968132216528406932666785176541564660888107367494337754517162217739245412035652638813119229111876681905311748611469605605495555044858245542850332835951362099376561457886887942132875692911208444520162768668848594588777840928364562281858708351940068968106573283522818070409871418964094493671253751612530243107357385676334647737083030754718494079779420981478750230720914090390592129590559413062449092966260869867622414776400198973711641994000030401841320603502475175108075004912130295048400545084867190883586388734883364356885797565634595252391079309358945317299519249504940849413238277827659217948564180093286430679282228400455615344182023173277177939621652416319137215038609325794427034932357775864895298435261858163690234108088888057958284249964677609307485987971875767713169627470281865712372851970141539398587066523957920554472053982048528220886972846980014199676804076838445830366672185577227221699869898934335777147498942798617440649259680099432343857255158392590840433610813574977663458652687296931260408465057372',
            '0.254217823199339628132037879755856973116697821876280878571375990522785024230297620164667086677607171600705925586506970310736658867127101199934751214350717730311936758475816628048774359835507438487380053479143348103101214923090301373513680786053026349038749858073224584481913457965349017346729600803436475097261824039242843645373414382951365722361993279016730351480691549590973576608327370085253646392662736412506707054827198735282689418228650189259960420718678504851587792797579031628834367355414973682345872395379618562867881258405740131745947536488011318315495866091863238928991370202352941655100452465629613617271243202648441772311371214863990906695501376256870412601092981657685994262674792167423530197377573238038185452921153060409838746703089163921116006627381401615028320836764896051461185299107327080706600962473989090139775222510826289032828429659063848599953582784658797774023948679832074321209692368638203646959275723110646423545942119809460589053135914882548652518413626596087877651350470080239633663839972840269884325448884664851264993976726143848759739165639519237820355818637184287654490088127084196602281571011208196833647806677209007290355197048588469328584333965335343658692614847146',
            '0.0543732767495981041984202431534224972356685484984433906836170595231788226056405205302080780839618229484056352804204199489774250021155076680489563819607488215670190559221050114520827751992189992559871802937869841885572649659125067823473715063689863101335707837141246891320976791815642726408431719965689203997967297081977991872776596753333752427520337043259823733889286825715147307430904624498126580081956398550460043494014156471660733084799100776387578881320731728266440834459278980822549478850265008229216590755459487079783995756864840089276279124346792572411935336771486663344440853055325550936104705978693767807061759787065967341376457333528320616299067906424725340133731344608836091875621509129802299707689938813999214692271757335541039117286937422863724792911172979217646563405597452756278922934904437290001735868312526244033728667930089197176565476503909921743559127409366360680450986898856294359064317905933378937087032682747353888905883687669914141136885537863714424191349013404241838046231931969045437514714207456762881951972940072919123389158771883736781781056738049143346548607664524860088929792702136018315456456253795214849082605442522694696954613432671022910477311300863131393156803180563',
            '0.480339962758822116298995313275295259782974052313208117030441964336308866689567231219917327107720683117819236273146270464857839547202160965137959442042913071460089291040205096607187245917184902354690980992424380284794823685397608848753610737002776275075007313091876124691912029562101480865778621117263795293182970281405800927623760422237027890953637692438076667632997409771354001566598554118824308489291938333776505067638836546920589519319747273796171135306966321036447227114581509237337152372810278945755776169316530361763204510907123369963163511800915358304085335444013986387697509443170971945043190575869659187962956510741252019238214377449792121857886796560520101197280039343628523937862593570604739839385312063373032924787839224024293964745653057300474238072271022415182186512918559786619649308861446318854833269689725906252643560162819196429066591639646004661235440728333197275664477825248429746468216668717533781860597200086423503515717508514876384845538426776017202164694572988186084240921593431082688569888027192662703886409098693054729949579482544861124004863075304006672005094360169917679838405775836816673321378771102491188544050884082042520596729992948991158220256214482493142656004569311',
            '0.486874703266788150600766210220010308317658126571836770208361609436038785154752485757139481225269420077199562703597974101053297670509492238272992809654254218262788132604126017477967244719716394915728540106326952053024381261614449168512224811706888772319647623961095619910042896387248188321306213462256227038260412522415769338797754273515519797407511346893190257110726369582355884312796933100409044009279886939815569984386132631684519475668237377456863838684426711159137580380225872104351651034847789221806560925774390367597244283434212302313131278322654574802152360947004437887772504301455476459562851889710822870464522313919099454053172417545101642209204230084506213436862360720793654183309986158727629613135420284172950141181660287364839277152665893237404460996826713164418592558673624278281623855829308647578884044859996974336112215621594744662530665625579817863496844271047988627680132984033526636079539918347625898959725354226569398132150419205177024850384189793105696265175818814258416339620947090094058935031325173040545678433578922879920636004642309113649179582993540746551326884382482972167660583300551692990958553140892935457037724471001352341926263274760339764267267517316430503164301407176'],
 'potential': '-15.7162793557975373835284826081593847940960101521226087283644950182457694853393722903110891241443896310247405755278036342562444394607242628082991765291230324968319341457163977139658209278207378916001214787857016011811046745905031061512224596140042814804230237706420443515816102680484625937797357587026926261402346276041777275665441653762952716883909258476316085591937006964852104074368771488597604725999693293672840032108074409032199088515697987312734631262774163383964731748783700412596450263878348627264069886427253040259632425869853270910665064103428026893910911464876112062745343323693937289624040908508020692554144957868528987957872483038179679215003325563990134407824334369528652951175463929507683678771719644641255133731613797875982599781414092052181710699211288280713620108816384539351141053301300667933208594545296662333012814760277787489946216422275780864208998658868049614051991935486745611647579103356602483387584450078137805348999787130792733183523578307979722363665020959819170112922377603417248712657999845526308748123017428237981195997951052358048781519556745388973221768106317805120611753974164583622789915698931247881391186374847904868253271928184785818205943573826982836173483410282799',
 'stationarity': '2.577e-2398',
 'v70_from_params': {(0, 0): '1.0',
                     (2, 0): '1.0',
                     (4, 0): '-1.0',
                     (6, 0): '-1.0',
                     (11, 1): '-1.0',
                     (24, 1): '-1.0',
                     (35, 4): '1.0',
                     (36, 3): '1.0',
                     (36, 4): '1.0',
                     (37, 2): '1.0',
                     (37, 3): '1.0',
                     (37, 4): '1.0',
                     (38, 2): '1.0',
                     (38, 3): '1.0',
                     (38, 4): '1.0',
                     (39, 2): '1.0',
                     (39, 3): '1.0',
                     (39, 4): '1.0',
                     (40, 3): '1.0',
                     (40, 4): '1.0',
                     (41, 4): '1.0'}}

==> anc/extrema/S1586253/location.py.txt <==
{'params': ['0.222413268238029016900630818182382310101426226256901099821776332088678426822345124261654605161257858336431362939021746975',
            '0.232485672201551123504411877751446492259958923757685252223885897447689409510426193623067497563393854672300997744929160819',
            '0.232485672201551123504411877751446492259958923757685252223885897447689409510426193623067497563393854672300997744929160819',
            '0.297765909873838519155780586649930307357170569485722079250943669643802576213757795408079528151123568636944949400339714935',
            '0.307838313837360625759561646218994489515703266986506231653053235002813558901838864769492420553259564972814584206247128779',
            '0.307838313837360625759561646218994489515703266986506231653053235002813558901838864769492420553259564972814584206247128779',
            '5.73599320360792300636288396015072666569163962634375951842325927631009207080029586609845176152665665635567394904648394563e-122',
            '2.16773169104929804033224938381907974054687033085932915953034398572825971862510683091581846594662799234282817958608199656e-121',
            '3.16441487197986786304690590751444952341727605979707671024394176182171373921772984057501505033675346299320837072911961138e-121',
            '7.69111454996454372219370703493255579531844176717190307543770630797798743973457813799557720115228042438216898335094305311e-121',
            '8.02907032944826255403042271164999338460045701769210430251864703058337009387085156591521907634133222660813976010561275939e-121',
            '0.0189014846956877059423014680800855282232832926725487085244775524122310094689929128779149673854607846713475422640855662106',
            '0.171983839345409353005674893968898378592178041707807144543748647978198078982610843747012787425451822000563342333079484552',
            '0.283554770055095334944725556156265856684256011005660356554522125228462637152903930217265119087539233269140096391043414464',
            '0.285335525327816890100578319038424355064398425440050115833214203395632456976381534373448379440047515110964052953637227589',
            '0.379618189358645439720686685062647741974283061212923921557705045641901832134111926338385912313894984512718194198430924412'],
 'potential': '-15.8625354494542898395169435470002415765024178457142374481908931667678998992888698109055566530229468659888602528893713823',
 'stationarity': '2.961e-238',
 'v70_from_params': {(0, 5): '1.0',
                     (1, 4): '1.0',
                     (1, 5): '1.0',
                     (2, 0): '1.0',
                     (2, 4): '1.0',
                     (2, 5): '1.0',
                     (3, 0): '2.0',
                     (3, 4): '1.0',
                     (3, 5): '1.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 4): '1.0',
                     (4, 5): '1.0',
                     (5, 0): '2.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 4): '1.0',
                     (5, 5): '1.0',
                     (6, 0): '2.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '1.0',
                     (6, 5): '1.0',
                     (35, 0): '0.5',
                     (42, 13): '-1.0',
                     (43, 9): '-1.0',
                     (46, 8): '1.0',
                     (48, 7): '-1.0',
                     (50, 8): '2.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333',
                     (52, 10): '-1.0',
                     (53, 6): '-1.0',
                     (57, 15): '1.0',
                     (60, 12): '1.0',
                     (65, 14): '1.0',
                     (68, 11): '1.0'}}

==> anc/extrema/S1588533/location.py.txt <==
{'mdnewton_ok': False,
 'params': ['0.0084481360959666332483895633449915799820949865521623',
            '0.072847670733166584780763277299423208728916884445047',
            '0.10707214025497589605705445889919993652380457815462',
            '0.14638992195218149233457807745669642017655432318729',
            '0.18373947924040248602370612492845697417876882385065',
            '0.032023425293763680709800212387921699701880256153671',
            '0.032068913326646842223708176429094914177629358073879',
            '0.31153329022293361877677431150663637847661697894251',
            '0.31566629570342320989142428016815923468031244926485',
            '0.32463724743358748486386604833292277644286781092193',
            '0.3337297052339943020548497699389268367380897174927',
            '0.37038564620789723634726644504370600091692367301994',
            '0.38365661044485116583089403953554443295888389343346'],
 'potential': '-15.885334994311296186920686316707998311403566124344431',
 'stationarity': '5.140e-39',
 'v70_from_params': {(7, 1): '-1.0',
                     (8, 0): '-1.0',
                     (9, 3): '-1.0',
                     (10, 4): '-1.0',
                     (12, 2): '-1.0',
                     (14, 3): '-1.0',
                     (15, 0): '-1.0',
                     (17, 4): '1.0',
                     (19, 2): '-1.0',
                     (20, 1): '-1.0',
                     (21, 2): '1.0',
                     (23, 4): '1.0',
                     (26, 2): '-1.0',
                     (28, 4): '1.0',
                     (29, 1): '-1.0',
                     (30, 0): '1.0',
                     (31, 3): '-1.0',
                     (32, 3): '1.0',
                     (33, 0): '-1.0',
                     (34, 1): '1.0',
                     (35, 11): '1.0',
                     (36, 10): '1.0',
                     (36, 11): '1.0',
                     (37, 8): '1.0',
                     (37, 10): '1.0',
                     (37, 11): '1.0',
                     (38, 6): '1.0',
                     (38, 8): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (39, 5): '-1.0',
                     (39, 6): '1.0',
                     (39, 8): '1.0',
                     (39, 10): '1.0',
                     (39, 11): '1.0',
                     (40, 5): '-1.0',
                     (40, 6): '1.0',
                     (40, 7): '-1.0',
                     (40, 8): '1.0',
                     (40, 10): '1.0',
                     (40, 11): '1.0',
                     (41, 5): '-1.0',
                     (41, 6): '1.0',
                     (41, 7): '-1.0',
                     (41, 8): '1.0',
                     (41, 9): '-1.0',
                     (41, 10): '1.0',
                     (41, 11): '1.0'}}

==> anc/extrema/S1596185/location.py.txt <==
{'params': ['0.233364088398738675095144684664252878000864366136479975597182509340760550651634257420886616520590134944590788431250203255540489124905',
            '0.2351951494038425548166658201521908810123120053415315655703713279996803447265496677092509869205675275926243183087515063456079018905825',
            '0.2658589308760479614329187925563802748993121965850539554646391557480620482141863993071114863604024549108488256787480384498499593417084',
            '0.2781921180129158119935342498420970792167439451120649323069525512704313836624745671005889854732946878040234294212487506832068421375154',
            '0.2803584863309197736745538835984795498720029833231735375317534592303319628209268481564729446345255929234795057112497127658946189405068',
            '0.3031937995995515950742636626819751554954188411721439012431914316161508396425877734550635724603326660617951833187508493192758980261325',
            '0.00349387247972323928320261381510828112430124132349113773859614704844495754708503363808309606627073893666475347749973038850950371962078',
            '0.01380188789456193899771494255327616885113422429291645286273387453921384764589210022219755069630201465867556927249989341279814756415479',
            '0.02007879275832236002710591036618945150658179648983540712916931253329663506823219142877371763189786813455558428053852622899975974737',
            '0.06214465404454489482975256745827769240645129201978890752872369351256405375439927711367982757249384450716249284731669316067988044263',
            '0.3147695353868144325118029473379183517635924119217998975593137746779686220987726555921263000040577797915535896624999114237057337509254',
            '0.3250775508016531322263152760760862394904253948912252126834515021687375121975797221762407546340890555135644054574998714126473923435215',
            '0.3805136412955083965575307494936922767789243432735519731483742803742988953723411526750580025308702313409399724431266681604630045752'],
 'potential': '-15.96185396058720506418354183068728032159723472781498607185473983219926001041814981739030786429677519869181199193351731315277360298652',
 'stationarity': '6.413e-217',
 'v70_from_params': {(0, 5): '1.0',
                     (1, 2): '1.0',
                     (1, 5): '1.0',
                     (2, 2): '2.0',
                     (2, 5): '1.0',
                     (3, 1): '1.0',
                     (3, 2): '2.0',
                     (3, 5): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '1.0',
                     (4, 2): '2.0',
                     (4, 5): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '1.0',
                     (5, 2): '2.0',
                     (5, 3): '-1.0',
                     (5, 5): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '1.0',
                     (6, 2): '2.0',
                     (6, 3): '-2.0',
                     (6, 5): '1.0',
                     (35, 7): '1.0',
                     (36, 6): '-1.0',
                     (36, 7): '1.0',
                     (37, 6): '-1.0',
                     (37, 7): '1.0',
                     (37, 11): '-1.0',
                     (38, 6): '-1.0',
                     (38, 7): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '-1.0',
                     (39, 6): '-1.0',
                     (39, 7): '2.0',
                     (39, 10): '1.0',
                     (39, 11): '-1.0',
                     (40, 6): '-1.0',
                     (40, 7): '2.0',
                     (40, 10): '1.0',
                     (40, 11): '-2.0',
                     (41, 6): '-2.0',
                     (41, 7): '2.0',
                     (41, 10): '1.0',
                     (41, 11): '-2.0',
                     (48, 9): '1.0',
                     (53, 12): '-1.0',
                     (57, 8): '-1.0',
                     (60, 9): '-1.0'}}

==> anc/extrema/S1600000/location.py.txt <==
{'params': ['0.268822905016220371177227230915537597245993449161519456318095328768122338473905639040157657620633828279099299877296160664559058793966950901944182949272935660280352677181054810058244589138386404058024096347518709733741030935288521577899232508366512211066659507456261958719984169376117152891702687659799272999921277709811494108856379888826213441913152980912044907090596524004926140521000272803575285411262729541637498621710135445749871788583635647845430927360249647615487973626649317951078135049468059734574575149643068210879828205478521196757912828056753153929382504645800676617649695829309175499043174076203362729084596586840586846805055940320408050109155948355741771491834823074306107147465546049576138086012040681014340815127667341042246708183812336896448529124672154766435374532119557758368387880881401178552737071967147375477795694686531041124071481478020611093568153289541530444045749972348353157951340015005001181804663147500897590442287798169480891305431999562595551038500360586863092015300398305036132072206282773992348539515045247915931049705157083306602643327533492370646804041511038758483363858761711608228856379597672010903409347362278006241382056460536602182755200917942200190257436415813',
            '0.329239474231204177156261586826992111006745492866879119942118064230115046354110994018554753362525445889116359141401244829952454215526592883181690836427480169226457782194064239542617609334215927985238912611699183000206484368844478222606693023158336105390211060297441717665758674128223403748437488442450715695218289985245285702441586059486917057683749048131953840759242723709747612407217755620412795720764321204737993360218296009163108572244888721628604976192163573541143544737668029645411138970786750566915021858055828416138080107873480918345694120850134357809000802431712966621822818682932963696034346363059256615956852933399822099643677025488994850834927443451673341548280796440782749233562111491561648438596920980141745639985295680399579371653711122177733130827563639469862796042329489143654127556627939454247496464945517797789467975896133856815306612257721316356617876175377418090525865277709743227987316212301284118284871849271142787169103551718394775143228433411576624706011794668549243376523216185623461093382581053720296317319180499332972856833592290038353026323383118968463409296195374927623224354301475262125727532690872788680975435771512640421082149364315097261308721564073209619228469772031',
            '0.380172998150473173765547127440202912100813865473588213510285335130027561327455376514229182399243673357629667838437152180006401329408390548191178511327671686835977515044189696008050583052654810069625574269872447993576626023335718163309626653757156626520014360460949943687388783631053249124098906541446891989828562823914548256729604261660279277885931245617691106099576333584173723558672100397632810696906301262731198951117804562460535273704680261333975137042059527423957588734734814459038927889687418391761971670607612811042737730035565393351791680332399192259211426500585442010115200441102033460270211785561085375699086660724369678254918430650606976837496441305318966729501368558607118918450621283343119380592247441225076994999461380170412392880419278686592169462794488310603142011660666964136208840931544957444403834581086412866986773290529051171887521029331368127573437822498817307559170043328217893567689817595254436466810850247344394553954782534871701309350049515526437157321184630400900953884045678314292643181987313083144066542260482813749745131955588319391472136312896065587629181356518278725632791503207997585056816781587190025155685614711592657671174018938346025326947670932643104217038885401'],
 'potential': '-15.9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999801',
 'stationarity': '4.386e-2399',
 'v70_from_params': {(0, 0): '1.0',
                     (1, 0): '1.0',
                     (2, 0): '1.0',
                     (4, 0): '1.0',
                     (5, 0): '1.0',
                     (6, 0): '1.0',
                     (17, 0): '-1.0',
                     (23, 0): '-1.0',
                     (35, 2): '1.0',
                     (36, 1): '1.0',
                     (36, 2): '1.0',
                     (37, 1): '2.0',
                     (37, 2): '1.0',
                     (38, 1): '2.0',
                     (38, 2): '1.0',
                     (39, 1): '2.0',
                     (39, 2): '1.0',
                     (40, 1): '1.0',
                     (40, 2): '1.0',
                     (41, 2): '1.0'}}

==> anc/extrema/S1603495/location.py.txt <==
{'params': ['0.200265969258083701227735713062770121019322675275360621220445175542327682658636004002380874751667831125312006566619590885238896653357308615528245515288465249368315289638745725912225320183684908783332751839168237377193153552460900884991921963968164843846215269722258164447950615090927837681487918237988797378842525737983021614146592879396206730470746956799042221480106971662085901774465756924497609914377433845525408133659598318924766760424861080146133575045390614861748204287667190896503002642233235172708074929479425664540103307890199197415501895001536135055728808319899365880970655123689418488327080568100420741624841102503917349120736050465495119701239279224349726934754400711331523629325471128367740449230330161818477093322968992674081594570263277985468060837605595437469412647058677147385728164243483296161340972741382500670085732105934686995793913631376301609905884237209542093914378884561248121657611458591596227220311714779135551129086390964712803225415551984294018539794602236945576094293335594036509164170185783036848020670277624356124322093661926773853265866618380511575170455921826852242868780712291042216231700378067939171666143210482291874499315674262674034656563788729287994592778442714',
            '0.215340698735554581823452204962277917468751130757827478722270922583290166285735167322013880209096796123573626156531491430714756714147019925438880738066314377850905146180092755334523769725567050931511645188174701079831159148173945500757145262664511195192290493008675211317482527995653425789559115661555717740110006545532933733653418490609453477227743523901646223979184351639575553495873018547329738889786805167492188827008586453135017331186073727885805654017256476715901000358666974028267178042813906076359073933980128240517800644032108908888925039237369374339427542106456634276972071582638895297795497283763111247439868572726002085305984084583714127308470707005616481307565021521494335653021552139101157163851990654420116535728034574012221343828844937581754188741435411147562344164245936027270276034714032128756587977428347240506755736580152674897411752408568279859688641869404942715291371384564080118231424921116278423729979784060241502063761372294140836119346086196057822053013698979380919277698426503461292116831777649827962952091906111312242993966207262981261681514382660696678093300653327124755691154177091222042756566448831414683483618167445724377394009037765442592440355995561492428405300837025',
            '0.310408173476871424909375278440564748603786258612073744579854248278253352604667368670311174016955951362646977804900782115279157394806037760861446358837167753779379144641990901001517181714959794581296801708939094920921958659585812093186358639006083322610196874087746479990263370650115928809501530426308788484403154018606640094457842125740404511086991526719467271529466144205382264682992910799246166176768802426579682595582249036511815299833017822059823089921307705805568873031749158714644232248020154969689413100547564355314542490338697322611943785369501991053425102764349297812085750765993385838221910300785658124990139964454185051401519733953451047266466263918199581063281874511265283570058945744531622734568261020755125304153532282698029124783481941477183340948057287605351618147675984912276086016514403337498381139727279763297846045261352503962056517322926788331657050707795147929702459381861144509758524120436950927925016078551099553762104492548370905156667824689404748115517385303378671288220451465804156746915443704563410917219482931494535336548452545326337361936021090825435179233296131941649440551303248691153457462165471442820176495738910419926323103462553832626839699591725995388061500302558',
            '0.325482902954342305505091770340072545053214714094540602081679995319215836231766531989944179474384916360908597394812682660755017455595749070772081581615016882261969001183337930423815631256841936729475695057945558623559964255298856708951581937702429673956272097374163526859795283554841516917572727849875708845670634826156552213964667736953651257843988093822071274028543524182871916404400172422078295152178173748546463288931237170722065870594230469799495168893173567659721669102748941846408407648600825873340412105048266931292239826480607034085366929605335230337123836550906566208087167224942862647690327016448348630805167434676269787586767768071670054873697691699466335436092495321428095593755026755265039449189921513356764746558597864036168874042063601073469468851887103315444549664863243792160633886984952170093628144414244503134516049735570491863674356100118766581439808339990548551079451881863976506332337582961633124434684147832205504696779473877798938050598358901168551628736482045814014471625542375228939699577035571354525848641111418450654008420997881533745777583785371010538102078027632214162262924768048870979982328236234918331993970695873852429217796826056601184623491798558199821874022696869',
            '0.0233781474390081868745270061478885771428126571105823882808136257104943639726312616958516472292663577129587569954451337901822298588000838979840171312243753863746177773327649553155360334323427866398974660727656648888296802727243188441768703382290618298363001928617327737914743358521178246969546744683061195884342761209612264106722314526734038598152774000252124078589625851617965384053050669814569398874518891474588644204310245242709952599823012968057244584969514063644637743015902755924631607475003995883333153639222998924956626785991499990617143689253946988289572493120739491510175071733898128242906679610968082603226868923062573046264347607214762743137356884471435401091302598529362211433867882417890482023665733471783351461987834705108036295697254616414736242844976843204963532137187873287547254023012522430047434538738147942184303617866315201767844280628405328413943525001294463075653994526404666898619843713782153811168364248873407360495224394079966972748594699392445899059876453865294267969831315009276635756336214157179935433460648117692867161547588831886308381797836489691473206735918687491032371118154314513977943934818436063423150321219929140788066392303736126899552504730449076748769879391023',
            '0.0372961796847442467501423014058693356414770989089974106910532445507680162746003361384121598661417712378034306322636771108478304021034527797191555760700167694203601593624757181400007107132293592493739753458176972514448785877198044591384520934192647869527256425280884804037102271937269723698879615231590828665411492894215265839930802580779567231215557717890310717282851152946313083177106128862683923561132822846784695956141519215806233201894900501483254063071903557917158615861281045228566632299117313650306490008499630660793861028739769672049068632810863066748077760101750509000314047117911628942025115495250353332867688341709174717980215099122563104673287549065445531127949299089141918102826204532159196599112617496312651049935493719327835368650442160266734063953185456790325285517386910446448056356466472578311899376216242167172350504959180851170952114271654524495904932177639693171237864910066536069656309672135766565929955091365016017299082262928282523830186664673688601958161802732169557030275185715508773916856381323030093155695498268763356307020080608085426460105532964304813786436618848419817506850242506093472600997071778091260332344798803981173538330521661145784895309054134823136447416423697',
            '0.101056620318841231490145082081721606682880199116694912696852785675557855305687794995676437723951115352982178337284366317679765094224550279867600063510280880041720832127576636807816630172656985705086913142852856837074013084534294382351632830434782442132710213466132150150242704837072855422546453213327014603491183226677139765376227725164483068941960229732476013417125273829624391744985705662843096884513777392214950441617890976360145927581503821820969914456846886973883626902155439354343699632649036517178391946282876424554694014732876821778683131320860293193322956421983220957371851666557586962459046082940303007993504219635199889559606947524493068167884476272108561084117399188139047926016651732196540110316016953760948272585472375692144156365069046104073710788933524151322083342018083600813292209507832837837135716003209090675629631741632980203941537458780476821351261600840666269031839522705187804593579767955762963284434849699589620003782428779425425441267560905769988954320033679870636297830267107298829446935840819486595341856613343469866809901148306766706818807939671803087069909650783263127544053470610205192247397112558690799875621103555900567158690963141358271890180728031140877815839867734',
            '0.109932295054753981249182731762257650614976070524260037347944229753689789415136567735939301375903071351174244352087552983326080294797775177789817649379496068228457205476079022397812532394794482233097602891649829542325755130267705790082908238154665959618993811642402459287671466774688716220608005874843497115909273736887776550864763086772832110168748253466348031276937257219076940938774108909667455471091284267993287750443552230483665008269608699692970229564774034373959906680018006728824931993271315969234871627199432536098340887470124131725725127775054131730254377320893042676829576023559255437902700702551919076311758982562873088033269307197957377641403751836811117698725117808860428765886662415679370247989929243362225395542670619546876827861576857753248057894123229412130823588547795132212141497307486957511042712877014620236991862714376137347742290671723940051737799995775850862494111480680872908705847754459530068559910161823681213280333875909728842556855521393086344577553390787236420109839803179473065085153884243618526439093370094708949135715103723877121813980538030389827829791337634026664356584650743806230462853613043003918555963687301572853503027233119611624927986356647804243857151950619',
            '0.19974385212533985951358420175040646068055431326164869677901451160753931415750474039941072112856068152837300993862051879619338868333341813021741512024352253336287989857066607138040831180809368946572073427610517622922423398713410254186419928351261970133835547324945092897164631969745161581016717462541577415995756355425931746210960121723995112672089612887411967431681521626901841531601603327319723048941093898664941792549025531569453126860133558678995085982098971197555679955145560478814360830329008546497405679719085381227364596250281533750397002689307767963767200315328025954011821052146545545633006280374698731464563208255095201230157830716396774560917218360004650622881725148138226177525963682932228399630993833209645654791825192236385734218841495561272233359345329555126841757282549404478202069475638937395144099229003706456785068976022306383915219072967068119850004291244661719487734665631582793250577709576646982889953851100926006438004557742285223443870454725170704823177083565086179055045901670393784298924018064834429945719833315886121246426294617308897069544675018886641052582615474289904747711663976931965242908387336222020094128947001256000145802201244159390366177944049418396582941572195',
            '0.280234657201517556926191942621051283751228563508785030527261509999427153815221000990818038554523963354674420976908319920630899587934047982234062031502568617074575072321424517704834463440886483833031261999990171578501100354527519667200488189288971300218817471520773215285754565902381554074026651630272942606848796903726815300607366520301815317480158419291852330209902912664882648411007886142670717139615202466610484569469770638590543237041195735632331383978119100482831517704865414168132778182661168176090939608559655005348476291757991133799380307866744839534998461340843592198315801189433534657173513141079736808575639497381590140381056416164127717012915057164291327499284945144268534590915329785722357087729455243388053996809617828506723786760841858962867197491704373361175129185627857863354687716597391380532322861152164493005825146022073534755824129629759605976004913206467154226688473191073568431779855202015703301477564373228323006362548406990319191933209594166438467552946010912528671085944422410156201445642201871292033707243813684798576964053647625327167600965124537753600134201819146486692375481576245015376391736960421666779193306896342310891618893832580702999670265756790773315641679438068',
            '0.29394074747743675468349245794539624276197751452981416120973687737161705801454609116498471820437118581858568029950584973009384036350654359802147310700581565239155848877519741729825979726351315605108961737105890275978048453701894994896821541965610171547102667157515428718033426956629501742262821336922546882786533336424309402825621933365387081247923809554929461917331339957676605846757115586285371931318047285196874497066858049313064894354205496933617431666743858487233907503976830166159230754835032482977735530205887922041442293404652159357917950875270412585152675738671914685352143395631542609250665901919950444727478646009917007412004186888080587226699961838959103048490995129190959803377017579562414051872998929688137775268864000812968719331327530682106388953225078185032630396193328743601007393776975927273352816304078293176570210322298544896342971664360193852499379915887283024447959119279491500843707367131690307797465110663991180515256918652258980830334580566623624879304808025637342090270249961399008365022915760376042727067028660329443979430191920522293039064576129521894302610181771339824591453260834181730741079905901403200275798494036734561460126915613600758342522496686430615422065494397'],
 'potential': '-16.034951786712610033880876507082364513247969181131894805384133220288424118948784010556746566257973888995229033559420835363269343250862201086360048165555581727913444058628444496280331361211069025136627655247512857874995387219366494042854035557849092786737998951941085577048219608321967680051929967007611068986041639545912153211848339835762718928493277443118604149818005888251898573348333356631694991545867541620986723902547907510850567020482366633920341412456596877015205912821335908105251161388168558348271697003557959269137339449249220794097999449396103585336666084385206968562884680823930980305523488265609378307727717186662930238190890970937847652643447726236595378655937686665924920201646999420105434872187973886937755847953842611186374888645765769876699567645096660239974156829876608426389523552916869309295365985946250434282388577026612017257257123684621820180501806380137937560412675157112262081714224712825019403611036622752523969700559515507439234561426602480171259447328649631529237462914339943884532122849922785749241261517085960513090725391276955621996815188242618581690174233424353303184456659332863115266394026344659190384985907355511427996553963872473701702423594513883136519717840999',
 'stationarity': '3.414e-2399',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 0): '1.0',
                     (2, 3): '2.0',
                     (3, 0): '2.0',
                     (3, 3): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (35, 10): '-1.0',
                     (37, 7): '1.0',
                     (39, 5): '1.0',
                     (41, 6): '1.0',
                     (57, 9): '-1.0',
                     (59, 4): '1.0',
                     (60, 9): '-1.0',
                     (62, 4): '-1.0',
                     (65, 8): '-1.0',
                     (68, 8): '-1.0'}}

==> anc/extrema/S1609267/location.py.txt <==
{'params': ['0.224529194850225282902154268283330261879747119998424914592078213578375559426450393194176994438861687748379401892111507753518031329247697807840458523135055140738618981067880473202619253464103129796879928424004761349059879124638860562088777543346007739434839805022914933359662322133913210236362737126507632569124605672837597333055437455087180336822563040337617992673525476772067396407332354267560931175306649594827029185969486415540396353048841367181161882244725985683445454206098278701954669193562347534344851398571658548865061899366253783580482583647482712699323934445171552625537877621732385018074536866885282192990472226326726960786281419597358116980710386966622997994153957515246163779722090936738997757160839611018427841813461959076398068685053987409158926674465745356796941877942426825157511305586552414655478290401167951811592341552273896298093688890998064951123356304227695331003518423024493891391064403481350178520195720026689285389051822421176304257937156087952900616643673126357671862135663398416556433191981213055427272920529492552326565263559441112385547069980919589429399781456535257673138966769830469610907410367683793048831964796305803728322473042800251986975594371524230906627534463885',
            '0.232243349606105416915702817952721313816746441288476435274219276152050719893822677344688670036065759692411628929155425931956091910598533159692976205968653248615854198397047750979516014297901059946463849503120023892607333659539341164835738340564000987712378062587185474420648126615779178936588077471945966530954881406640995495144726351677439708432652484232401030867949387451891043780403628697090299735198630251778370820250104352653096980658549702336498711829375643859051588899265604834923203599667053577588501836949835731822599694125249352357841023668249440244267144595948022432447613786635497292458145894108501698647629922324680241468582031930343259821751877557211455300757612308540026868111536691672827353209583653630599384342950502933181570606611558028772852925445217201735739652710057499021667931005249837359246777742864592979707763356979133488138502882349254115984657858275467112504247731263876285527480686421799680601553240456604439537529850076306597094562119820656899206913573481196278288674119035420848693295439836326832417110774177394408149737364254678693185243922889855016640496863697661185924203866266388425483272878182085361457135412135934339771051968186106267399728509413575831446421386548',
            '0.304400145519638677655190224905750303247212935520142219826253616550080979649856340291981766572249955297246545775847250530646330680856989302263560538320003435181543352841601973075680795408383771482493773542677871749004920785648590915950018501919993733891018602968266425986321090399450559339943610407902848773748180013555725956748629210668163395392181761637679951326687121727271355818182935659832940617436145218637274106141528368137317217208255859968640638078154917609474204885327944938577504608889202805232883170878176432847019977828538087698875943986995088839483527841637770699611501948665141593365941606679550955313312758326904205816481295326521708836471391370944664365433228588140527995613940650026358934915260316781964982989473489134446316965052659502006172910237203489310860119801108836116076129217555265550909811665024607168214613909978312201135667032252439058708995525354144501845541623723335689943087876723097920841687841613551648453322644008726535950228742942434083681368491043891179167226398387818295809613911608750098429110667697919795221137246298254710463631154710167580498702730622396665212921167043320672153632656617871536279650749231257240672901004234462678854378007183124050491114638299',
            '0.312114300275518811668738774575141355184212256810193740508394679123756140117228624442493442169454027241278772812891168709084391262207824654116078221153601543058778570170769250852577556242181701632077694621793134292552375320549071518696979299137986982168556860532536967047306894881316528040168950753341182735578455747359124118837918107258422767002271205532462989521111032407095003191254210089362309177328125875588615740422146305250017844817964195123977467662804575785080339578495271071546039014993908848476533609256353615804557772587533656476234384007761816384426737992414240506521238113568253867749550633902770460970470454324857486498781907659506851677512881961533121672036883381434391084003386404960188530964004359394136525518962032991229818886610230121620099161216675334249657894568739509980232754636252688254678299006721248336330035714683549391180481023603628223570297079401916283346270931962718084079504159663547422923045362043466802601800671663856828786853706675138082271638391398729785593764854024822588069717370232021503573300912382761876805611051111821018101805096680433167739418137784800177998158263479239486729495167116163848904821365061387852121479929620316959278512145072468975310001560962',
            '0.000115542024284976043008201277881382494596394417656893350555827669268174866076306453709935353870116441373441713658339260836678475063665600071134463898148841769971132409520421912134222848842143376986086710317413695842351614975771119124421551782079228773165005293125134030172282492182069116440310419054844075749354856998035202749199847233484147422240555724473348106634581896923132663977862345073022942237567856809975048752044235670828799405719541073904181050972183998873897895356920601443025021034014722299550964187781275320115665017974218306389035951899587764531076059333508259269323517620379859208836726645711271163180016592190494258416935508289408192400373088858265109538003620020398720498414367804952945026669773028021109268693760453648302772214921160761412202386424659819764307264822121535279751738245716894003791791066483499227172463088445422329122634246722965354276807095504552594206370093806618529391816003169807015772080285984979146337503985675577041389846287019319747226402303103524564249119871268634149469346599269682674888832142765004094842634162165829579179783448424101220188236503829893866063446461493102088898499024765441191183289841670191932576934170413836867136846670275059030969378328868',
            '0.00107682470042182343433782692990142051097919444829624091552432229884578712355147600495456054900153780571399957694178668439998968602414157186771546713532082023895655136469326343873089217888187022322950932088742249360690242240194425215316717208162810166598098887854177437090964651255980554920747934567237219762823849323110348884432579644361796295013188531797185565039126319544775846813623549131720083096453227126497721669536459231394684518952011671582311694180398408274095615375031395515533589474157528208034795897367997872852072180373111562697125149566507756735692606537755196803491326926016626387993133482421656794430729739927572787277658858693117047711118341583515460724056759597369121881081873557531565855700522463567110409926203291295049011162211320692824275248512265995171741012697458740048705755564900930310187731992762581202682363710739373183497658824166196233990354062241841054233978698119403985707822953222383381099253022671023440976660294290280193675661644402589832003046133578578997095680819884881527088361204309074676181456910465809189610683924861096679598747634864946285681968418440630226192933064901997247833030422940791250915779360331491817755938800442965764904730122686610214092413671453',
            '0.00435845245790664391650795247205588378166653164998916656494463047989035596045109617219180905527691184533820630073544134608265424693967579664507947614423969815198850893808613055827177086087065053559238042804636278949286634809534988428135421249679529475571028846806858164288206327407691605677501337762014102815634215197750751680070232779130044146015866629782409283508777408758459350773066536835845363425793139934706565244988178283437298476576100494329826838479171029820228788222711546771408902369427114957328689677014716862132903140590076674698904748986796380276472061083426655199165921005319392287082904492972971143945459742478057095549974351120082768796335622661584959395955762355365132933259257310121070428432907265041056027236525397584395029022744141200332060151938928075333399314902491375054359584896768264802738790961502144407274366224840621266276674070385707846030051132150093935328385870107473173282103926401295554118013034265656925979886124953823616820530490044781968797131905023284585642167531574200907627899640402635448357152919680618620870571389187194202504119766972520936558915745885342577230137195453614651875433044877793692669448396035799910166255111264812376350226364320917898671883031523',
            '0.00779852217822212675073757340300391015404785233075978088092238106417274330281918001739906457003524823729485752380557224171797065765487924417446418253621664623568303009565785361717136143224705020321692919613867234557792224545687600883229912929865058440486597702817161720865401497586640082214862177526668839147166652595150781297760227883980051618870949905475387361712196514325302664340997982642556904289526161969220339336130338708457615281553806847831103512504564011040053092537444098014064778143012783566908048200897528090272408239845058516652139101476026149035706890126602423053402635900499017327874645042898943844484684681752334422907625864098454441679134657256042344310954224724283584276187139540718214120639150251815254031838096893803315753810373796946604550108357948910165504839027786522019983920875862376295632414531347442430891400315754347159913971319228239726603384561863050796948582690278146648338238736926739229254429438124554284366416201841964052927910054930158351535364794047451594674800571726515031440915304056575633945495565292080615604873543721615395307896906912881761530547202290180882876785530936477477524210449712277042538635779401831533657585211627363834670049581506263561733649975705',
            '0.0119405514497848208413990115195530824763954437369666128302194847505492261314142590079450333224267690759289028274623645579848801135366524579397717220964943837429369725411099732722648288505915565655002299552833989395574567309834674270444214414454366544391237493241543555317814979243904376070107803176280930609012416938195221705205758210466812055077611445058782828540579469001751988480767064031533802381946863794809916450430519464668851015488353797207669705747030365457985408441386621973828971755567680472501756626093372638104921097996579867229488524913572387581426439703943439222190353735244684210762743085472619116632157798603489850811977743628619006664153271405767118630264948623373855102460439923530538846012682951684747123362381610007526217330220570882662969716760288104457154767533340946784040958501101558443053699587439403392936074413990055826237924143530426564562359443200751667985210730787361857454765596780821188321565429674148963685796713500578142827215134775902804532142658774296954465233749438171537472421037660303796856444902822120039887554784761595138939893234653385999856658544163263795267054837209969627892244344139370095476673242706944466952443524564661602087342858088914957063592494998',
            '0.0135745256986046573947408529906750705492569406765416053575781315579465286037982554669554819454141758384036718884176133037082199264358307538054562830151699580693344781921511471695386045421314056781369230968745147012440383951794146039881159313010263666054814043355875163985047421735990331129222755963611581164157235145811446116635955752044377653340474296414163455440703243873821734317315384712087704907644702680653293678518871801888014332862429394520692089175734857657064478790154156009398009258472107116747225652334671798254328388479923017736062446497686871157130991797630804494571364040689770535352823245343367180136225660703994453522193183773581426744646664007649328595566704729207447429821713577945783134415716589767369939172571278206663797766180754638220439823231272486450461930141613123606996422658580938181485390067968930839354606341038681914763812702291729490808645396661895517035346102992500382206107870616020920702455319366942472777734881576650426083574916614795440157583670110060964901551581236172630431042709454528980190468993522314232838237792252472013829449776333379105991766587048710669476082658225867700416956843845367325716794239510210206540516355127736888036316964011260929184572923008',
            '0.0459539390948865021714477502288922230630899588663433654865346036259084231226027007316836570999475294397205207098462247939398049458267293712321045713467878160117375739361403041564379090439239684301177796300878368332354086962357194161266175460206228642898941110177897006944414276492313219167450062150222554952532987448249152581002035279052363661888071499200256317650942857800465089825382514358143471693865677783585186753979052317704938213613344278553161376933515253144799283360452532000684869845826567556075038100600919561571822626614567469348374375141364702107565321977910796122744500060261958428489327036074749573609396800903570746459190616799706547765534487315985140699171609224605790221034058790966417665439291317366311171415296476115615779872952976849537863322158758296801511008757133100704106265309483813055712061802451930924968704901546382884021462837905631133333651056274635693633155419744597540913178755446917826724423996230455402860070143749044565937696393909251861890471050646744542387375178716156395907902754387562328778293893679423821739148658179847866479488888728479232703943562676128777019565081342658667827382079657780232318110160479208347582988299318241526451194784016893166541372506721',
            '0.0514925933425229082320407221155667281728278390855298367225793605523578741911795491613863639858183535661609830397888370360317699621252485339640379738563155199496050974667219472529999191019478016944191966303286989638151427222416730776283838987463372738750513204451988787944582546954027312127471562136689146754547908659552384090041214761494833578199946849570980141087913410378801291800419421665183939985857482477283977499523400182127911197281342091105203045207671735177750386088158397218465764019234383023853892449000714987931366586998068953005793497436004827663033286815246852038329974244060120377031454979306123519384550511094002961743780786110223513259311065426243038499111875634003414675795915370896037492451112138789974966141155844845575227260559094899206784713712951475566132754537103257202882875781884622409767021924465611748017902187490850431550686068934503172340890611993868073430215486196274546430850250879754485723151258550273632194369027722740868322439877165172457130587867410361016373761597303429470853704419851195958164661362916867678266348198990785914862101638689821592667111934945118433278989104176602592485666119835259535682013076722479772328761992867903771171826531741610196540228475591',
            '0.0700300144255560248389650320266024295003746573829133457047651721978847808770387105988697026715188975965800371741177871216140450720736416522496041915763473438127255003923596727403438021261385216301792220235869272597148076564470489702374731459881576376025087091064976226396612378251406264455485524004943874243620889679109376294119643139733946908548054758576985573566214288091606977718098309425855438644033969859795491200194675242217526099972160438628550069048011122905460881862182150380644597528914799723513929053609089353491649217138268926754278603847471496979187106849125791322353593496558625525831404795107725958526029620298518238187164854825350798148045101458416241620767802784687496271983291201209480217881441135253752546734075280063401575160111602435746942928915936480634049911987617622754568500381231114878510124791975399356850819746625647808704243112575920807296465634755103110152987047398252343786212513111487000822875864207211152454866567298053007334348487916618397927891796628058045780687663449805900302530495633580454424505490674010375452813215465394907420441017496558452470076791125886204564947029202281502804692414223474107262725384337988476244293823734658656084115220342529228960396082447',
            '0.139376983513410554204328107102267917374942134595339626550022522221793766108932899288734466130180804155542835522030754032361161228373697316837993714088342380580445883269489491780598740277311455774996362984187421242825144133029597970127601045886925754917618754167794311085142005612189298325266178838531393636547624261264246720339914827705950399560151633000307985230732349367289680241348800447980792962021437720515103758347270156855848763491468427611567881895374759041570364955204398708777555403970412059470611458607930470598892697161461110855742852174929702315109649454387778451157984055866704898237496275091065969834995333639501857615567652021342186623432790669945048040624032246459468589476661866349607057891543928603162053042147775868368590777084975590353039683102218901340337150263417973853135304160878503934529242745923030320964805496899083664396838427516373729088196170523573468486948824074665192264382878089689799429819263540491339703278747803364663160965026460380208253787482927584783095680772495963224939472922425132030335589368964327339687492670180867576692204881378176369196549509295939595253888412325961715279326733180245617834506940609157722380164461730709072844266018150967499168405022382',
            '0.161123422431099722537508256963356737289367520316723625942161839297203470911185246832515636974001189163770172175034811168841185703598852557070370964659738651244134564479068695162815266270790724502814189811052064578878035558892356419741929899725394340551647999058459658464139196434961710377857268263279507979604018388605026842769832116851728226721232649023674068085688641366431609853516692961416261973512815047112946310774674641123491246798359923260395287404456705696456361485256433088371557920627175165699066700687774405727888678981060085294092921346768868020605127943892157222916415877361747229754485625866161682031131467760897539387950727827326912909081719494204018937403343220027134149889693834690151041183828062861493852160742236958798075403036228394965873607669596277160111517652560445447619064163413036842395426044361856741171786189930384000002528254678590909864003200750128990216162215961975276184163042202073546075294441861617149847561429646105814826688597660869678611527559844257761784604617470691549144881466194431437923581669828284638808864603148481614695079584918076368152334133198398300502255021439166865224673524851305649080112841779702826313488856642441099815006798015438242154050389771',
            '0.296036995198125503138533120210718435216200587925919221824281296557143135745584071471195802882495037447591270736580781842034489988575208478842931095282324542905606352401209007992889735808130138329629514532422932390281104334719884288285144766101231698151077250636972066515637686137950443556434111906343869676664966337499950153465692188671639948829915677585733856160882047440642211326054694112420744103639199634470053010205985871064391769201158322655407054316167488600494455313608524178724601116431192979766403314534894783735445378824878765780691281286203297152988121879915477358018430770887839881846373312164172974703759880008875238096699372152484484298777932157589722824217317127639321319863148922280392993725583122230405131690835598081916853049853629603073256995993805833693107125889142279852593621372479871048260510975743710147966290853235500488092655647120208015117819194303499735280725721782853889146829568316903879839812421986624086690111386175240481390580765652410742799732624426664690044618458902414624850093633190670985764299005626890020532037350942867808438452477012950457962758406090988322663093785903897529066570253406786057747544023144365361345947921588020638594627832408863491326958061995',
            '0.296683998974146214481750567417247562111050100152463933962772547086826726793199641449047943849024660620938724627467072145997158319639396669252115073889267163961795327470950809121453425247278445229212833324377587830069070237051388876719924683421877845547481367393211319622273458006425364492196552298555822319890299029990614437250915826009020408384257359369813782337598418483066758704923005192393600610093533972430713487627960197200623222421273328067598745628266381585810570862559517122490402131774756084522643522162673255731776614940865481800168475613782366897795898235635574712544110344661791133382145101594041542448503823175595621964025632715684147001141117340408342624369690189822814281090497782779683418951938692700597562479132190771147855903109168208548715418754508324591950843152750826518783254142279774874460641416692438261162900547186790048524497602501588336428073862657978768672273133311389808994208669558709144082610904241665536148115500041255681700887813214050620717920044840223074838397894390048700278864337418585010296605003478729785079668096130837389940479163998503916420502310096140426411854693319597968164679612358784551632927263742377807078648096394154232563443110762031891866927723092'],
 'potential': '-16.0926789355549800711308132469958745273390617644005041055639925135557695888540821673800222974627436839471663777319841579685723430159950650054417042225683282048534288682304045625652515539543523778310962889942188486394134223480091969827672911322704393259702613809305710331444833965084875812610477440905876791024684515072077768299883343541843209813774168647637216053598732889596635739120456416933626665264205926500925488905494522696663187270900725926240294937921909154991438971168695486783248554160724226877053266840889015893578504492512510097945689052340517502210905299707232367106472488381221710655815994062212421720315738681256011021061094739852585885062804951397063845757315101249201733289330504365416625872387926709718607467825119659726102867768876528073013265319027552222942864173961065592593026586137552169364451798949001236465706480601881769940496903640430035733973079971653783009927674951382082171893886434762742719388155748157609820243098232167859954348538695893162677795412871399055456706817777684517800422581198671344633949230685119754618602433023681187926806340109014033877341822364846145175859651852559646037534965761145585762381833652041467094387865046673110436461430264846534842965840322',
 'stationarity': '4.387e-2398',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 0): '1.0',
                     (2, 3): '2.0',
                     (3, 0): '2.0',
                     (3, 3): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (35, 10): '-1.0',
                     (37, 13): '-1.0',
                     (39, 16): '1.0',
                     (41, 12): '1.0',
                     (42, 7): '-1.0',
                     (43, 9): '-1.0',
                     (44, 14): '-1.0',
                     (47, 4): '-1.0',
                     (48, 15): '1.0',
                     (49, 14): '1.0',
                     (50, 9): '-1.0',
                     (53, 15): '-1.0',
                     (54, 4): '-1.0',
                     (58, 11): '1.0',
                     (59, 6): '1.0',
                     (62, 6): '1.0',
                     (63, 11): '-1.0',
                     (64, 5): '1.0',
                     (69, 8): '1.0'}}

==> anc/extrema/S1611549/location.py.txt <==
{'params': ['0.0720615491192718264156055357284233362119933869166572508467485343002062303696141325073109900735333112079635606640652702025519489812174551437519594797376434395867333904212360449461740801453238746401443644723812997568195574133578300304545316881478082045119273765695545019419821217488901037494430618960509708876560652072880024092335636845683779493964396944379327703472076728357407099740229531652685424539967219578052730671066056281496390107565414759081060110779249044705307634072376971675554698377563269336198423526173895172844821060571347807447631942765496178391519439151933480304307749403119510592842697600339212568983172849170647216686967742216359661811625497335704285176216810457918186148410292712792485060943646036903403475990301575849443052835556093399315210950915723383072047127335063400218569016559633826978269673485154414707192012252430495492519322836546028045134240094823754084795395485299357110160751079539149337227800491993024150723163953185307765844252237430255807460617779819786036313562004990670611927300236096438925127980689174633252524276833590979439496837055803537177080022612598681612289733843997968624986364192851073389225479365615061229053996385080460394440647648278262544464997359262',
            '0.0826151917185267243450057340363898478299526706638938054845010766924181175978575655922096887336105026627485407117169184645242292609067850297500021950917086446574070348255501650068834545231357268846111001377707518176825493263819157950336556904333011100304687291555488967752031575500103678342257987321512192946300257995907979608491311388655214988421558361479962243687559308098741180757516796183735411128022723515096570361708997785926723073835109955959328940555951960720952391958268796469927377146166659485377706012878918458567255348631414097490813763906434189017775024467647789954708149337767241326756701886954098229368390840417779139419401137024943539766794341163689423229468177343813154011251258970430687475741085107811213020398178857930889656190831039601722106634456249612829179394134743243423828800874411526933158224899023597521750879102272688233708831949920604694714061244166129515903296439117700813859827200267626161988721239967680627826479570194124850841183138924401717607186760203060311563819194379493946455443324924034003774728039350611197876582226627660915733213755881770246466879243767686391849845702030763368230771476203433996513286559300280898714087392297839043654199248346919598209210487633',
            '0.172089331792269270829688176062466899672117367690690620088380398735426110071098132329538556846353893928885794920289951766863633571043440349759785952831329719534478903408497633071806428420699877042745864817276268424401272910642112189783471215514228177924304098583648395078180344183220569265276893055317948915943336153733061470585399678661115419682303857334585907045329565528478465977689734013800593030798339448289861942962128276469229091043907962111445150368470030545704527452631333023913194939967376888276214464249335447522648467737755059931601052749619246145049792126932924024832012559555789340132742336602787247821675311661733957444768600241732622761552024358539723947993453312142804733485266973308020607761403922383071325688264994704353375668110424268467587691564958513270478229184150652106141791307378634296283251119853165727437375898765344738910595153853917228949480793673935185719875961591505902488293049382682088724630675821895818745459225051327984824586251288796933167482306435097920552327633296859126468345869280883736814655170161493439668168745536899692977720122416351883186722045663028317665066836484133808786467783604940588645410004129416637917551885169962965291674332843857421118088273426',
            '0.226738289957070377176216805493236520253939444497208307177998145292830578337085830606831668880677125078675662039847458869628127223341695317253921154566995523830873815668022254899231614813783476164899829082533351331321664153097575855942719066728917519054323482294657900659167401047790575333111922524253161069942156214166802779316258508002277397635035225023861765063171276481355538023797585948910626020795716267120203170384111034891950328896593947412144916211445005013156766010302273982103677390129319815777455306522670880425689746977410971238607764943742654580081390277151475056332364814400626251244209708763252336733473653875907357279333662145766286339004533583509799358190179825964952630807184439601565759762837718161801997237878200962977576186194322640035252853628769637897327364880487004386096683399367918088969757186933242693613490360713367921874747762301266078498254143381363768549408740971641503418132935934592483644432222395372892927280747656474038252968761378491333252842231984263238419094320436083517031004379711691185403068941769987770292513589380961979472688786748884460062692446896504961642931339002670061820349986190558077496424529053040335682208016245875983253549454490344468713920520615',
            '0.230898159943142531061502516679961578243741182673233570514615834703834857625665104377393196670206387400701172511164462908140336290530559220532110507423832313350148847215343070983319189829146186006657959627692450878834867235173882678446533886207486967607433898880600229679569057489917370454275189565856836791713328822090001527931234066068079443401371170055729427695061705356899584221811840783255432382736751190343507668616586463985230391206272526758881841165997690059882745077473393395270487059001063813066986176298928621652604943140653974783834759556166322077371221847274346281821695466987392679614489452761724873895339950034201723731284529994887304373430438124991873433158913652131543904302136460269916739039003884244401147972245971569193377048067856115039484048974759445394933625778681207824283110120778362580977961943051856708298465354137937561463690948479174112852293937483004342032939612457522888982386038970170029326189271179183991924105678258927629375013344465181834293929032713424133842675026816282448068645200792744189347589687267083195308920264053294781328828108411817198610870119356910921232603157289090411001059407368933985521418462858502063178636027477323862287582552646615554743029772454',
            '0.286076713728883502388371705147163205050024125114956477167123405111844664667249163641490892285008015480460184955241871083960674005595153993791865852446933249624004663907961007566810348301666536405406028132828639916418019699687367980960375370299175031656087655550244049005613741622721859019784787796404963374468668274373957744632105512474520562080864073313040323828365984570664053042235446500351032343168425624072321846367037648632669870216530254815077560561606842666773345485656673961878020201117265537510708223035837979804913566260818377432978018313933755960933900694971098373822236918464565470369496441633864863074095142371919775078347313420142954228833877551196762554785581992836913873433275473782967656650202536273199825407921462830316125771670557682670542225895953934480523523394826082829295650281716309959017692000012679055139393873896717478427215464068117989500856343560018687912064276322496214382273757608743533724772917281783632312935504889573971877913018533435107877276932523120715435652809866127946290598285563152590780180168271192877291580007920437255948435084289992982831478883863226757070867235757222725906416647951592115106435343590354058207302197016759638271399153878467112805901097871',
            '0.365309228363633626795780410444340036425956697156783786422441286791002376175584550985801014399637605461200025507715705981755194858644151388942649908051363074284322283079082211627433550162230432947538760959903934232949960194788584034340304216087162957527633838851302689394377253264694892414143797696929609581078706662694194524148026394707293406831180419867018916987373617098093730091003160928010112086292941484857957270202224512199689989224848671855875373790348144356256713666810655426950669562068474143152578075850605903817032115318060073302935842728350525357222403395245430324466196633164772840462193239888507446852348825607319785176963671271001788721392037179486897630125976978984680899039136374416785049830977244725262692814718018897397819499939430709421965540591332975231823146504849948316034586480775227409217610521332476186711378934871100380346836557144653336507904403075696688810886141869192315813901583358919979898410045011184182771594642254908649646222485914938139137109432978242215960020390511521474535875694427558490129074573052471009084143258467246505540474703429243432446438617314798742010626875727210003882481155126951648899908701673648939829940550922100198888528301403071124462374963026'],
 'potential': '-16.1154940589469186455742893898400606543483975372183891843339696972239518429987575373538263507248447113433716149213767569801348475885274082111557766938767725670521493387143344390999709242438140117618889907015354066257263375286968314664394873117379154420755751181929513253728075954300101790213347905924111285409641142368489310734393199293726480135866457014504164112811533883198749229629632254683468833631582981493566544389301437871445239050543491975635392078055792317999289714244122792190067001198186361618634291733893195094745704611565765637612606372475223035583169751282385295810831937520391754996760838574843013297936193974965504536174125906235339014013922696181398049756876779378707485732142214821930906308574948798162620173187765435513098196617283673605124593156925906147070238803721793961566052217763804156434143398136787632627404833498449304968241734325738014093612880529120957466477230804417273079860523370607171951646856419391326591128367709640512241230004219143581362995886828916105821797702155546932350396150133342208720141359985061439493986240507141345345362560160703673024464140858804194477536079399479128671777454498243064711668285139454964499221027280612352437320313427999272829936140304',
 'stationarity': '4.629e-2399',
 'v70_from_params': {(0, 3): '-1.0',
                     (1, 1): '1.0',
                     (1, 3): '-1.0',
                     (2, 0): '1.0',
                     (2, 1): '1.0',
                     (2, 3): '-1.0',
                     (3, 0): '2.0',
                     (3, 1): '1.0',
                     (3, 3): '-1.0',
                     (4, 0): '3.0',
                     (4, 1): '1.0',
                     (4, 3): '-1.0',
                     (5, 0): '4.0',
                     (5, 1): '1.0',
                     (5, 3): '-1.0',
                     (6, 0): '4.0',
                     (6, 1): '2.0',
                     (6, 3): '-1.0',
                     (14, 2): '-1.0',
                     (16, 2): '1.0',
                     (21, 4): '1.0',
                     (26, 4): '-1.0',
                     (27, 2): '1.0',
                     (32, 2): '1.0',
                     (35, 6): '1.0',
                     (36, 6): '2.0',
                     (37, 5): '1.0',
                     (37, 6): '2.0',
                     (38, 5): '1.0',
                     (38, 6): '2.0',
                     (39, 5): '1.0',
                     (39, 6): '2.0',
                     (40, 6): '2.0',
                     (41, 6): '1.0'}}

==> anc/extrema/S1624005/location.py.txt <==
{'params': ['0.00113794531129496533464318031471521045963847613604612660422119088521609869163338784560473369369129273997907246303701206769473004160223350720802911295586911125598979201407327971171772807576087874119506734215666484569122212063050149771694385283141629076213005879372388886998084997672786651057174714773895',
            '0.0017995395809692033474197631953294056725817874309547589052788108619874370323275886425617780884292732963904768190294582120372281343123299933328062338236685615847055271573112217475927931259386352317857528859994547864656132118326599847755576911299191607584728490875987926734092500091117783846348029800809',
            '0.00449884603363746069258041663456883755575165152301496212493705625799006967356292520201351069262006072590748798717066449920603732953060365326595013005701373506848087101966282515485477333150148643576872418018622392114894922221323686450640827488040979949758534896484884352732709820745893287696658299297199',
            '0.0388251387534621914270923159912243110176112101914209708156583250610328882829435973295164676544324411204340972523543853599928904301158161544868863788371978890983813957039618435525582951266855113942314341367527382641688245409528378786582384859308639069462639748367697019136892820119036066503235315452178',
            '0.0417626236457263601091552595012689271498314737584218563251583268082364240069045738176829794365530071568036465344208556397248486060303796550277217256167355619390767148753463450118688163283850253672122543649088578963256598734159993611507400298921993584668668827180923834570793819977432515455300816730377',
            '0.0866271236609462239763431736778417970836175812340363180818471915431490384991439048325111327398522396251508199097423099886942097031863522974462862297849390248117306669829051749382311460821327696068393721209225568695810743310977346350974343025537502566382909025963294796352831816546315991386060822572241',
            '0.097962587026147583882650634137691782038298479220536289126430970432673191046338293693290175527731773186297104044671679736444329694076511878170647461618498839940864189103699181366161336422499183323623042382138918776196047525173323846571053138396111463047812290142357974609845641049952715570848155761541',
            '0.236075919350554771626190827777331064100206376372525712331162873995604339142422455916957720679090570761980696893503484698305542642361149608485046696135206111935877876936752259917004593491329908413677305030451552714949126584294611900345381995288162563754757671475234602123692780632469914300020473468111',
            '0.259010371245159482690947623850225052798033202335190232343039713665265709228504435729732826603210385030099588784721888163954266797741134470305042505069766846390446164159011711746641251255664259108525816254840538338141148629761558486731755198433595893968093493141904534001302904029805690543954415893964',
            '0.322583282234670556876032285036131345407027280566870159050805479805246415497997249596999585317422425456621138459009193223945663058948801595722289946519047657267107548231792936181565758097826314412356888207493508887947436806347805722975670533744567824192326815740432348945235707323238765003775513303994',
            '0.104279496115632544835539392192512324080126593859914598326692598177240646292103978569777287191154775162755189908937358300739951809473386606131293354431227323110111157826236046669610416532316575196936490165685086038287390413743666571086128511566457987372590677809932550897154820751825124658380065832039',
            '0.312276160027677468456221979993038433207653478395730112135905222544748252403145287875899893206692625429312975594049124951492140107430476428410766192196677656900519677218945932435937823511831296010496992059705205827242917791163526333857441133006574250645681531366071844763930507159422759912101380963682',
            '0.326857866348888429364194367425800074998821546435409687967844772881354643899403288038258316437857765598806282952361890719825353161158085823509777334813406154279592639394583534302894956190091679255280771217194403478461290406969677150240478962757570045212199282370060183377475145176735193270574167028003',
            '0.368760994877908591067652130760714441928513739064327249072579468774701676608207746760461698183652315909369255247391766145899142862239588034814850739880758039919149468326457863502479105012114624984597750482576215743700297886158438856302373246635099544581739391287827275832648778079165921515713059083546'],
 'potential': '-16.24005304501985568976107645847773837794037934977968323280425625962905361811248868095978123655420022646322505114717456647332867232639244221366520009182637356314748690136480799979276230158796317816557059933319244551707258066721846131938922683267807965326627323838838405863052288732663537356952079090120227476433828541841853618249059327706322423601898542799425270883003518739527151125205838950263668753537',
 'stationarity': '8.585e-597',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 1): '1.0',
                     (1, 3): '1.0',
                     (2, 1): '1.0',
                     (2, 3): '1.0',
                     (2, 4): '-1.0',
                     (3, 0): '1.0',
                     (3, 1): '1.0',
                     (3, 3): '1.0',
                     (3, 4): '-1.0',
                     (4, 0): '2.0',
                     (4, 1): '1.0',
                     (4, 3): '1.0',
                     (4, 4): '-1.0',
                     (5, 0): '2.0',
                     (5, 1): '1.0',
                     (5, 3): '1.0',
                     (5, 4): '-2.0',
                     (6, 0): '2.0',
                     (6, 1): '2.0',
                     (6, 3): '1.0',
                     (6, 4): '-2.0',
                     (13, 8): '1.0',
                     (14, 7): '-1.0',
                     (17, 2): '-1.0',
                     (18, 5): '1.0',
                     (22, 6): '1.0',
                     (23, 2): '1.0',
                     (25, 9): '1.0',
                     (32, 7): '1.0',
                     (35, 13): '1.0',
                     (36, 12): '1.0',
                     (36, 13): '1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (37, 13): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (38, 13): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (39, 13): '1.0',
                     (40, 12): '1.0',
                     (40, 13): '1.0',
                     (41, 13): '1.0'}}

==> anc/extrema/S1624009/location.py.txt <==
{'params': ['0.22014570231495881657724499563195552229502151194871429406104220477867491378746850714126819270899684359100407489873537498660216228443059',
            '0.23462565602579719841162455080044639363468409988287072830624906748534484607783015832735554289611540843607356441073962499048652062811998',
            '0.27479725261128582287267491375460736492920993401006200305236421733146082252868233149544760943096701440431021091499337500527080256027468',
            '0.29801997697799063610318070032221437467606793539511106599690037616308934551661217547546976933036198502379086368096562501270664637023133',
            '0.32109542648631829155835246509457710912300631309838321515146237784024055727535496963317884856682214866757844255191137498773977630834971',
            '0.32356434499426372095451748631264019933101155790636899270783450614805807844791564763516140501516021917126494677818862499740000315061729',
            '0.006854380286926334202458419422778202266847749203795455319334178357000549415175009169188320248864859837482535323374199091917827584283',
            '0.009012105417469368396794250810608379308186274719941646864421338614572052822602412710304707867613388022676655046662493528518291292847',
            '0.1182228253350089932836965848676648043649717740285431044860876693179031508701235487229528596573009901292933030923134271049275705925',
            '0.1230553464224192786114906056508896396519689811565273067698242899815215526956147871348268140233270591947158677451867230025284407614',
            '0.1252130715529623128058264370387198166933075066726734983149114502390930561030421906759432016420755873799099874684750101834454169827',
            '0.1489176602233062606292172670669394201563641839133001845671360462585667090177168845987122270551424240272155649898110948380945496591'],
 'potential': '-16.240098152322075613834738297442958953213053481027773449778845227631568398377760138018755167985867717003223293859528942718827841456775',
 'stationarity': '4.053e-205',
 'v70_from_params': {(0, 5): '1.0',
                     (1, 3): '1.0',
                     (1, 5): '1.0',
                     (2, 1): '1.0',
                     (2, 3): '1.0',
                     (2, 5): '1.0',
                     (3, 1): '2.0',
                     (3, 3): '1.0',
                     (3, 5): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '2.0',
                     (4, 3): '1.0',
                     (4, 5): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '2.0',
                     (5, 2): '-1.0',
                     (5, 3): '1.0',
                     (5, 5): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '2.0',
                     (6, 2): '-2.0',
                     (6, 3): '1.0',
                     (6, 5): '1.0',
                     (35, 11): '1.0',
                     (37, 11): '1.0',
                     (39, 11): '1.0',
                     (41, 11): '1.0',
                     (43, 11): '1.0',
                     (45, 8): '1.0',
                     (46, 10): '1.0',
                     (47, 8): '1.0',
                     (48, 7): '-1.0',
                     (50, 11): '-1.0',
                     (51, 9): '-1.0',
                     (52, 8): '-1.0',
                     (53, 6): '-1.0',
                     (54, 8): '1.0',
                     (56, 8): '-1.0',
                     (57, 7): '-1.0',
                     (58, 8): '-1.0',
                     (59, 10): '1.0',
                     (60, 6): '1.0',
                     (61, 8): '1.0',
                     (62, 9): '1.0',
                     (63, 8): '-1.0',
                     (65, 11): '-1.0',
                     (68, 11): '-1.0'}}

==> anc/extrema/S1627388/location.py.txt <==
{'params': ['0.00275703404720934283504237059757905564002183231326362029021131242796357587675300470811498515412770620117082389709861047554731698669918764221591455809926024771786855518523141250285877277921307833297062287581316014923148430182216217923594596033739841377242672796052597496822561538550478131668432867047422540577362647808959015290912712396972776253360107957364696742799355580274422386253396454305501131131016678358648538965175861922402972755085083091656911782501000146111528084955067157154704712706323168891915001681714741973327114755625091631766734245597667588854941666072114962543368368671182244221688734360088788470862091975049362167482117728898854291105356812001284640523559487790474080613461273529929147581104777334750900057712073094488058506709547206983387043464729544117470758448661563824221507195657389574869610607022201604302523612553650901949338918359416615606246074837648306310944986186154397140758762962014793684519432123138170262396968628282699969454201548981819372897142463259478918210406144829425856775287488499928220094605941400455480491607663640373349097031059140114573245552866674785352094803341477044447899850871973801247719345990718811618468601326102335817104375117819277290832520263069',
            '0.00517026599484955834600613198689148934245905824775913775868853783440851529352054438321355755727758605711618307435591592328999396867407114530289581987178216221726189016972510932485986633011512976960785837622942973549336019126149453683521703147878028915599224008259564379547165106099538572080516984543971645418426181623863886820215202014023370300236132883796276596125847324177105587614581773458164613277030561854057388429718856846643271355589928431683545235474524755135295565436176063208782249455625426777096911083587840340283071224921683225017278946407281340053585880382872209150206511153289620801522798044148296663733688935975533331948200365231233933908546555145925270548576001536672967931247456013909898294369738558389190146572828481393033073489613022778820065798725032212873898132748867271461217870879944396154498958311829123531558649073401571986665322642886940757379112235916273661951379417323653088719944979285647995047121204236315668818386364069828309458299326473379428750537795895899665751940489144049812045304230618910031474295060277605784192407416367082075979730339141760078655869704150775608726637405434397298308594008879791057726316799852993984450701718399148399313755615120622495445070654368',
            '0.0129460048875344361597339341228747850432480564888960281554665779650052253717365680873549039231712303363398816372358911232133933071040492157678815468299761686680372917577212010411521456243117587419197072755201009339201769677544883031572496902417744817205525853342987829114710228265223337118884887419914795628419390599222093725153795040483574692817494317444139932674876134830271355595233340761813246939256869847733894790438808875389377005765658529943408294447332980886816070993937621581563340005933656250474500211307250793404346341152920069272455649122533133166761810638409933675854331203674640488037942930218349172717040837119003128776111718823901068780618415771451106476793702165586973699860503333298646710504491370429527299552707721788633694197668930392464178755061404877636820925563776670102522198729905894997142742656895738315483136714016258655679552348243189404567139359096325898122282018628024246022222372928814871210425216034008231189736043910123497884358248076255483351891564712663640553157532843960180676107389766004940309788179951021307474602059645127378558787582786232448152388357444799540688749702074848644933368610114319549726552802899154557999349820847375304184268208046623726642912483507',
            '0.0512610908891626290047399140526993602544314498801051818693746894366727315516995710182763118499036551673618793778995231979520059871474261879431738352524523644043444226957308940382602339228167776621847272213859281696425055458419525965658826788075723739062231629849285993827794416549870298757380997555052019600716589463764157817231733029279602089895806631492342531640190073311739196895052880289742039438156560691789193180312690183796361424974843869076221112615435487949908640046392702445164140817434568950196708871642765956129481300262200427437261300843951402600360855456623708150903998619152953397976960844963481009184493685194039546056616020007925458799406595589029876568186103794582583581389665239671949271467719066382158103980692236401432166449198303564400860733497413034225017350441545668669212974915116797548361040544837679240752691868460397317906559524411225781723221699091675927881088367679240735187753622818837556158038079942491034630996488735355880659492773447250612593005923822612404717175348180155594742802572608280900692781214626317603059215784352833062413761884762802455440575481155289805042556959368108818113736114782799959824249132733605589290030953281695161744608344705904902924386839421',
            '0.0874065933549208897027787731828026911901265694502960766670043887416648669357762006664247045732260255713060815662574708045841721567818627486463317503280246384329494773192058343881071607955141827466180580079424446661152975624315262418431767434901704509892991324125322962041835293730350388690127734474490546211711158627895721053366361814896219561062541513368252128654094176927441163789450498106574184157090179237750436917585867631293820744759350694168262131606502470605533235061469398081995656205603001658037414653460733453219542074223065055945174472295116475072122887375697236788155019345779336981838786827795231661990526460810658295857405159798777927005359037443810031926966244206923813297583799304825762814938951484954972933985747282979334867653146191661076042505572329264755604012271296500714186116758760453474398852555089449840934223723799358123654918445105301176876299208307530281152391581157516293474942631173870582459085531564969778450255786300170100885122456090373549066630066803033131637428260895331037370894245197288678428304916107971686630774818526475152343557385690089507777599408140644662077240870181902035752100286891281504895310227251978988716140364834578014240781150178752613200357148876',
            '0.117083847686047140965758832664432569070850372580977156916310472626191069236217054698505110271818552157165400938932272011113403204847527672939185243649494907939816269191014010814169988327858026789809540231555984269074877668964802716545245127885352548075894634226669620783224276611915698800548206557528825752712967891090185719720400021524364008620274389472920544346860625277630238538486609370114254779788729556350039141918482438083449228690908878118578935371078435569538902696284002025456116590831089157211476592584148743194151467485312659453807412085736860502616620189489454456432151293342738020656169735226845769591613273613945063655863997302901596058562414438814500533517273230354357413423008547183923534309458989866010661542421544049382610878146098293326025047447861516730433931896500396661034763331596254925106265842594380967264168894092734736317846096095740837549429760987525948376217003817346875471934291900517225963353103947310573812139278646121762354152478955895881054932507264942297582285794717867682047487778396326906966925907404484902919834467700193717305444812102274597673367195331263215999573819882396063135659576801607135633350034448890285307002859715404667694709364759137243790338679529',
            '0.205781165193970456412697542402963636422503254438130533560718521964310188271099817991049493851294755796586002697056105036423268402012608529595969862188346559183835887025459742463187445347208447020277177734610584712090540974087916223860134932226238904809304905909597399390757567408282328485577445102571976044623240668138763552238829874729960965276668124308956874271365104044475892839041027719959370611716894938782968024516165482347723352746468426266447101716828558601248739381643973497303435528299631903270558216299494100004728019154716315608343735503256164494289232277276975326035931032058216676454218745285252285989571820864352422970717493795739910938675521388971749896413094203189698960576409087315364569763021545085232061547776452395606347811460474658302035917538070538735223861787162040723102561624169424839307704283637820891174732907007349616561305041627607687650647596944444359232498497506592714464280975318583569112126553616537668688992612150687298651104633886225531767811928229268035270266246474852847431030718292968169745104066309329685010845938790019724233881347065491647401499862338371114162245074398226122497717906151654257989253950532055322156548365052891764871356275404286365514806359589',
            '0.223897436076354450918437608512729910808210369174785699474873637763723928936356930461617955331743572190042067408647912082926655677790728890666747228890104890069135068952906052829199457301635335531804743386360115381504078133103899063852601653946793675685849731326491826097700241295800047918271103690003172061649441544299611792956361398918552137560778884891333633500111190769274084274710179530722341438412887542096931387857234938353093766878933563577623383516307104241283302135399496287547592023449251796088977348266097582747993365519225154785762089879582291211501272144946690785123429263958576933273241018748570169898612793936008069167810669330442357155822828517576113249578224435115126009874933980784328223757168067712076692968775509388400047966123497925336654451031461348627644935671028380447966960205959458300566968132445685958038633069142991201995913502880796035681152655213239685664240493542631669953702662404321536183640287262301648496150080182397931534123451958584874390506462659493395983101404650689363619094499575757764090825834907207873600230218918203282849557408735532493003297395124358824318386418660054959974140707251884123539172398820500717800990364321620779282920652360154963133548314483',
            '0.253810966337156838406487054248704445551573617984138212249257849364653622011067385046581101589794372499772555507118451767707509798034394329841183553284478194343186555823190193989455502474054397823031157824735934817926865851807936751204214461155036428780314413952992364946460025000740681318158228069096732456612856059528348099720223668443029976443337605547296935546912696406305035705227775778848032906696094851373129901723653762062429296737152320394037693710738810387240018860461386183986542365491188112840449106769256426298642979570231497906052719249045734553561366243342600229517453371678673917274016650295582744833120930003733833180167462284505147591406177282329868550309849566667944623285654904278984446768274731061877777474847422808636412758337958366582522925377905193099838599088759110022661705014812938317531034628466621759679380392583725027952511387018371470706737590310725738692546993844065805168051014816281414960033928153198002587651506314531820636615910863787260472338648415025306603890791199975521037020304515544731049916213156407361439255541303317753555765408521597960732809905856792950378570823879099323009689616174659785987154264581430928534042262557713325706544282472587148560398871339',
            '0.307651258808446209636573823228027890456188628551681987808817211614761323760415212097011581984456584423117414220118444303895963912063737779828290661958449121203715823616349398922585399472928222996456865052082527047965809659400151810843904768196018180886911834521404041239394420375905257485480736450910448965253504651914668927782094537462680882658854408285059216014189082944080858750040164666688226885717463553209000409664959892437863496910626798132656483814520519295808609306961740617850283107570995725582002795206408915618317799044178156491280138732094049116916206430438069366342107461347637556053428235887777299700245575879713057908925751720960301191798187744580482546110229220141245053253983106688327000776194163909636571206823958359323747028552338176488404772482981899792369279850764536696434169962706316187274721383220715207783431971686085925131172538230896434020523478944018358855891299861807142088995756424084245165906804057698888848102052869857771355023171144966413586335028790730439296048208950358495839119791882079463652692029621097510685601263884597307527721438942904649214581329344471853804121136300072797245503957518437408567205936377248077556506534578567246104676396903805030789186125135',
            '0.0909964155311356538137109434043460852690639201900454762401890271684939689690350695562776338549080970127839713736315507256901956618012551189598873217747544135793484058922027605760700065058869140937573904308251759639317809563764563252585067903442466041810751926388655569194005883598523935234467782186965159367657618556452849392945494033245484783036652929063323996209372423939563870843088686328131835293706523618855983466162328233331625919343628173937029393503951313689496758707366328110600235575458018929938593320279699065188672854826667923993480333734566096099047857789289980222668436266014442470491099009467836029996304256711181179315991693769718434641311901998330929868289204183410818934129862460870181995646634067804429071409074739515031673222854456110555167072238559051447650454133495856050597772169950319869486856481005912551664299890935922088620154396679852977360924023787044431854753998640037396646748063368759688571648471864102894253432188071652702502959140424999666361319921811884759090816592628628508858973968060171599846072670536817274133038866135924519469720304645787665983125466370444130221221024841549788328718133956008210905975301767748430226770078502845451568200788525429389289012446831',
            '0.328323887894286967371226047872680209418524377205364629343108871150862171196439153359124511448387151598248414991415068821043148079048780221813531547391170681581510717603394354169241284420416520797875664007025314293842454571450272026755803513271124261491764096160581619983687203139000297425811855277917302957613995298414194074522066734040013746494863428053012468635566619273329314376377317580497417114080743049216293532267201285463097715813469440954929623069644720356488869017112626856330588670043673191501403292920109174377892465084051793187190857395489303772552780418625938591040009625793293051469088074840368343349783314513559508569573369072114621949205128435473534871549488067920667069230336026850924797717897870010132479151910820613863219066222474765385139262103318875114232519438534213865176577676786764403592257090060741701267155786313436427405572454469608263768940289919903564057104432915942024271858867570995610581855779288844849724755700563304793091900623236591947683186534325323679357230348695612593935102396527170046541584788982902054729438927423428173768171505269959494445519450819605849039384829096161939818242085570055945437870888096226438211553226259927709593637822190350699487137378266',
            '0.333003321932321334681709814537210903341586487459098420749394070074241833321373626108874219531059528827798690794261928618562250996679908690468444135222776182930636515398434966615034369373487343116202294911211831811571555884750541937657037253444863996465583118892027026038919304732768326108324312623424232239138923617800381972767618200654993686683953044762578680841440981690100534312438387438125875452447975329184773249766303818723988037019311125920828319203076907620763409752468120990661170537281099620380819852327854977860202152495843301307072403931832989033360884060802301456796745804433284045576191770981905069288198215461167746671200343434306532676069126565460890354309696531401856037893420044821115586408897033633182967273787787125514038675459676985322438882838580214235881350632875143505811896841503189741555433412722903138684712199249741136124883913777787289905634209693613514534971211303406549370642617000309263708565777423460378179197375810249133764422870022195778888678442737014899311720587616882873010837703104160018947653285867332186407861351288640778546931135314474656447768358590194468497820014017619277294436669527784354645711041788398356893706036877017864021020930136352191237583822112',
            '0.360365934606515566060303157782379359231822657062776818513975996749147722302788146987231673522690396418983428713093982469240256763774488968501643419377280470163513883198769013037594878354182620101552428154710114255130072012250310076657876064572506798830717306395044366402523729580229427210119874546038503287746854780668673834068237455023024840780515952418503437265656457160337388594614438336844956741570077624020042079105967411637384712250700438581119892511719387052782983951194099090168542638585600240257543769949001649598564153097464123152278770144553635148750038000016251781261736958055688868704234582549627818980279567856264265669297390606538813511042954771864422739369869206750859626845643228288498949897020206549470021726995516424911999838925925458308393467324281945485996418300826699216948285160368169439458206293782085663520464728406289704767801015645176266017793504316775818183875844023904755611087134363701160661545766849781672402611302250773551377695389848796363933282571935271686892333147630323366554004798516840681284666767735076714112021775341075884959428019221970212882698106695133468267868639163847090324675644127209437486914266090108956039512571396135611483171973336429180127473225123'],
 'potential': '-16.2738801391222434242198206780385951444518050779485490658634183612046204930003964776605059246691845759572040309368045162328344355559684980285984316461026825269144338926893431434082634970842117696918107533612250247459964350003649959962349559688012034661140941862881784685657251207454926757789140901370942202073954081599873397411754007596269468922319854404508400455467078962120788090551409052708190548998959760839322458184383802486563096087809747445844262370757417165474526606388390729840469547305265698309348815238305248735366576859158523295265361494379594772869806226254761072592249709464130269242180345299368949447491487324089137961219450030390016581018985697152795971030969712986645101698671780911295013822377491760168463046999136423439130304677651794190658185429922058689790253790998732389392935568558187282119046124542290999553810778387582456405813034148659123511664018906961906280071954458215227206823612935918308918771287659996919067384457262082381998964652213362545038316858333036641942026824973263893472706947261954209474671860163439831217684190284076095899197600263235136727569034319685427369465496933548327500063269917111230058455149717422290886124779935526421392917499151863475739364654585',
 'stationarity': '2.219e-2399',
 'v70_from_params': {(0, 1): '1.0',
                     (1, 1): '1.0',
                     (1, 7): '-1.0',
                     (2, 1): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '-1.0',
                     (3, 1): '1.0',
                     (3, 2): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '-1.0',
                     (4, 1): '1.0',
                     (4, 2): '2.0',
                     (4, 6): '1.0',
                     (4, 7): '-1.0',
                     (5, 1): '1.0',
                     (5, 2): '2.0',
                     (5, 6): '2.0',
                     (5, 7): '-1.0',
                     (6, 1): '1.0',
                     (6, 2): '2.0',
                     (6, 6): '2.0',
                     (6, 7): '-2.0',
                     (7, 4): '-1.0',
                     (12, 5): '-1.0',
                     (13, 8): '1.0',
                     (18, 3): '1.0',
                     (19, 5): '-1.0',
                     (22, 0): '-1.0',
                     (25, 9): '1.0',
                     (34, 4): '-1.0',
                     (35, 13): '1.0',
                     (36, 12): '1.0',
                     (36, 13): '1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (37, 13): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (38, 13): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (39, 13): '1.0',
                     (40, 12): '1.0',
                     (40, 13): '1.0',
                     (41, 13): '1.0'}}

==> anc/extrema/S1637792/location.py.txt <==
{'params': ['0.00004933709951474253487414128871435536893841',
            '0.01276422152051933343874789983374284929596',
            '0.02385302897485155892987052084208698943257',
            '0.02652880582126386152519437189312156988308',
            '0.2091287823330421902223719143876223824918',
            '0.2595106171291590713146035795944044366479',
            '0.3012619472925208152780385262303752824664',
            '0.3119218998148078902943325374508276581764',
            '0.1090176463256988803607328009093180298805',
            '0.3230697647820945928032188021461479365826',
            '0.3420853044784996077609662279428448528051',
            '0.358357748941938392128747636888874694705'],
 'potential': '-16.37792657744265',
 'stationarity': '7.105e-18',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '1.0',
                     (1, 4): '1.0',
                     (2, 3): '1.0',
                     (2, 4): '1.0',
                     (2, 5): '-1.0',
                     (3, 2): '1.0',
                     (3, 3): '1.0',
                     (3, 4): '1.0',
                     (3, 5): '-1.0',
                     (4, 2): '2.0',
                     (4, 3): '1.0',
                     (4, 4): '1.0',
                     (4, 5): '-1.0',
                     (5, 2): '2.0',
                     (5, 3): '1.0',
                     (5, 4): '1.0',
                     (5, 5): '-2.0',
                     (6, 2): '2.0',
                     (6, 3): '1.0',
                     (6, 4): '2.0',
                     (6, 5): '-2.0',
                     (13, 6): '1.0',
                     (18, 0): '1.0',
                     (22, 1): '1.0',
                     (25, 7): '1.0',
                     (35, 11): '1.0',
                     (36, 10): '1.0',
                     (36, 11): '1.0',
                     (37, 9): '1.0',
                     (37, 10): '1.0',
                     (37, 11): '1.0',
                     (38, 8): '1.0',
                     (38, 9): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (39, 9): '1.0',
                     (39, 10): '1.0',
                     (39, 11): '1.0',
                     (40, 10): '1.0',
                     (40, 11): '1.0',
                     (41, 11): '1.0'}}

==> anc/extrema/S1637802/location.py.txt <==
{'params': ['0.0001259073228310614502574439844225916968113785528948339842861215982897609318785671548701573852434227935132271056796300506582740067462',
            '0.02537179741377259632878244620678979471356936363852388567645315264987544542965582810312471637131944750580269094340220867367265745381',
            '0.2092780181684781684822738429471574082700061193117668859465114157968695152393688707873418624849322146578481508460247594929964004138',
            '0.2600216129960233611398387353607369976971448465888146572994177210966204060986805269935912952275711096694535327328291768403417153214',
            '0.3065580632473945003784151158495546433569565611104494901473305324027615485339158717199768140383320626957102532607633154173429949906',
            '0.1090925428933472675564401936017723714572243074122744150758696549154116261040333147629761253977701848019783683514244615242975918404',
            '0.3329948272778880598103983676048973826508025168284234188336525861419399006816685549254463978396310178483683399102717873733326448314',
            '0.3577312943856191716628885167014516504390534108989129213902542819529174409464047056162792826093028869509473295772768049568096505999'],
 'potential': '-16.37802755335704669903352801382897078560125700030303212965105101889261154821356644708024439432091877462100086616256413470272108528',
 'stationarity': '4.328e-258',
 'v70_from_params': {(0, 1): '1.0',
                     (1, 1): '1.0',
                     (1, 2): '1.0',
                     (2, 1): '1.0',
                     (2, 2): '1.0',
                     (2, 3): '-1.0',
                     (3, 1): '2.0',
                     (3, 2): '1.0',
                     (3, 3): '-1.0',
                     (4, 1): '3.0',
                     (4, 2): '1.0',
                     (4, 3): '-1.0',
                     (5, 1): '3.0',
                     (5, 2): '1.0',
                     (5, 3): '-2.0',
                     (6, 1): '3.0',
                     (6, 2): '2.0',
                     (6, 3): '-2.0',
                     (13, 4): '-1.0',
                     (14, 0): '1.0',
                     (25, 4): '-1.0',
                     (32, 0): '1.0',
                     (35, 7): '1.0',
                     (36, 6): '1.0',
                     (36, 7): '1.0',
                     (37, 6): '2.0',
                     (37, 7): '1.0',
                     (38, 5): '1.0',
                     (38, 6): '2.0',
                     (38, 7): '1.0',
                     (39, 6): '2.0',
                     (39, 7): '1.0',
                     (40, 6): '1.0',
                     (40, 7): '1.0',
                     (41, 7): '1.0'}}

==> anc/extrema/S1641445/location.py.txt <==
{'params': ['0.008940090281521064635716911084273306187242',
            '0.01469830629634403043604073957340006018057',
            '0.02974691755198077824928759582689963281155',
            '0.03325485875746060637769829781973385252059',
            '0.05624383278018925402808037006252561695874',
            '0.1086250558224640672122518481046427041292',
            '0.117754935772788005277078582366812042892',
            '0.1268329526339467272499916816741460934281',
            '0.1922132517325587375278672652711975388229',
            '0.2047871891087716667012585958218551240861',
            '0.2072618629881959606553465391698409803212',
            '0.3219195520099189522511551331263035535812',
            '0.002536586035228438618105428759008646011353',
            '0.2374315787917782305527225616970099508762',
            '0.2381152676124616007768963754642754793167',
            '0.2942748508177379651584715247736312448978',
            '0.3034620382584290454452968788245925679803',
            '0.3170185911271105605457876208674861118197',
            '0.3901646446692914049769740358897252008319',
            '0.4090513942675216285671524474309990182519'],
 'potential': '-16.41445631198515',
 'stationarity': '4.739e-25',
 'v70_from_params': {(0, 2): '-1.0',
                     (1, 2): '-1.0',
                     (1, 10): '1.0',
                     (2, 2): '-1.0',
                     (2, 8): '-1.0',
                     (2, 10): '1.0',
                     (3, 1): '1.0',
                     (3, 2): '-1.0',
                     (3, 8): '-1.0',
                     (3, 10): '1.0',
                     (4, 1): '1.0',
                     (4, 2): '-1.0',
                     (4, 8): '-2.0',
                     (4, 10): '1.0',
                     (5, 1): '2.0',
                     (5, 2): '-1.0',
                     (5, 8): '-2.0',
                     (5, 10): '1.0',
                     (6, 1): '2.0',
                     (6, 2): '-2.0',
                     (6, 8): '-2.0',
                     (6, 10): '1.0',
                     (8, 5): '1.0',
                     (10, 6): '1.0',
                     (12, 9): '-1.0',
                     (15, 3): '-1.0',
                     (17, 4): '-1.0',
                     (19, 0): '1.0',
                     (21, 7): '1.0',
                     (23, 6): '-1.0',
                     (26, 11): '-1.0',
                     (28, 4): '-1.0',
                     (30, 5): '-1.0',
                     (33, 3): '-1.0',
                     (35, 17): '1.0',
                     (36, 16): '1.0',
                     (36, 17): '1.0',
                     (37, 14): '1.0',
                     (37, 16): '1.0',
                     (37, 17): '1.0',
                     (38, 13): '1.0',
                     (38, 14): '1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (39, 12): '-1.0',
                     (39, 13): '1.0',
                     (39, 14): '1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (40, 12): '-1.0',
                     (40, 13): '1.0',
                     (40, 14): '1.0',
                     (40, 15): '-1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (41, 12): '-1.0',
                     (41, 13): '1.0',
                     (41, 14): '1.0',
                     (41, 15): '-1.0',
                     (41, 16): '1.0',
                     (41, 17): '1.0',
                     (41, 18): '-1.0'}}

==> anc/extrema/S1650530/location.py.txt <==
{'params': ['0.219011063525506558822514851572012738446549458888635971413145328432404401584799999983736999929457612906675850991212329588173097368025664',
            '0.251818875577648012254649000223618817138188983159941605837506531402419881583999999781719486637386784592279426826230350336766017575406784',
            '0.295744956124154787792819706144628610659210540582786511101586411848015293578000000031820559278662888997465282791965055677744054387312104',
            '0.328552768176296241224953854796234689350850064854092145525947614818030773577199999895691783131782830835247446447420695224524233234496396',
            '0.0008449900439156863186175147235761538139089156763555590425299663292202751420768868438349273016069903699241852661586670095683181519541',
            '0.025933049600174893827968853501963369758441601292389992231814446524823009992749999869108798469120652633369945004040803917284976479864702',
            '0.029578352702779522197358032898169983444428399306192427635517805190505162163750000152714933415520644248043716138651771663811374922183006',
            '0.0534051356659147937815868771879564433377814316549789827260512318385442698327499999562521765655958633346134031894516531964177460433560694',
            '0.105404225644793859130543254739947210571004955265026021324988827922966774216741658954179421630811841523052578693995257028752269777',
            '0.1138919441387954927526595734585146545081843033831174928287059892963883094896441378883019317131537916129910364099425518007377035915',
            '0.127837262847192796405208439584997724353040244601475290945535257648137734473249999965891348227599061950392714832803808258691271269706564',
            '0.1738652789034613426377954723340298884303207182796811293451402540488558206633185360038697027295275703116636392059295780427896212793',
            '0.184511563735228689722298624997856255480840267992021686170874426194535918364750000598345626867858636915258025087884503703336767501069058',
            '0.2132340530624979091544945503001859463550622937069855440349400776818039060117111064115313034674481201302714425199109076146568817264',
            '0.244674602090111494521316245930897834932952234336951934849407445675221727699250000412862217635673616198744608793882138605249543595988436',
            '0.266871414764288955141750261436604102287070437022667384965097927137639073129250000150267977284146290255358064490301820453273506454436915',
            '0.3232962108182888607761150930287866542344990001547000959699951956124647226965726393316753998883587572838052665662841846033489116088',
            '0.34595517799749534653906255836655360955157121571551152199578272071259017494774999995260000782932317127321029869695903483636345637365908'],
 'potential': '-16.5053058855781562705947611167478362114990963002072168132425802122518399640354020248538173206538537127776005511449569102184367497477789',
 'stationarity': '1.761e-147',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 0): '1.0',
                     (2, 3): '2.0',
                     (3, 0): '2.0',
                     (3, 3): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (35, 5): '-1.0',
                     (36, 5): '-1.0',
                     (36, 6): '-1.0',
                     (37, 5): '-1.0',
                     (37, 6): '-1.0',
                     (37, 14): '1.0',
                     (38, 5): '-1.0',
                     (38, 6): '-1.0',
                     (38, 12): '-1.0',
                     (38, 14): '1.0',
                     (39, 5): '-1.0',
                     (39, 6): '-1.0',
                     (39, 12): '-1.0',
                     (39, 14): '1.0',
                     (39, 17): '-1.0',
                     (40, 5): '-1.0',
                     (40, 6): '-1.0',
                     (40, 12): '-1.0',
                     (40, 14): '1.0',
                     (40, 15): '1.0',
                     (40, 17): '-1.0',
                     (41, 5): '-1.0',
                     (41, 6): '-1.0',
                     (41, 7): '-1.0',
                     (41, 12): '-1.0',
                     (41, 14): '1.0',
                     (41, 15): '1.0',
                     (41, 17): '-1.0',
                     (44, 13): '-1.0',
                     (48, 11): '-1.0',
                     (49, 8): '-1.0',
                     (53, 16): '1.0',
                     (58, 9): '1.0',
                     (63, 4): '1.0'}}

==> anc/extrema/S1650772/location.py.txt <==
{'params': ['0.2074602722132154563610285653789205019597770409839594752789747286223297165055673908661844734614271004846814584591921069590720258676',
            '0.2136834359125188458256503632698316623060399344097251192771339679649988804414022973738644349673561536403785349148611673686401894382',
            '0.2277969052251236983104146297351802279284140611116259248617621269798564381214813607851869134364069291575977852605597816763858611416',
            '0.2696873080214738168077858572275000977075555816880996426777577627082982295564114168244159751290620816894796196090426214353601494996',
            '0.2981540268972070981709162589157221848924529273897806349110463055979394889724707206436666682839999263151312883780800821482532569773',
            '0.3046077114727908750361508825472846415876261700607215348827235566755330280337923340376268882601053848267188025980265225118778769004',
            '0.3056928610980568718638775920448031492057919793579993935348842971757138431023533008083706231249730837081402370971969447503258113282',
            '0.3451824437675946093051825748032999174071731125796020638225905269589618690928405293334823204579853870475286057358144821062546785365',
            '0.05550902423688785275718935460112354034574116560283884878562951475679148129354854232107014771468779998137439692164149498267363594196',
            '0.09246426686804090516733164887274901388476238839685153132517035355341767466733459906889835303201891225952392453651973360578630659819',
            '0.1030924656352636343944062533795234356257506105015727300252927980512799094001036874696712220226072474442751182269860514242482270609',
            '0.1497422627543719935607802209113510533486241312626652239389802750898144932700305760217558964889322567452169768947322227763204018826',
            '0.1740586855413978357645502021419111679646689536423985777673778433975261414369508246163872590503016585905819371450657906886079788425',
            '0.1880447514679904482035206693914530571640032406833003667037489572038788899518556943475434059614172082095864107447370427896699692834',
            '0.2455554442429981159141739048640892314892909023059556172965414384353599517323709606170924566412607982401813441155486406077564386921'],
 'potential': '-16.50772203301273283689510220970558859776687970330609454598673606314089750996123350815224775398065585666264790804212339515488461939091',
 'stationarity': '1.533e-257',
 'v70_from_params': {(0, 0): '-0.125',
                     (0, 1): '0.125',
                     (0, 2): '-0.125',
                     (0, 3): '0.125',
                     (0, 4): '0.125',
                     (0, 5): '0.125',
                     (0, 6): '-0.125',
                     (0, 7): '0.875',
                     (1, 0): '-0.25',
                     (1, 1): '0.25',
                     (1, 2): '-0.25',
                     (1, 3): '0.25',
                     (1, 4): '0.25',
                     (1, 5): '0.25',
                     (1, 6): '0.75',
                     (1, 7): '0.75',
                     (2, 0): '-0.375',
                     (2, 1): '0.375',
                     (2, 2): '0.625',
                     (2, 3): '0.375',
                     (2, 4): '0.375',
                     (2, 5): '0.375',
                     (2, 6): '0.625',
                     (2, 7): '0.625',
                     (3, 0): '0.5',
                     (3, 1): '0.5',
                     (3, 2): '0.5',
                     (3, 3): '0.5',
                     (3, 4): '0.5',
                     (3, 5): '0.5',
                     (3, 6): '0.5',
                     (3, 7): '0.5',
                     (4, 0): '0.375',
                     (4, 1): '-0.375',
                     (4, 2): '0.375',
                     (4, 3): '0.625',
                     (4, 4): '0.625',
                     (4, 5): '0.625',
                     (4, 6): '0.375',
                     (4, 7): '0.375',
                     (5, 0): '0.25',
                     (5, 1): '-0.25',
                     (5, 2): '0.25',
                     (5, 3): '-0.25',
                     (5, 4): '0.75',
                     (5, 5): '0.75',
                     (5, 6): '0.25',
                     (5, 7): '0.25',
                     (6, 0): '0.125',
                     (6, 1): '-0.125',
                     (6, 2): '0.125',
                     (6, 3): '-0.125',
                     (6, 4): '-0.125',
                     (6, 5): '0.875',
                     (6, 6): '0.125',
                     (6, 7): '0.125',
                     (35, 10): '-1.0',
                     (37, 10): '1.0',
                     (39, 10): '1.0',
                     (41, 10): '-1.0',
                     (44, 14): '1.0',
                     (46, 8): '1.0',
                     (47, 9): '-1.0',
                     (49, 12): '1.0',
                     (51, 11): '1.0',
                     (54, 13): '-1.0',
                     (56, 13): '-1.0',
                     (59, 11): '1.0',
                     (61, 9): '1.0',
                     (62, 8): '-1.0',
                     (66, 12): '1.0',
                     (67, 14): '-1.0'}}

==> anc/extrema/S1652031/location.py.txt <==
{'params': ['0.00808482526283213613309922035638796295001972490381172683811037300429362997972393131118582296351010723371339346866110619094143571102',
            '0.008984416034320868232771777798291191558377619845108323083056458954007537418157705718649772638271659614378905703011625483074583933489',
            '0.009819425697483018798422867682335011051834762088048871837517354149565724333940687971034873544086176845217617491032116075900907405472',
            '0.01650361449024590150438628338841166641110759505280654380297381715966364212231539053770152583833161492431985891278128036928331251578',
            '0.02187694925895109525131868283281916872046428104911181004091685562576239479849751757227791265953276363794572937798723632876487317348',
            '0.03343171668315146043434739013576505006503000386283292011790605895630976639140863945896463386027880946827376351740149044177574416469',
            '0.03915852486468633493490359616803985992592693574619350891401457792684737633286390370558257726142771877340331998957100743241082820307',
            '0.08308770191371168552245949648680549817744363260660410692878798965541382777043824988616915910515847722919089740640621038449860349898',
            '0.1066378712796252791035349152124197541293091251251371804469739891532984542123615753069291109348065275142202643694585621250562545031',
            '0.2068229497274438231699258809523842763854237507141984250036723182007375225745967692834326375628583791192291299074066813650594389288',
            '0.2637369914336047115587417888477831196731758852028114715509282107937562395778995813067556318265099548425076296592211624314495054723',
            '0.014280439194223202909441331255068807094109578353633631432095621741086025152723022419874870894865893768000005501164183689254413687012473',
            '0.27134847648279464068400978115549600362000193889255890272834367862589830882644476037442869928908092655299999873806437367016990288661101',
            '0.27560570925019641558655597570428805396812791473913419286918665886682950678214523771946780280626997204700000162778108875921615850301714',
            '0.2771433153352896219614666270981903329688305589547537396561979801679650791925692549373748094308227388740000047249208511066914528542583',
            '0.29331319214501004595631155210204018863571435082136247517363038291449579175196230922623966835826278450799999996735754187776682645494445',
            '0.34263670928932875383795571774327651934739614571162157487688726199235326303055702844866482376022638905699998701480211166403222043226932',
            '0.35890962449791643564822704296310605484329750379156664398898757824687258728378102452043970974654441274100000833888567635294922539778542',
            '0.40158392023182233179271984409856319790787153555098746012938823859487681108606048686853157548279972641600000420327188370760848118176369'],
 'potential': '-16.520315507614687189667433458371828863944506079194671562927492418603015766408018599456979215212067668526713985371219458324346333990526',
 'stationarity': '2.470e-201',
 'v70_from_params': {(0, 1): '-1.0',
                     (2, 1): '1.0',
                     (4, 1): '1.0',
                     (6, 1): '-1.0',
                     (7, 7): '1.0',
                     (8, 4): '1.0',
                     (9, 9): '1.0',
                     (10, 8): '-1.0',
                     (11, 0): '1.0',
                     (12, 6): '1.0',
                     (13, 3): '-1.0',
                     (14, 5): '-1.0',
                     (15, 4): '-1.0',
                     (16, 2): '1.0',
                     (17, 8): '1.0',
                     (18, 3): '1.0',
                     (19, 10): '-1.0',
                     (20, 7): '-1.0',
                     (21, 10): '-1.0',
                     (22, 3): '1.0',
                     (23, 8): '1.0',
                     (24, 2): '1.0',
                     (25, 3): '1.0',
                     (26, 6): '-1.0',
                     (27, 0): '-1.0',
                     (28, 8): '1.0',
                     (29, 7): '-1.0',
                     (30, 4): '-1.0',
                     (31, 5): '-1.0',
                     (32, 9): '-1.0',
                     (33, 4): '-1.0',
                     (34, 7): '-1.0',
                     (35, 18): '1.0',
                     (36, 17): '1.0',
                     (36, 18): '1.0',
                     (37, 16): '1.0',
                     (37, 17): '1.0',
                     (37, 18): '1.0',
                     (38, 11): '1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (38, 18): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '-1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (39, 18): '1.0',
                     (40, 11): '1.0',
                     (40, 12): '-1.0',
                     (40, 13): '-1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (40, 18): '1.0',
                     (41, 11): '1.0',
                     (41, 12): '-1.0',
                     (41, 13): '-1.0',
                     (41, 14): '-1.0',
                     (41, 16): '1.0',
                     (41, 17): '1.0',
                     (41, 18): '1.0'}}

==> anc/extrema/S1652212/location.py.txt <==
{'params': ['0.219065107482864738525490452527979722369880918815026645060999950776007382967493321118974401384624141151239961515068263186745126451587311441521081951242862321415546112623880315048498995387284081677407667132735175262838848415083513545966791154914676117602770307352913362533522249686093716733515846895522165198641365457656414851006754439290581860359830195512749689323259543992784321594401010738882042850010544793757185769779267322409246217556588094448977335242511354858992832572200043911978565835974837540506591746966836655094450019782629682524484184092688031926890965093475716369496208977134551639696938647500975859361641800412905371578813042414075611510348914736991947463272179693116315318667060202039484978173370598941492946560763484317418889583540855545880764912616929503530200542956742097721637623715339778410999498493164308523722538806293068856225916821944125405134503174685201407019098105714598219303726237111953957489746922800080296496280822448052018387791444648865528511737409015883997548518755041856396298354004810132000492182519524762596342927594515688453295543275914828004066519302160531905434144743335637092237537220414363751539465976978477077172395436732005272075847817033211174165831260546',
            '0.262969993697240551820081205985405336444974806050520005260371133106773247529558318459808538026944675699159258457454440469298336805619948490495828145019600555922223204937534651508883224265598295020580423700999741882832946600791516552191988927315273776189157926672535288940006444012118170094387147557215047685293072182917284499570336145634736163593956723745858578952060728137424813384046037377890035958691493893984970609424250420490040922573960765992301695872850051389081716218702614611070239795057598744713888224598412798028334909595479228697152508988804229103634207833470693933562110986074159682038753962838373267668084653440778299937816855880963595027088521409243313563917431548620278445970152757012597496969310714368819514410415052122000121493628525742309097945498409652590966184856094556378091698052415619385253549429933477950352120552866294998999043888729513286735074077293347249914039356570697082526891361619798206891829391270100341544250399903205999750879497643303552348708752136889953254892256278831631238802888774469685927370642643232394890049241898111579458521506956688147281161629316009055860562820422335013000161796983012688732104678639440916957644073728267870543905408717362080356347755551',
            '0.28527448895889114622331283573056296774503361998943020200584282450679774017398979357718430353103361381984771691942810641958378115745478578187926970611071462119214739417142155043446095110577723268854347285221264265199502109121176366522394096901207260657934978832215286493610670785208338943959418346406575923757021121929810168808187949113901415996113011650079609521541010932812734847809619878006022548192860210179412001053816902563277644279452898587335831813450685105705217409537566400119894574005499653448938959040134685112863941641185107799420504151510354517114286292234500081749107867648576328084483606239281800989792181383655187268269961155589859707890924249392393760203449279819090693203781985715796909107601066859997767558921699712018747597505991657978324347287428988184654838925022555549955680604746787280824642640566735152103767261979930707496858636221867657034650985928984244793948595857696680619226257340716298778291703751051183098177995305905508407214273995275329532604241584178050046452509178554453680614226765047549260391605221265837312421801251540618445929270992561612254301816357561193222627067716763598040319810176703671321011899177830524924797476661701325632518224385597693489307270657',
            '0.329179375173266959517903589187988581820127507224923562205214006837563604736054790918018440173354148367767013861814283702136991511487422830854015899887452855698824486485075886894845179984091446031716229420477209271989119276919766671449138741412670265165737407641774791342590902178107842800465484125758641724221917944558971336645461197483168463195256644733904984844211293472767840267741225419068218590609551202021904850183152123713571147811901657416682678764845547587141057741878234700290619699137757738696686068032922994062524306224700624166873366411219742347886105662339978381556980685425371323186651377730215418204364666864424801041703425022786580595648849166175303702679744653694870059340912412131081609871950784027304243438868564924768707885147586776211576505755770030907314031149578014156010880384543713782500477342436520947667254366372533217741713429004064451947080761897988290834427209433065669415427697915007237184999505980531876029749530514209065435230792947191319163013758962786456170898593022519771746591151614813178039104175331128171671339659897829310622270940967476265757660490731089082652688754254333901165822678335685650402757693439269089033223403613275854793239835540127841083589201575',
            '0.0635672663091048638994997805016494896809287028683876387978195063267590007503492977136087260494765113829850131710406166403661189357500506363299736993354645539091551341201834350988578342224683998607836184534357494326981652853057535942559187628897635787564466660776498482410064843907258211380524108737639626646497404326763120541785491600431169033317850643331563442919938935419956962269970539104908549385547012373581189947172845748145936815548218921368638944937914351387103869684790703969023200824321303663318080902606719202072912586538887015176021916486369015997948706242202273773155060155987685658983761180824475854654399648328870005113856118296723261287489581537775699486681545885321588510232028430942147666757674130228719550894746826794742646205820651262305780921485229100040066947732147450868203147756462801830967162342609924172592189847370105454435181133256375207815118092843738178086349686942222783447492178103404771503850552673050531166504132638272426958311669223604729282154893383531377614426136986863252066794677474901052575396756662920788525018653411319444153899264413962674494749396446450925211933579571363380878765865544493909594001850656721741766864653106272892892506923750017394307733394183',
            '0.129152962889679686934619602284408078659318682455851888480260333197219804537732903346874029910390830974658790524844387197627494168108485299449849077875345302390910007676843242776209045889106152179972044354321174603949787646944418222049760446159123202280556714824024375311459028073892831574488771667521430041645715329765165982015025454056661316640457232174940349852129366595044124860683511333405778382474929508823204266897954133785330076107353663675945018632514240787609312461713184499955601853328247148999738136321397634516783488899713218518157976183423641320190156255697502761556265247213843215064203712126537649317346375347649489950797862558792113417500134877486812478771091897142948233832924114530025436777711888730475538143940497410927452673222310758740920121032213518195071555816983935554139704280591467475726071230178322721592275488638524975074912220727402737185207099743631304003240263772099592769843046534282843321219462572555251572766987707248108683006743802865603309035331226650994940896422004717915227043302378132185809289040780930883946106168891266049073803023744873961156903913057602752843274245178340479405426505182152057995197603671678075484430932705986063425572755179845601547321721482',
            '0.145358198124919120046832189235236055405625703196579905634684591828020181121269947325475865627346456780766081151548086182832008531575911355817608089316352513665026734093323733887052791174866257008560659627701305946735090592772455703030851102305571827630135638396567018376769247298531713370432647865679407380545323539265612811790282798128826155777881464341089965333864398330765914757060723978639166368467302398211496424798792467671768191602041783039349335788278295257098702212683862151023300094575916623250840396711547837933380113100042471908462526669521850789400257649077209750412360390232169731486017404933795605169159522524052607677822088865983385125510959679514312283275389758138511029038046974679290436429830784434520212506977647241955339010601921296797805133064441388540340613349097164284138854946074977457786902786019139427216126490629804634167946147216210049635971295659877222817957240258186224553287157050472449885052501685281016628478247355563721105440980566622791602999654143929510758182737506661191632013299534801422408696570840834255218755443252121132455107055780753875685328683297555519437755939301722416332521897418026527293713414368608764881645338512441062274516656676987450120414168458',
            '0.28531065293075294824397103231638804075339207680606577392778850410928231021082976327234092371388096964912653039359480783751675850294937156864458891951605887565156684029320140386496336666420032619548722449044885112133693558175501993841325459888802308262519638678604202973356131513308232851868381838198612375087123771195266855099774375936050895521044422327710454213934274670678327002996947351158624760488085567168556915942081319503378641448036832577929872014400811880457065697377760746729222084165104647746486585637572058383233149318440931275607116156913912009605669979892239792071243528497352860467572435370847424233390634019057533435606721462531076949093773852523340161788348624800344573291686871585541896840297918218090702410374573880712066782016090784226186485602532584102945954924101172411221274990158488166280979326056134926655759051089594038919337578349858029632420076132802486208379872087623563390317082291420468846913530192544056237234417360934259976113618754564340442877007066239548985036463652100530285270017065899536538016006010341760500908539051072411578514793892406807935271300260977427689750133473764421844315027973399765874119590240228714148999155913201473763174135982615166079264149193',
            '0.33744805739271493474453902238349239603361075548137262054619997998704027463445186383406391297769863603679514259074670793708262895436781169898852876399875203295180954396146259236262462514388025724389108636996186652648298046376839186652616884996994667535498195389731914893132799780757038632026884492193404668697681552664393118629256754796719581181407875399492885266191522983056001285052362377512834828689171303883841262052981840087013684432197465666961575863212135297431909266331737537792927545247764256791335339834165334753727993517880013177655942532768968086903266222631007282759491437693589700753612284954708168221557165257025008649829978846157371856946601844411897475576529025394611821580203247861427989343135970226967764505278073000176528867290600159330726204700771899132535691509327383950356327751071324769763317255222019388889930503318521588424981247650789264867088709523186451380411737665739617001181772321287143734407760897239705893515912858261714440629953428552949225520150781247191147825276642153921553897329445863308480989688901176374583974543549172224408214870184028263060052708911480704264906763410653521076897517458634289267750207884177656176367292613938545910105338951494322597214620365',
            '0.350896349511327771279090854099146629731782056393530023610229330979743113998213368905606227574795289240800307747398578394778133735307806231764464298055939624133321713849861211542314578330838078514675650391334276292588557943393684566207096282157382706149306435532416556804013858816249338955120179175743591127867212609041522478834220053374053368519116391118888547699478219759831698663655930934501171048801083943150654431601482754004522809032900097318379844282730924453469582467011721570345502612547163260132795902436446298141823723430233829756626946103925859816451985430399673304953194516588603253841551947752564306185812750705337823795479465354430556779688915248942644147986423556614235115726589987291229638504923657888510607158211553538573855872801153474772206884909016449220524410284780914579532139406530068955439148256478679570890647014797454818824769890900345512727896051787282348278404015954112948328264651638147054639969709230690760828460748052763465748311764426148534809589912550693347029818444827036892873064005289637445931909425218056410102689694060858220443561036227545773060141976022731937219582221958848359760700198361700325776993321008293042797736026527373511768063422630995522909189873994'],
 'potential': '-16.5221233128113621466083212336280480758753917466143496786950739066998235415650019487497760580928823900096621808457187176263767350076538111155193674127049774997832598150906822495199203210896411032844341539540437017113528590416720059896067277870678052387254118472377361113107056140662333403311516447593862037741413142926670888402468352132329902459143597459201820101342540857184575984713536544582297997958427727732035363844337288285226635785091888100296579615830343352537882715445296653018322678602708524667270323523175464215560038502345478233481688869952904031126482191010175855480131696076837575374441366843445415970583967371027337341819379732835187381035820274362555330641353722636362976407511584090198687643783580678048011282876631989634918926475836400802490667629218823539778791735618129603465405349479160799969684411291032205120576402340877692305660452577576859679030461593477644949801950824605334169090641993251868254773742463424308520061446761991163571990915190386306920715371217418885521070979800659628464316933092783935733369153151699665198675288744929139656171400928406189644971259916617392623542965048683574481780627396226284953025292148588462812430512248257650829758195394970835473408288097232',
 'stationarity': '1.181e-2398',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 0): '1.0',
                     (2, 3): '2.0',
                     (3, 0): '2.0',
                     (3, 3): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (35, 4): '1.0',
                     (36, 4): '1.0',
                     (36, 5): '-1.0',
                     (37, 4): '1.0',
                     (37, 5): '-1.0',
                     (37, 9): '1.0',
                     (38, 4): '1.0',
                     (38, 5): '-1.0',
                     (38, 7): '-1.0',
                     (38, 9): '1.0',
                     (39, 4): '1.0',
                     (39, 5): '-1.0',
                     (39, 7): '-1.0',
                     (39, 9): '2.0',
                     (40, 4): '1.0',
                     (40, 5): '-1.0',
                     (40, 7): '-2.0',
                     (40, 9): '2.0',
                     (41, 4): '2.0',
                     (41, 5): '-1.0',
                     (41, 7): '-2.0',
                     (41, 9): '2.0',
                     (47, 8): '-1.0',
                     (54, 6): '-1.0'}}

==> anc/extrema/S1671973/location.py.txt <==
{'params': ['0.144901642703313807774811620513095556451783045221771639366888648600233984396765674512499140413720084486147139370740043978921849187030434416974283800283308615100381866969779387578560366146264824504268295634244887156245642693599055673405583617449168385186928676754018663090038851061020776326859850636587227281089893597254279307295507031451834222470857839995367359899924150320550056163185359362117217241419305356567244320320617104685339380845418400332572462753045212869483722547121177002754230061018465569441333205257052483837383412595901352444274158336627221424406436021848887206595179251432333021053094743609076495332207084842622577348850438662623611316011015687463835790658728802608421355385812921788414617716279517550016523068664759207979916736549531947909021503411134452369802638331566095284166324436568099789728770332287741699005371457218708759118300886247771747868486651499687316584391059850046438143209241989499880868217208734373188668237402436708282424157024360602438907705265361053326175354174046547302389493893317143002426884367578709559069789930388762405579315194380839787385908732005644460081767477619231380061814164426730879060748885831171833157543690491903028700643350571064071831384423373',
            '0.14629262890818949522622282041606610823525868143238488960823835038905376337716278325739455453916406521903188173031991614166582312334427330636567295341438703744607770382917111865080723889031581275777045058154528709451788669099676183654431831833543999739929477777005410515283621841920444236960445553861397594272957743561272550056768683813465776207611286065098385199446133753066581953532814429812304447840991985125148360223216712031958811722587259591427249742768007517998191172464776775576822614357641307382725206367602205605851217574962033789004738813574410851838806642236451462942473661288595866894341916688935081689933953103855758170083449673228152550545995752098348852222621228772023326394275217637727964511741937404668811444518047660461356219648551331367376714752350918551413408585797693653984550077442801369194639202520083235926593863561798801616797455174606726908955485444778161557627614653213902052281142755919757639020599584604725119039714598045159166153068148702183207431812753957874687257260367578518244493362021594850673353619771364976237348707428881761864031067569626878081378584311840817026747840027950859717031204544151490923977322258428135958016918689442442295841672353652298727071650721',
            '0.218146581733524149275590778770146078774333026497399252011693799197093509506856448179855528880357821646486295784616128569818183307750263456185075877954719832696304075010974406898158558790698791907748348217857719046577226570457240031042765692335451938963488993905274337212254954791163834172751394519264534197469346486679141391559440347363544130149529642520848312796733737640820180970525985327007705683125177116512354294893198348048933814103321902122753816963371282023699503192414840911302924591632205666384977258550106230834849550921474862242426364219100301856445473756149534184309624538441020097806824679664539156894947833600940973088664674058379528738546900361157794795633260334960292179001980480558763843959648988736290483643022520844079051345487786121738169163195366333961723975429609705949355017648846613949325648052612494008689979973536639639723727676368072627156919999828651738926843108082973792737545927300699286275512186456430661304942467069678110708367730158231443242487994884322493601745509444636142856286811210951856622745445342877699326820713435119329515725831425460148159652835041273604713413297420938068529314975216576808952535923412892214209959731642825487770942930621251135646958935323',
            '0.219537567938399836727001978673116630557808662708012502253043500985913288487253556924750943005801802379371038144196000732562157244064102345576465031085798255041999911870366137970405431534749780161250503165158118984849470567854946194181500393221723551175855094921309779275052322149347500215495999421291282859109030325037587584831620154046367669754784663176464804891270924850935944342668770263013532920115791611196593576804748363683182550483776097704453851638006144334197692369941431664316920674190153170770896116969075803055978314075193847688199594018217188950427104156665161607139181899894645745697149102944813478462080279796875977440648732128037442927995842194677447527200743820072104087558919735147628871360788845232962075019538238240712696805423767487502914807307741067106055422956020547205034193986706527851543269745525584668950547151935918896773401341866368148377988202776746037918728194765066375117148112870396981797500973568104723827102210613421419945741387284650836409100857062847914298963939073874022911726538109757360929397275477817902630517857335174542576721312740889141587529946154037314899124220081215285637812856231360839131560260166001740632585228045346882028716303586710051086291019161',
            '0.293773752376278059902500107771951072240445003168074419588310433033277558572155624616312350901973335980634775722468624136452833505543334040791102781616554279763809601580040443295774788840084330269409553372323929199337880687847502704562547465001571598692956124301338107246607047826258459504874258351950285015797203271956815702985584437815646612416713654721469053142687234327789631734954452796246702704889115567340477849604457294102490632138199733431722180858413138200941945910956146147577722295358588250550184315371709442651805611969042066933871712567655754196627630207699508798633352062381641754176545670794659962227076948515512186502819886017629113612894355561353863118216255371822260543039104484181343984703044383720804790167503511066886249341009731097516308677837168974250364099895641863780062137572493442742312765742071161893665305143636760602031370680883416581512212892735152719169823686949338650999479493311382320590938097441511367544166677304678698303251509738714920108397936006657247528948384473951041436687527885342616078757657449698158607404517848941516507529931259344309806081494813320877495756431024739927482297988835523317213919816044183419142228362494531914323097060098368414483674724517',
            '0.284463418207822720402289495389330750454090673142086577146920021417175197936092032247161218324690501240429730786164350940214928802451137111105090858998360307550967297536828281964101358765758299189962280508312903375761844078578414410114100534093125717411618501647980823544855356594665529190731405152969847348856158017905377488038633878259095948615973462382826858477154652565609925787148192138084517356051342687106867652501121517198878632601118462810680490533887143984103834403416861013177962257678534103384291381288794235369109152150715087698103584368221914444188980189552053997562270736838593080670874688231506164034178511143816791113549592181832456504607926319563116809761659855103915269194849830666377791656294076400029161950935426847976925803134400735727701223524216658814247475299260896439270496084830204250944540529822737375208829674385568848955019177812567354361970444739654626575528708507110125963480042752940336128224813963044609701977588921132516964771929396545120441125109267214376726923522041281732259473011694624702243247610610408044028380380638088078428448744120991500384482183028840445288657352235295732582975972733904946859868252149749903502709708018819725405968599054109619402587825717',
            '0.359280604252168391814080136446959644724222850293657798936513578854642166670183054523223157338383196296775556586822879659217674955519432020755501774695524858161850541801263718919707084701864206154669158562090339963272130881136125191961601206201670458897050112759555138310995196926742134549979380939671117822788241744483803975803554285227998295429586526295614052323473568348660081768620983122817862862658578965604786869014449312891014700534972751180701737822523271636125881893318720399165659827465938990053309022451341019448644052438144230989580981142734162068162738231590902672592893380512418484673821698901432575089991921723935065689035785531242912356822694063233731570546446748238390847136295991174554712353551218193533734522411098515922758360033596318214187862203050269919676055369835640845532920483945495922034446493975967744432074970829564700454827785573534047622821268975824393274621470907819588799991370657009566662855784533934693981009305945155767076879727201834720167614524184956305103735633040821267006758672930355932821357668326536214798180364428129187050763091180748586347337728204031265380157524382688532629390878292346100723801905165030185145504010889003895200278639594023285249458731343',
            '0.384464281628375581904986824297372079485244603585725424787276428507033938440274442748304809208195846090803727784975860553715494472418816019258353340339371024394725575869227853206089306098149812117657173855499161056600305116306181446111055245812249633059259256382888700499845016157231344892980385995102525528515229523881081987670797999510281191854744779203099142649310353665466194694741227485623920963827947983170042830316971515750933557093459599310866360653414852390830906835538811995376956420478641513390716848834693188161529625440109690789530365208100078558013384193481968175696039814196378003559396354313866514044999871401638256799014153055763627970261375870034897786036997640862136037110724896213187292755795866211781457197261437871136425264681862438270346428708230045188533464616226975988558256951143724501928416442988539953068413941175929798745437694459652926777580116895647500404244439040329067466047436863541889937501494179022520756335140981451087455497449554036255338700253692372609939462032214085065723944415280936832661579629915719062278636003873361408536683759654080045473046001311606723826599927636728727378392791800849107140082961914889730813187369857905188206104923784536738694793492701'],
 'potential': '-16.7197347808924137254451266937681415387631173990753985071624422535769569181116754751171603193110065717468009807704674962977623038428774081080692295360452943844950658466752523373705415690058320840869047087460729213269302788722112891598051525047755918616129650699746090457340729617067868457264402485966110192477627766637026770105166929353661864147714868498606255402937856711634503686090098726781984516902065245961370046088114456328137785273416712286772081299104126832156571837161972021875132608764855146740706043446507620242293020622696514153939865966555322839293752435169215461064948952589235934861880434602954751476764222189984880734366073724821273165411328941181345700799070235216581759876018986707605704397846797102690283145540852948837333170920556590970161402358205944453127352967242392016447355662871783603971473963291654488681966380778438334661733534476883912677267587766714301302202609706913562147696756300175442118592345292135794906310616355153304471433296155434180758434876747608806443755378819270637123156902893276560211379178974600545069077045970922727127721271296071517350226776694651229000635407966056780756694306530643308951723995521213986511572795582588843149828864161516663342662175709',
 'stationarity': '6.471e-2399',
 'v70_from_params': {(0, 2): '-1.0',
                     (1, 2): '-1.0',
                     (1, 3): '1.0',
                     (2, 1): '-1.0',
                     (2, 2): '-1.0',
                     (2, 3): '1.0',
                     (3, 0): '1.0',
                     (3, 1): '-1.0',
                     (3, 2): '-1.0',
                     (3, 3): '1.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 2): '-1.0',
                     (4, 3): '1.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 2): '-1.0',
                     (5, 3): '1.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (21, 4): '-1.0',
                     (26, 4): '1.0',
                     (35, 7): '1.0',
                     (36, 6): '1.0',
                     (36, 7): '1.0',
                     (37, 5): '1.0',
                     (37, 6): '1.0',
                     (37, 7): '1.0',
                     (38, 5): '1.0',
                     (38, 6): '1.0',
                     (38, 7): '1.0',
                     (39, 5): '1.0',
                     (39, 6): '1.0',
                     (39, 7): '1.0',
                     (40, 6): '1.0',
                     (40, 7): '1.0',
                     (41, 7): '1.0'}}

==> anc/extrema/S1691171/location.py.txt <==
{'params': ['0.232736520619711678493496913658030536891256578297502649036836831209407341955113698393996222709369515255256304679248697794299639629608',
            '0.239289319756434736971717919240705210830643775775988331874418876041251957143340838163577770741975658045563670570749675635532275650918',
            '0.315092612666780930959923563463162001249462135964846280592650554718832926722918386423706728929703253321446822979749788811402469246063',
            '0.321645411803503989438144569045836675188849333443331963430232599550677541911145526193288276962309396111754188871250157546594149511559',
            '0.0463311183636501064443926117922236080597891085709502851125078383377694650490830690384945782103705799555520630499987762259933222202577',
            '0.0814422812864960741953301115567234078348648518702778489031647422159098884796481581195320247946247912089191661899992889369659357812788',
            '0.0976789218946434618761927775602350488884220541570259415769778311237539010271411780713004244476511887933537659799990528099648223551808',
            '0.232170413998277078700871030786602345201737529473343971918158765732865885618129224882377098460279121332777171860001418625927114161036',
            '0.232310607743557128897096927739478315014244264675691520688263761706117714600393070007108760300411554688466814489998428099057639429131',
            '0.233839442520021550364720284683574164245635843468756173249925544011252770958533078885259085237463976313583092679999066945929339277768',
            '0.233952269056473585719119631091431889072967670201119654416022970992518554507020215869485999356569853557644480069397808746578378053',
            '0.298222619035154683126257674155321135500548327216504042975569730420880295625642645510731326184874813854298118210000308515609645520097',
            '0.337530086254903580711175291258598439847722999543589245094457413783742597954836639273750639949882860940542297980000065056312238553679',
            '0.3449655127828871427962732000143517677111427646334550612832438173505602071533398891228312897251538112107989195332367769758819773727'],
 'potential': '-16.9117102620129689412712797183526038538643002232908385518037779539936686599819055115739094207109184825393474581875526756685383414205',
 'stationarity': '1.928e-217',
 'v70_from_params': {(0, 2): '1.0',
                     (1, 2): '2.0',
                     (2, 1): '1.0',
                     (2, 2): '2.0',
                     (3, 1): '2.0',
                     (3, 2): '2.0',
                     (4, 0): '-1.0',
                     (4, 1): '2.0',
                     (4, 2): '2.0',
                     (5, 0): '-2.0',
                     (5, 1): '2.0',
                     (5, 2): '2.0',
                     (6, 0): '-2.0',
                     (6, 1): '2.0',
                     (6, 2): '2.0',
                     (6, 3): '-1.0',
                     (35, 8): '1.0',
                     (36, 6): '-1.0',
                     (36, 8): '1.0',
                     (37, 6): '-1.0',
                     (37, 8): '1.0',
                     (37, 9): '1.0',
                     (38, 6): '-1.0',
                     (38, 8): '1.0',
                     (38, 9): '1.0',
                     (38, 12): '-1.0',
                     (39, 6): '-1.0',
                     (39, 7): '1.0',
                     (39, 8): '1.0',
                     (39, 9): '1.0',
                     (39, 12): '-1.0',
                     (40, 5): '1.0',
                     (40, 6): '-1.0',
                     (40, 7): '1.0',
                     (40, 8): '1.0',
                     (40, 9): '1.0',
                     (40, 12): '-1.0',
                     (41, 4): '-1.0',
                     (41, 5): '1.0',
                     (41, 6): '-1.0',
                     (41, 7): '1.0',
                     (41, 8): '1.0',
                     (41, 9): '1.0',
                     (41, 12): '-1.0',
                     (48, 10): '-1.0',
                     (53, 13): '1.0'}}

==> anc/extrema/S1775878/location.py.txt <==
{'params': ['0.03249904577830249461775591222416064838436',
            '0.04030913239733547576608473030656418060825',
            '0.1284992124310552347177249998831236880045',
            '0.1470895285862951068489546981061668115418',
            '0.1915710793109855704450649195486123795494',
            '0.2198977067619328460056889752950464181589',
            '0.2841207183276107182759447787832079552574',
            '0.1718409054167929371333676993321921276203',
            '0.1902623682652694667391940706932340437238',
            '0.3906551600699535421301183063118643734608',
            '0.3965165936072323760175398934673625442696'],
 'potential': '-17.75878515723044',
 'stationarity': '5.900791502467055e-27',
 'v70_from_params': {(0, 3): '-1.0',
                     (1, 0): '-1.0',
                     (1, 3): '-1.0',
                     (2, 0): '-1.0',
                     (2, 3): '-1.0',
                     (2, 5): '1.0',
                     (3, 0): '-1.0',
                     (3, 1): '-1.0',
                     (3, 3): '-1.0',
                     (3, 5): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-2.0',
                     (4, 3): '-1.0',
                     (4, 5): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-2.0',
                     (5, 3): '-1.0',
                     (5, 5): '2.0',
                     (6, 0): '-2.0',
                     (6, 1): '-2.0',
                     (6, 3): '-1.0',
                     (6, 5): '2.0',
                     (10, 2): '1.0',
                     (12, 6): '1.0',
                     (15, 4): '1.0',
                     (19, 6): '1.0',
                     (28, 2): '1.0',
                     (30, 4): '1.0',
                     (35, 10): '1.0',
                     (36, 9): '1.0',
                     (36, 10): '1.0',
                     (37, 8): '1.0',
                     (37, 9): '1.0',
                     (37, 10): '1.0',
                     (38, 7): '1.0',
                     (38, 8): '1.0',
                     (38, 9): '1.0',
                     (38, 10): '1.0',
                     (39, 8): '1.0',
                     (39, 9): '1.0',
                     (39, 10): '1.0',
                     (40, 9): '1.0',
                     (40, 10): '1.0',
                     (41, 10): '1.0'}}

==> anc/extrema/S1775885/location.py.txt <==
{'params': ['0.1784867792273522859756387219821259097649786321511441745255463093131533482805190393163829551960684864398799995596422543879425133027124',
            '0.2199683818641152909412586273283918201783622517721688408966293137742251295391483440895267970483641448737399997873624496014112873959767',
            '0.3394381772724817177110578084199325200656621243134758296852498153940622882791987301102605154893530045691999998648714300549846304655935',
            '0.3809197799092447226766777137661984304790457439345004960563328198551340695378280348834043573416486630030600001990406212686571725566091',
            '0.04548991156248761335434314974272551228057523318647169763976618977253996732308854575440102201815708931701474999812346757967256403945367',
            '0.04807765350890534458871969346962174973434550821907855334823674940644237742817123815416212128979119695058124989487333841754968426043867',
            '0.05971249679107981207239278516372743897135018260379651353081260788083606130254604344455820175997493419911198783102905367343832242744',
            '0.0900693029630232447307727268849531228297509837472812800159251976475881213816186920783485707685646861345760770742233276815844615719',
            '0.1057007291314598193688558272235504812794173105127361921525336176276163904635567494970732257296546309871677499697784833692260088333037',
            '0.1167514370206198389384357847438470647130866648000484202187483857067316301705273334536284554029203819788902499984437348260539397957466',
            '0.1286627365451773323091061357286084899927450110658882859373291466813352929726212658686109704420266274820417499970702457491096327327861',
            '0.134747776408627986492408763706180601293823529226363297315998237575647541955115410483090209433720194313831250046323234655805431944915',
            '0.1630495751552589749018549428904805078421434371962231239483578967342521965473024168004395285024393486897642499991486709833709226452872',
            '0.1827730648542873798891140721152454400306615846766172191017123153415820953418498377712350964390327741468427499738167821847717730408439',
            '0.2126941965167572494836662710443828077298142240657855579230203783507619260756297410887930457551966619982779781753542861793122020424',
            '0.2245675578118279668958464078113221614013021488553652343700615901038458024074782963554220809994698805790985764919684636374293322882',
            '0.3162968718609720607283779341237073569406295277390217828055123257057412950200262643930847745373069492499089473719324906498343247395',
            '0.3257331044345535366841742222588364884873348660823036612363327633384670535519267877394282623939828172886805401875042083785110619778'],
 'potential': '-17.75885550227455319614202923886536083196798366479984648227384223840382060507902273144268779033339720960985621639084732003542973622724',
 'stationarity': '2.395e-205',
 'v70_from_params': {(0, 2): '1.0',
                     (1, 2): '2.0',
                     (2, 1): '1.0',
                     (2, 2): '2.0',
                     (3, 1): '2.0',
                     (3, 2): '2.0',
                     (4, 0): '-1.0',
                     (4, 1): '2.0',
                     (4, 2): '2.0',
                     (5, 0): '-2.0',
                     (5, 1): '2.0',
                     (5, 2): '2.0',
                     (6, 0): '-2.0',
                     (6, 1): '2.0',
                     (6, 2): '2.0',
                     (6, 3): '-1.0',
                     (35, 13): '-1.0',
                     (36, 12): '1.0',
                     (36, 13): '-1.0',
                     (37, 8): '-1.0',
                     (37, 12): '1.0',
                     (37, 13): '-1.0',
                     (38, 8): '-1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (38, 13): '-1.0',
                     (39, 5): '1.0',
                     (39, 8): '-1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (39, 13): '-1.0',
                     (40, 4): '-1.0',
                     (40, 5): '1.0',
                     (40, 8): '-1.0',
                     (40, 11): '1.0',
                     (40, 12): '1.0',
                     (40, 13): '-1.0',
                     (41, 4): '-1.0',
                     (41, 5): '1.0',
                     (41, 8): '-1.0',
                     (41, 10): '-1.0',
                     (41, 11): '1.0',
                     (41, 12): '1.0',
                     (41, 13): '-1.0',
                     (56, 17): '1.0',
                     (58, 6): '-1.0',
                     (61, 16): '-1.0',
                     (63, 7): '-1.0',
                     (65, 14): '-1.0',
                     (68, 15): '-1.0'}}

==> anc/extrema/S1787646/location.py.txt <==
{'params': ['0.02466018476822260099450578848022826311633',
            '0.0672060658095089576813041929536685651221',
            '0.110741973428019516150319498100406306576',
            '0.1202292937306247053014583247024521469676',
            '0.1391989133536888220897344668451624982781',
            '0.1435617894841625239361027135037902560865',
            '0.1858260859101622547597323560753016289719',
            '0.2205214164523777515898982749412670461816',
            '0.2207555652455586777424942053799897430655',
            '0.221804361028276520779569181906777472859',
            '0.2817474116717938591882717015280279088982',
            '0.3396593931101717953975202451075108257725',
            '0.1992913579684218929819323688129658502181',
            '0.3797810369426062950623565126989509720009'],
 'potential': '-17.876461066703904',
 'stationarity': '3.358e-27',
 'v70_from_params': {(0, 1): '-1.0',
                     (1, 1): '-1.0',
                     (1, 4): '-1.0',
                     (2, 0): '-1.0',
                     (2, 1): '-1.0',
                     (2, 4): '-1.0',
                     (3, 0): '-1.0',
                     (3, 1): '-1.0',
                     (3, 4): '-1.0',
                     (3, 7): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 4): '-1.0',
                     (4, 7): '1.0',
                     (4, 8): '-1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-1.0',
                     (5, 4): '-1.0',
                     (5, 7): '1.0',
                     (5, 8): '-1.0',
                     (5, 9): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-1.0',
                     (6, 3): '1.0',
                     (6, 4): '-1.0',
                     (6, 7): '1.0',
                     (6, 8): '-1.0',
                     (6, 9): '1.0',
                     (8, 6): '-1.0',
                     (13, 10): '1.0',
                     (18, 11): '-1.0',
                     (24, 5): '-1.0',
                     (35, 13): '1.0',
                     (36, 13): '2.0',
                     (37, 12): '1.0',
                     (37, 13): '2.0',
                     (38, 12): '2.0',
                     (38, 13): '2.0',
                     (39, 12): '1.0',
                     (39, 13): '2.0',
                     (40, 13): '2.0',
                     (41, 13): '1.0'}}

==> anc/extrema/S1800000/location.py.txt <==
{'params': ['0.09284717345015452211672427104388933656479380250141210221702461892971442203217210505366833649908894618563405286674259143091765259195',
            '0.220343396754885756308152331244948077257040082065408852688323902163344296055506521958426722977564010714184954048026623047190518128',
            '0.3493476579564518190275421242137203477918730443901244105855981297686148370696841033294145569961674897580306670008222170297147173453',
            '0.3614752878653548188113446075813886075406239086866588129326095558268072113876262921863766506935057486545200896530474744456922937696'],
 'potential': '-18.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000793',
 'stationarity': '8.212e-259',
 'v70_from_params': {(0, 0): '-1.0',
                     (2, 1): '-1.0',
                     (4, 1): '-1.0',
                     (6, 0): '-1.0',
                     (13, 2): '1.0',
                     (18, 2): '-1.0',
                     (35, 3): '1.0',
                     (36, 3): '2.0',
                     (37, 1): '1.0',
                     (37, 3): '2.0',
                     (38, 1): '2.0',
                     (38, 3): '2.0',
                     (39, 1): '1.0',
                     (39, 3): '2.0',
                     (40, 3): '2.0',
                     (41, 3): '1.0'}}

==> anc/extrema/S1805269/location.py.txt <==
{'params': ['0.07834033174545988258150775575675091617461',
            '0.1251819165027886558735048689157570727747',
            '0.1275802481398512060715608261842866955079',
            '0.2266684829007978559039237879884747420168',
            '0.2336675432160630090705268365433904691203',
            '0.1173734088887939395993905412051545052274',
            '0.2423309107559290080627634484607416690028',
            '0.4119689287231912709730588256125052791102',
            '0.4303766284099150437370797639882589694596'],
 'potential': '-18.052693215391017',
 'stationarity': '1.7303201775108425e-27',
 'v70_from_params': {(0, 0): '1.0',
                     (1, 0): '2.0',
                     (2, 0): '1.0',
                     (4, 0): '-1.0',
                     (5, 0): '-2.0',
                     (6, 0): '-1.0',
                     (13, 3): '1.0',
                     (18, 3): '1.0',
                     (20, 2): '1.0',
                     (21, 4): '-1.0',
                     (22, 1): '1.0',
                     (25, 1): '-1.0',
                     (26, 4): '1.0',
                     (29, 2): '-1.0',
                     (35, 8): '1.0',
                     (36, 7): '1.0',
                     (36, 8): '1.0',
                     (37, 6): '1.0',
                     (37, 7): '1.0',
                     (37, 8): '1.0',
                     (38, 5): '1.0',
                     (38, 6): '1.0',
                     (38, 7): '1.0',
                     (38, 8): '1.0',
                     (39, 6): '1.0',
                     (39, 7): '1.0',
                     (39, 8): '1.0',
                     (40, 7): '1.0',
                     (40, 8): '1.0',
                     (41, 8): '1.0'}}

==> anc/extrema/S1810641/location.py.txt <==
{'params': ['0.0414931428094625310754670636078292099538799584516777249103560353162411728489399814159599985012603256934411708481938786441309406374930035306346034033232161790826449425124093591184311837685411805466250859865594813032580916084176316368831990149939262453939546372812296784063010106948517942524240894111056090004895619647777513676809895017246431036783671601410270974161540683261927312679623520690719521366059104072542159153062588269184646042616197139796164693844327286024216676756491655425544640731263075277255789896142014032774424864564693963139952386777020679640745802790421765964304211158240426246005295928725011337442398295311095882161024405395172681859829461084060058524779986493132157689868827337132779993225341261899336256622420272779785857839804140642483523405239951827201056767081718354426218125927691595481946476229094505193525239173013601216481508225281818253021627016010631246771537851373386655165307922469236160479926898673252853801103070139473662417494976119130974952365935061292008457678142919883705345454895439217306556452108282248794516533679866753151490045575765747083602995991760211716961600872048710413546439899355036421750702885510298068439682469270390346154890181033972013936162494573',
            '0.0837614681611682086019833507618163055467610521691298851867766427735943445522910612709186642071070994098359717740345411002088686605604055124409411193090211426791966931416332947083025843348531483999343789890677448748249819436367036985167075851700094211875236461467985312984509564223014955716103490754337065571793069158403711541575321709755832941132123192249489477538055121380644390493500452586506134592640209041757617490560433984884888105585167901938513266507570177424711922522804215600740790567519136685414463133591199367864738806688126839730154429432029566873820930590028918889558663473536994990368255030658673669167645912291662588498050442507127631724117037913387479860486567035522567374172308406313496117485517260619703548778603845485114642017277166987633740663998930796775301547353743621258704644239746154047556590857457144308309143778395957412878198540971297716228820305416478100151607228998044440297496795833656821483287823073326931418626524199239379736966844619997147212980161962776646169203299997434524050042616915858913351709643947967697963240360758984953813610572275861507821530718820921748465764506498100195075994871810943231290618506538365159647893446019552195861373549296205249936150359692',
            '0.118255090044169732810056280569754244184871459929647262625798845398790433952826472754410177091074035192683284684705807185909777333950476307648575996975811393011876978955858476446933508704129165843872288592463340420532603632523142467153608962529700278724332780130004309987681384642323648992305617755561135145507141601229015955584779877710788043007499327579767281510731440505151452055611063638218878862900707597599232789324095515791620651290363621162088838430144228050272673696632427458009516674298063482395889729313054335408773397387728244658662768615506642247140093066006162273966541896609914577269008222486611518578898995518280041678949092685887711484595759098557234557265738256108474168049450370369305377832129681275776699703340932175747708100452819087217790170416408404547635237609025389099939685465536743426854361129214348652931456378103546199196635616993911869404628085806923689928825451079314087061833189818121984222170972148967440713305803989998429033727215731598956608436761409293078313245442827947981251621153904352926285779905071575063368227834224726693245114486081477926818798027227891036544083769912546434958415801873574553079945289223866257029396174335656386176952293446910419167390785495',
            '0.209016079131798948279433765131461821047402062789937495283909320863429861953522103957797326915474524513113114396262960844548677958613814555516485641941258464441038328795675948535036352438247477346493843964694971052908055495691039033916614185333945087769001929574826741003202923539454785395644787561973022114848175796458493675996053843675809691904791798590924992923765092602321609366662442586373179055133952215605739413418345623895442225378653294367319122685946764087364052180210008662702622186630134864808471616332441276850390247794094764260026124564107981338838766397047960374342153810531441622674180599004235867577769011989442105915712529040942794530806353691083501824575312056417729243821344414975977222819637578313874335417962796375001514187435847461775100473323781342075165986178920559694362741440718390357705965794400879381014352672980551604223790530722441368547926762684358744707475230936947553576030151413654980344650254481990671663835611853795242189142866535912526937832625898684530079608474291475275344554012927093513325987139617818419044301440138472305911726672031747009924605742940205521389312988504491080369842964297692288433193989858702838773546936130949473787763727962638251380846321395',
            '0.22600192828740390932819427488498227484672343995392314869890547926677893233991503702826065726236264644716952236283394398175064494625162198807009999015813415872980678730001503497373235150931432886409578947847688825855574613242596676006986634559548289830889917755892286700527200860696637823801327021683553415287893342507724004257624976477406358690299736245968568779956824365936615639181061008212525592671433015374934150059946356595717463352239176107675480808089726239002255500974651886069106021331848103939241343320992156510839827299129817776612272960031476859577974936730650628897517060618527772143751214406823134787073389587203516991524996741750730582495323600123568246054451247250626470361114776529072961004925184298626482463458800173179698837779029105624231013814416007281733852475587438691112159074169617765200819486518426811268333803874774111277585787648955902516589307212411620649378086231595000870526494761259330627173591974208994803922677108387403835707245507620957266281581540228407889317146822340028711966126641513891480948684799041679731319310139661800732701648423475527757468983974590569111189616607398595196862440039902273501591897299401296598251732852990663762753949689404677335603224347',
            '0.363552526460567291751809597766085176792805596108487528249601989281679607111185668214893927616189372456366175417030719191853675444990098010395637482131203704289276880043864724496194269210062137901319335374387175314765136126521721023387857962163822294173728742964645352624838049497378827840455397453030306865344649749099326968748315763726064680925891634494074201726779915242086631215133624508685121121046001301966882834532771947277867952314654421764313040627711826685366499775971791104629186840002798926728208256218719052666909042252657238681873155001790731805323343336955437395206675839102832918237571194535306395406220300893881394913557699771586130567328798297963211765899012611793412561684724363863526152058855119108609303188122733035727886864679615158175777410645236927117214299361457671741303235569641169614109121530574814180309392377268656001434019094354360822232611601863525200143578304568140681236941310974552597108993908211424856682329866997954098792310514092730056447195173038849044203096658316252450595778047094352208740351064113988035032224949502037029914612456957367336410553328854737542553301291224617324866493471331264349347627498933830397134402543618516721327274230345117065580978702386',
            '0.187772692990125607224177352418769920938182418025550566380953801299635911150693533919873043311494536849373409510775148369084111820533556986986912367095310767551193956144591487610855320545819059353946734032795672998750714103986844671119705277370169605202781631486062964443346993006074709663775009618419917791166930465049674964263551395779452526963353352574154803958053306636941690568628424445488148033510744944365895163131524477515235010816522764801090914003248632271398952510086955347729632529951753736777305315312587072793857139322036392236141067564044960348092269533281001703939922587351680916702242042857150734589488601489055677692736091230421666039855133913736941602781283600168390697664918112488084411621427229788376245035402523993600742788726098158480675527698010151521909569178433820562246849861976483978911408026524891596465122613739701617427877159310119354631351252006927339573658999821531949831444117276051115311736740578347862096950992465064806258208113735992133962226004861489940027387515401672512678319698795689340406669297746809901941221973179563093056535870724547234795296935342573538534808565350542549619470843727817833220922927233051109784033594697653170347551444613748708691037126093',
            '0.409341342606790581676035023802046288202357953962104378275162305362715847794529716804424285179548376625874226157705337341460754084120600816503191069149688969282837909315334147722426162704722863374732841875802449813245656806201975267561689720312538591776188174227430161117440530980700967285164962008309149447759967640642112683179259189069709508577985848883387801801681979665680893626207040466611360347011687347032920745755994333516763501531546956753720390688801208751252495322751220376294642718243622056266123537709050752945039168001694521890770059030295062548660061105352226248340909753674812615512301645520579900142960613253121332412321823010262266587002340435987360168029560111284283009937109566147398589227186826681564144432344114728250799715850894502570655814670163536503290820822152481843684786933258325579074480604701625412043996815276477984495197407868002963009816891254728795787996701138557573879731309162421865934802722959427182086159090326443408252585442824488660405321588996084418850281600621488219080979265861416397666606164881146765266345173276853131057374730771453626135069305843216686491983590374627187629527251451423946351733343746162861746371722373325974136851298360422892166576648883',
            '0.431076172876215326197142852164654339542656862582111851008639574542815507546451378170746872912275330927291016478607732203448119702874243548327902292165401772177491110850310182061721229086286331318263532859059475116491564542845892239642806152326208283581524292089696478586285761356807016176599966115877239100546116711939592798924613790190702213592602092389489087048517507318713664500580451042616120390662226809006033768690648958415054713547614829805179310902048402829919308546430310117035661979015645365634168675483205959933397080418586290861278769689627193160189417496482832148464813723174825276727291947414103829122240616097651997769904809795766881392516573203407162912611023510598344211500753905041522121770187053678791162754362529798344482921601098331784975146788614350410128610899112361739410302979919768422597112044784937600327523301233391334138407265434775622885331606959420577251434292236756190094261820458051687530343182867637449686558457723251741926701552288161617117924540315705837186871328120104083927554436778113253819627244118100432323263372639011132051087102147744695776863655617390776034927054667495318357865302435100299501771819251074316302226504809521692604451058508338545177475623973'],
 'potential': '-18.1064144355295165074030138030063399328991022943502776201954104269795615746708610731964213177930317081227162068303915150509034866775071607333974903518110251595769695420958404921666354148702929677824427918322396039062810822876643283586382523931273915658337381269421256542700883769708182906404111813507048046251518474139087825387101481292615211275577198111825332452914715273923700229143161117225323506666340982678043519769535543893200555217890935951103674003847870358977737380256265672798662043501771929440693835834181924310764395460082924400363684085716959781476639134767225095493049387859275716446619902978655528864311234945292326622169599075373698910441322809556601171307520221657046166845720345796626024934711893402046672108347497801534513067068367806976089434668252297135469335999198977834593782427953149070739451628388032082230191532478780919466622485539246643607880797918171923188513880710500821059039342349188439050615585110593998061444515019128593645015951912854219224882822049556466623137225381207599509393435383954079006803473102550235807822226336348620833668398026641769431385426420555689248223030265323274432315377474721019644417979963705955858480536870730556401642405244514455785852832878593',
 'stationarity': '1.019e-2397',
 'v70_from_params': {(0, 1): '1.0',
                     (1, 1): '2.0',
                     (2, 0): '1.0',
                     (2, 1): '2.0',
                     (3, 0): '1.0',
                     (3, 1): '2.0',
                     (3, 3): '-1.0',
                     (4, 0): '1.0',
                     (4, 1): '2.0',
                     (4, 3): '-2.0',
                     (5, 0): '2.0',
                     (5, 1): '2.0',
                     (5, 3): '-2.0',
                     (6, 0): '2.0',
                     (6, 1): '3.0',
                     (6, 3): '-2.0',
                     (13, 4): '-1.0',
                     (18, 4): '-1.0',
                     (22, 5): '-1.0',
                     (25, 2): '-1.0',
                     (35, 8): '1.0',
                     (36, 7): '1.0',
                     (36, 8): '1.0',
                     (37, 6): '1.0',
                     (37, 7): '1.0',
                     (37, 8): '1.0',
                     (38, 6): '2.0',
                     (38, 7): '1.0',
                     (38, 8): '1.0',
                     (39, 6): '1.0',
                     (39, 7): '1.0',
                     (39, 8): '1.0',
                     (40, 7): '1.0',
                     (40, 8): '1.0',
                     (41, 8): '1.0'}}

==> anc/extrema/S1880177/location.py.txt <==
{'params': ['0.0677319110527355864241852004757869643377554612440646131472746099225425038740001509593373752137240284462918925395835956793397117124194',
            '0.120105851250371658400243505837667912772706537141207470108449161575362630830000237912486466341666964489773954919011877954670137146641',
            '0.1282659665018680721825196045176869156940418656555516000421188518476284682979589411599928667313166377522015692818917428009237933224',
            '0.16018284650343561226410240467761513788712485288344831370814309434775270899499994895824340600480962847505017736576521196757084241238',
            '0.1627055886963559944246025577338560978315162186940787489976179272994695063856126216963555219596831242610078033449698052764717780571',
            '0.204144760468120058126143357278079300176435324342972325759482585133435705168000268427333098364549756202045181702010250921992067085047',
            '0.2049492621768679868359030058461528683246210032414510389991190533692234356576603585902419851405948593715960524559786197852941163696',
            '0.216286898161273805772666841727735393308538692714495200527125734749462217612000024688415069315117485078728917624383140509062320406939',
            '0.238528624893575650071054025968832650553928923575647440385054638285987319593000099122624002201251004164288501630214515693065064965586',
            '0.254400874046931519250083642106728050672495055881074345010505876650903213697999844160728545334183653601168915431777051546296370847815',
            '0.3259184542734267595427201327317318471809191683994168280227231859317296832005728062439307633052821199710675210276074562671934939424',
            '0.164614773291679579076573857531186024050420853568583647714922891507082506435717577950526963090822873220075582160110799224668855911',
            '0.434218213846430164200899849633437514558146357730387649607184007786822304456246905880370670229418008382681932904551907950122505798'],
 'potential': '-18.8017734879472912254698943753463966350464321004752045613834038692361534018350468640343751885578044019158610092675537033510908434271',
 'stationarity': '5.879e-147',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 7): '2.0',
                     (2, 3): '-1.0',
                     (2, 7): '2.0',
                     (3, 3): '-1.0',
                     (3, 7): '2.0',
                     (3, 9): '-1.0',
                     (4, 3): '-1.0',
                     (4, 5): '-1.0',
                     (4, 7): '2.0',
                     (4, 9): '-1.0',
                     (5, 0): '1.0',
                     (5, 3): '-1.0',
                     (5, 5): '-1.0',
                     (5, 7): '2.0',
                     (5, 9): '-1.0',
                     (6, 0): '1.0',
                     (6, 1): '-1.0',
                     (6, 3): '-1.0',
                     (6, 5): '-1.0',
                     (6, 7): '2.0',
                     (6, 9): '-1.0',
                     (22, 10): '1.0',
                     (23, 2): '-1.0',
                     (25, 4): '1.0',
                     (32, 6): '-1.0',
                     (35, 12): '1.0',
                     (36, 12): '2.0',
                     (37, 11): '1.0',
                     (37, 12): '2.0',
                     (38, 11): '2.0',
                     (38, 12): '2.0',
                     (39, 11): '1.0',
                     (39, 12): '2.0',
                     (40, 12): '2.0',
                     (41, 12): '1.0'}}

==> anc/extrema/S1889269/location.py.txt <==
{'params': ['0.06268874793620554189908254007860299097933157251972649603659506079674830010314949017866238433357253978659403400611249670065164104911092',
            '0.22292605988162538054241489686028026641000422084814263077874543607429099757650832781999814299571337247142209073728749707055868545162',
            '0.2408618922494067789510846260757872525819302802359884716742511789079644885532416723010343051887958876507170435597874992550079041429307',
            '0.2559449621471867199952513192213936822425469177592723586632935809154919066830709517990002381076744670976251834904125009369984917467052',
            '0.3874933585013466792141323430278302344760362079502764587912825376581894711501399273086914184946089374769016521362124996656371529113147',
            '0.3895215537550566373223431623697245473665780858718732182452745461655348995604898277815263938048623281976148372008125008924479331112729',
            '0.4089346103271380383948949449012036696625540621688747985047036744794180937905918691268498435604956399651744817991875000409689988053907',
            '0.06215963396248996521787069164727961041020983605013211808863630752742532833550638437995750156038895317085023775772081524821856406777',
            '0.1063051225238427304420685439808970745459101792932705410020164517591822586949541707545318108804644226547859501830056733901937648108',
            '0.1801268386114348651667491275712247006376067980313012992816144955692401284288940891773111533252150380411352716711977184136613495464',
            '0.2432427551695750121029326838666983430730864031833536149259041705756391413356384969442894466783787761662235190108514458392005850563'],
 'potential': '-18.89269426953365180787375891180592906381033101621967954999281328293406265458746732678417701347105662651574337101116689709414996532601',
 'stationarity': '8.984e-221',
 'v70_from_params': {(0, 6): '1.0',
                     (1, 2): '1.0',
                     (1, 6): '1.0',
                     (2, 1): '1.0',
                     (2, 2): '1.0',
                     (2, 6): '1.0',
                     (3, 1): '2.0',
                     (3, 2): '1.0',
                     (3, 6): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '2.0',
                     (4, 2): '1.0',
                     (4, 6): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '2.0',
                     (5, 2): '1.0',
                     (5, 3): '-1.0',
                     (5, 6): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '2.0',
                     (6, 2): '1.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (6, 6): '1.0',
                     (35, 10): '1.0',
                     (36, 10): '2.0',
                     (37, 10): '1.0',
                     (39, 10): '1.0',
                     (40, 10): '2.0',
                     (41, 10): '1.0',
                     (44, 8): '-1.0',
                     (46, 9): '1.0',
                     (47, 7): '-1.0',
                     (49, 8): '1.0',
                     (51, 9): '-1.0',
                     (54, 7): '1.0',
                     (56, 7): '1.0',
                     (59, 9): '1.0',
                     (61, 7): '1.0',
                     (62, 9): '1.0',
                     (66, 8): '1.0',
                     (67, 8): '1.0'}}

==> anc/extrema/S2006988/location.py.txt <==
{'params': ['0.0471835814849031796399042249405894586050476337392726404443962758772065741618062917758990069807177997378643109966150636330169665960816201455109828099569095996041186399427893855683045496972303439149335911950173630968250196509683533328525378087886032090402929362825044528243116555378242089412709777657063871075684217668016778579123870945757963925962966292565362910560225549504758347396663558747222062524802571873562547096124189078238237427864725080613663730326000897381793759684954374044931136196758607480098914867046905081500996775576987925959339553110432494314947078611452090359768932834851120083854505091193942992416057770869324897310407490414703045213007582276399987659612604051913266342842912871193135562919574506798742620967747704379519600379188177470830736538960035578782218587940433325770563944230012374112255454067529656106759925412429558236918153530601530191694693578981920955820049101396846189037595696314769930031864536136349088271166607116646320094782249754246288269958330575816380488377941934442733116165215571416121772184696899458947465553615199725112069841441944066273699877732194073615124371318052770713832958783217010403115484193216326885576086879737131621598300343996773357225843377958',
            '0.196419829104853210341847352324892943037648549559972477214575109918658975825824903857582871920215549300297855726448967335796133116361859991838375427026299510310149118769329739377017397536570075653854193696246865911809274771155522537886241848439454880757864627135632244053645094691055456256353609752396057800106468528191626223217471322176753944935033724025403271438136803557116590388233741340318860005029153687978865271618791565054079093414563125198005700651894099414698626965934787737374209281995219324438755254609232042405077201486152960089278304015183705419812397240162984012445255949412792689498040526884012531644442538418077995602087359997724765942741326426491278171310292622833376402684529617743489485512723609226267025422400446125156284729490991326643010868125354930419991620502568283519044934120106110298592082075109856657108362364306365528158988520223548167569865054990043516850173372638661229102479275555559795199509364115651595065049149967389155360587620980150536231573318949210794974415441546442823394813555235513178838251554600153231368841266811056615412831583469084179519796328504181386739205604618499850807372504800282599369124958443561197339968511307069007951991663875783978225987375505',
            '0.23256040596439349628408047381964189939389119087701486165828252042266458981273356204293201174000465991958701993255963764440085997133696784614228976983714871379727246991503200404414316974493896868870265675910393845003041653416866605746717873661813775238768230595434963682096651317069804390643171731337690199900248775199275469791463684822358774804075342586028720568596110239363325451231187008095970548531100985176134747421891332754228702826555449318675286417545919745352286430834164013891553205298873444521083036553519473837015120241328495680852648155964298084350735862504753217965653780618693748279076111584725246421094555487570064344482940891350092377127324234938696832654592811514739831302730046618362211634088640083530714811444281601532538336776744403350394812655572373450004572995898671037693031961562203258641323538590145469362565203142399808225876389365390600198425283860298018013212442805266381498248533820533053233572397041231750274461298909818885088973492991193406860942822231090451361711227320876548120078241813768566687596662171091958671665541054505476403205633159287522203416278708115051461983172628130992698475394681987869455211108638931426572631925439206091852004742656255252470857460803',
            '0.264372895063438355243119666031842384406488317729281463165619195614540666909306522174959161220963790376299428435984753906192803669890524054645220047485130380906712264970752113258584089261478497300525288618031428702992507323176260603305002762293756898708521010144487192649150883180162371111844391284233446040542018716459958693536196310816332189306092458910594960114382482533370201597747013877748137722749835884785915354632872788576591543465915282947330044104991103086884683504485994893148101928940062567925562857922173923137247077823898337500610202386318694940913818197519145396924236343414049629635779683301108820265272357991627497541136211313354074143020517922398999430281666271533915698277499594440643583160112793289722067528338508334431950676754585237825379967593893837722836045552682866158821231581719070967088595744984983549189246381452593569292093437716246891951406804407670084445335330173172754105343358376603877784127663755494203210191125488303640852431484087426282208899409525708420864151889898449963140316951621366859356115163424103261168055736717055737775380922683283147060606801127353113533192042842100078588587643389994620147733995114074438487217622604251857276029412012175190785899314283',
            '0.422315177217856836176228576159332541584079050695946406438812299016479055890030778177049240491219575514669676003627439699204080381087371977623813508787584139350969495472513940398370835086747600119767644126520615745530796297251342058255329479086468815237417470672272933855450676774244791360734792604265512693275483087757739208798291045239441161177477337386448675609286460623683078285775191225909516331786397486235957547848599787503750896417424467565763244470803295702147922314107959865623086150769117724921961339505097894379909518272956210562464509593891447790262332133057790088346592816637146771870245790266052168274799532201755388050442314748727767203573476172360328054153078277860289127104680895312177734890616114851832833979968486506155171698735942481549359487034941885951996894657407101064757281348788667109818562796707992719598713501344886799317270747788455319735461794464724553943375526976348263988468843619893009021690178916803362835837869958630230066611715996997397116038888890798356018475339430716169299500852919866742901565242679919179573568194616568449704513534638819593019865310566116615539639532716798615861303276970582535171056811942424449822356965329634852899996023836674394242772403459',
            '0.0857934481525482740958515655573262609930916009560118286817654082150966038099614391816380672403506030783020060410393857466077253278889789492555402333677537101710197275265265263800447227037453223346290983771571427959184450647834596479743294127607108957407799978807340823719621751556483475820693732941403466775731126912994529987490813584988907053121226863504164878063485522660148633180266740184371184468055702995718827049249091514692007763249399604820409009549771753192966668247092122722892596254753002956842411745459224668256895447651520914891777531580686778874054969495690021681428561290338130725477570339262267763160210631842041905565946963462115093740936227888999913721725303305553854969155904643356153816807990361466088991825735867710848820357914558625796327022552370305285312151284485674247352784860000939101285039247598820440008990021128459053248647662111612935598893459246810786580128206216608162880676500976686107233356135320710819310433268500553215557042716865657293627226514256845575962331671813835585280246902636022376830626684044351577796231785439912637771725807893676491915145955938364080379799272467929495249533686887966521408347330726185380640956061665775502862563487516590204540007487265',
            '0.117478168524975598074743539808358336932773768777094671742255016464842054798259114117355231971796522021254682427579692144525837068875297453636092856356836634062744325002890734995556813230358351750526765301562234946050682798538918722611500877426606284066338352179895567650117436128412390979497398053752462384571082683581301938551312363792283375283860348966836387897974584910557088109266730765393813488783809575327718724379286014791981165079182156165005323721213629319537400528379452499387989615550498520991698077613186860146428719209206377050292973559599841832626290734692830461230317653248243649836682019784755205714254742227331125304127621472724194273751690876421778930528929925168474243537477269802096909177756729551592263926864058511055843574161204485892502035916197084390090604397917072794888949118854470811345405929462912328418267375776070498036976851765366004352730119820952774911595404372236066519846421339267584404293327081164383104239854192591769313465501457457206385101193604730982854939884655444434146081602398313538951038108427034789640093958300004680620553438011153938859994813805496794281390378013010958343617279846746911784314772391593555740696449417549894699776272687379092516662884375',
            '0.201263316136077566117964036063916227686470715243243279682712511240776799953005939847260809936183521318591377401491389948906805199749890882624697616789626216609186113762172585629537205452632013804963293985302041186243208214368377217363078820260962123303585563414436807065246902376900446777857825031276648979034538517310682729786279404526419452174683048287678018849779994375932128147621674514921273483450584327992464407496529844406662624287064844397399606239167402359759928171593717924926326997904131586310579212732979517587347318626060149959090722347478623310125629243980213573009766476717494677054186190103800499774644958670875634158056492898669957668611096611208497693794895698423360525202262518327148018036258116528243284325394585981455989960722135102017901982002386548796307633727281139603866346054092721245730942901668067158919224600472033678461931288998210771623675205025579099677211569129083910063823087360285953115211007875769694476867288011673022646805676084825303966085470050295442518377368541279104423828395662519540036249541106465668388439831850058174511480826033261852664780746990286631974721399273786003958619288353428853392463549295220371720779029572819264224096062212888385354753005785',
            '0.247619294249510290461068201707724093505679407969817602591025062737397328413925294452211945382200828745023450258311666250007191842730884676929257319383892685096121266372964446652542195923187521395722151047621776815357266197431534262081733791971338926998606316807417624650754711249388470237117166356810923027654300362799946070491190236187865835429204745073046881080256456652666051543262371781667821674611506596184199745566938677536878130113060621384401398117639224669888621830983320417225854002977778758223604132090484958229825955323590006479981448411564261395462808600666159030305732011284964176355264037663124012261080740438552453540690593027682143240313142652647143516571030346367147735451458034381816392011401776341782516679393422121887399941051172060906644662051847222044950129141194904000146906766839866351978027544841950367028952071451093745881623321261630498894104802921866572121528209905322793918235335397503610747535264285903800059000218716011790196859297477924263662899598366794996204922963985435215599115528270559066202824297552909354628362233154139440323268559805873356905800707147990182335012637749808533717603508162467223792853352000858266524201985600736928548282639277734744775070924941',
            '0.440597263864562958763579415781931120889754554861041634980220538167753377946074836531470304865371962332190149180749664124090811867424655767174693798036252395972938405436910990562717740525694483060412262922111489093312792684195689047522484878068294100293782135804892150836508717481277964431663942644949244898909861458851977997021467945158980264405105310733229835366642209244252377774082824657661645636439008191636091084718966404513967960845920470418893278923783871334934607520419388292581488690080482683263938888211921763409202812549026146907799121250742857958306354149116225711950272501136142882730613705378683920705491258364981245327962120781884117777302483600463194481610554698676152314364779113241473486281658219213047284298297735160003418189153752893975759928486546180073579046517695856540808174051108682196184923036441611978528196028402294291275874088023643496895821234773399777385871830517776262887020420416525282112924941541804258425435236635580511395642557216405164066957489670100840444809169764074116547490961442368607394335457790641612962118506651263175866913139141639135430169742855160793883771883497469794452642244255179672791990725098544958277579988248213792894676450978256005421875926731',
            '0.448616311958419520558233539608028880658052709241228589983460680307329065336875240235956413623321844552361116819115761685297017926913548988649538320997087807735302881505709239793162391804045401794535141172733811055792708221980222027792900233342516927158087453107669181030404718208981581086010470621015386913777040596245473757770438553708658602047428215521291230390462358808794636298056395479492308004083753935718533292591279190736856798495373962006384484795429698686755198492322898093812336160644423963130940792578269436044423910061122126377021549351118809260371157900760913366512600029695257366048909066826991633586284279923904884726568438899461428794480115762129196841508238415732585057531503904382451688269007897505579693693685011077014659304009865168639163630542798127166583069915619098901561237006219920848279205379917299027975087928897991480406244673338510811455110108426483679572362602823514824535477736996583412692862428638160714068508306083222715243598475650865012169736269508664928909545178276977504152557765448149311940960884192704237829075284569678685911833257387872100141382807108955039813892079262808371538085139246441886037136258721314611053316405154728763607802500109985862261360275689'],
 'potential': '-20.0698851957190762811260055936615735312574476340409009597684452735700512047138909954884097814243628927339601743108272130716831466137447494993617994506573180742183256156487051730387611651863815335869869282657056638793947750492618020188151617724776061157518106523592236253866523449572336226388026620407304205865972934050839082713135903700000442679573098777323458093926129130303252296477833222405290172085412282125657086773970876444874021501887719048857411123805431251831930965733199982635453415169889200491388645388574738727841103641829467900208067177327882476343173494091568523281890064804372354808829873687710963262875015082048371212652005961612292702686496401601149866302835128940701536039786990335846794540413282070338397845963842578193141197091963444386093793421259195451207610284347951068149591764521626593130001628536145357901450944135345626633514881263709118250818610073927097924916199167785649832374706768310205153768303452279366938038784084963845549969738901496001258837191771866176217617284772305696685385854888617085834285952664823977476654430908368126662423728879136752589593941955815554268169242777385340726110821951540327132734248501623113840171022136173279789741553817802091690160728475',
 'stationarity': '1.530e-2398',
 'v70_from_params': {(0, 4): '1.0',
                     (1, 4): '2.0',
                     (2, 1): '1.0',
                     (2, 4): '2.0',
                     (3, 0): '-1.0',
                     (3, 1): '1.0',
                     (3, 4): '2.0',
                     (4, 0): '-1.0',
                     (4, 1): '1.0',
                     (4, 2): '-1.0',
                     (4, 4): '2.0',
                     (5, 0): '-1.0',
                     (5, 1): '1.0',
                     (5, 2): '-2.0',
                     (5, 4): '2.0',
                     (6, 0): '-1.0',
                     (6, 1): '1.0',
                     (6, 2): '-2.0',
                     (6, 3): '-1.0',
                     (6, 4): '2.0',
                     (35, 10): '-1.0',
                     (36, 10): '-2.0',
                     (37, 7): '1.0',
                     (37, 10): '-2.0',
                     (38, 7): '2.0',
                     (38, 10): '-2.0',
                     (39, 6): '-1.0',
                     (39, 7): '2.0',
                     (39, 10): '-2.0',
                     (40, 6): '-1.0',
                     (40, 7): '2.0',
                     (40, 9): '1.0',
                     (40, 10): '-2.0',
                     (41, 5): '1.0',
                     (41, 6): '-1.0',
                     (41, 7): '2.0',
                     (41, 9): '1.0',
                     (41, 10): '-2.0',
                     (59, 8): '-1.0',
                     (62, 8): '-1.0'}}

==> anc/extrema/S2040656/location.py.txt <==
{'params': ['0.01204089770623219084189070571255797403865',
            '0.01536083124691850834708795048300089547411',
            '0.01730575110172528560670279773603397188708',
            '0.02556582395797350054644780925627856049687',
            '0.02626717604897082364301397205963439773768',
            '0.03101551881505878321965141708460578229278',
            '0.03185320627105010099500148612605698872358',
            '0.03811877172695909976596340129617601633072',
            '0.05133299647236054530363702497197664342821',
            '0.05251214032805184839247658601379953324795',
            '0.07326288279241366385718947640270926058292',
            '0.08528837357659442564017382437668857164681',
            '0.09619233613961480910958812273747753351927',
            '0.1044598976930618677849693654025031719357',
            '0.1110273146109790887159363137470791116357',
            '0.116509813796943278996209869546873960644',
            '0.1254546193476564208690859913986059837043',
            '0.1379568191556196921077059869276126846671',
            '0.1837698277729998830309909862990025430918',
            '0.2756077723646956911807137657888233661652',
            '0.0142676236583711979477584463893435895443',
            '0.02440790831515937675533223227830603718758',
            '0.2057299225050175373041838611243292689323',
            '0.2640494645284416908026514647644944489002',
            '0.4606093304394017207137324021459789946675',
            '0.4664757018717661796181062072719214484096',
            '0.4719904991081804723762616049498319625854',
            '0.4747385432528810067509539294405840337276'],
 'potential': '-20.406567290016056',
 'stationarity': '9.142e-22',
 'v70_from_params': {(0, 5): '-1.0',
                     (1, 5): '-2.0',
                     (2, 5): '-2.0',
                     (2, 8): '1.0',
                     (3, 5): '-2.0',
                     (3, 8): '2.0',
                     (4, 5): '-2.0',
                     (4, 8): '2.0',
                     (4, 12): '1.0',
                     (5, 5): '-2.0',
                     (5, 8): '2.0',
                     (5, 12): '2.0',
                     (6, 5): '-2.0',
                     (6, 8): '2.0',
                     (6, 12): '2.0',
                     (6, 15): '-1.0',
                     (7, 13): '-1.0',
                     (8, 4): '-1.0',
                     (9, 0): '-1.0',
                     (10, 14): '1.0',
                     (11, 6): '-1.0',
                     (12, 19): '1.0',
                     (13, 11): '-1.0',
                     (14, 0): '1.0',
                     (15, 4): '1.0',
                     (16, 6): '-1.0',
                     (17, 14): '1.0',
                     (18, 11): '-1.0',
                     (19, 19): '1.0',
                     (20, 18): '1.0',
                     (21, 7): '1.0',
                     (22, 9): '-1.0',
                     (23, 1): '1.0',
                     (24, 3): '-1.0',
                     (25, 9): '1.0',
                     (26, 7): '-1.0',
                     (27, 3): '1.0',
                     (28, 1): '-1.0',
                     (29, 17): '1.0',
                     (30, 16): '1.0',
                     (31, 2): '-1.0',
                     (32, 2): '-1.0',
                     (33, 16): '1.0',
                     (34, 10): '-1.0',
                     (35, 25): '1.0',
                     (36, 24): '1.0',
                     (36, 25): '1.0',
                     (37, 23): '1.0',
                     (37, 24): '1.0',
                     (37, 25): '1.0',
                     (38, 20): '-1.0',
                     (38, 23): '1.0',
                     (38, 24): '1.0',
                     (38, 25): '1.0',
                     (39, 20): '-1.0',
                     (39, 21): '-1.0',
                     (39, 23): '1.0',
                     (39, 24): '1.0',
                     (39, 25): '1.0',
                     (40, 20): '-1.0',
                     (40, 21): '-1.0',
                     (40, 22): '-1.0',
                     (40, 23): '1.0',
                     (40, 24): '1.0',
                     (40, 25): '1.0',
                     (41, 20): '-1.0',
                     (41, 21): '-1.0',
                     (41, 22): '-1.0',
                     (41, 23): '1.0',
                     (41, 24): '1.0',
                     (41, 25): '1.0',
                     (41, 26): '-1.0'}}

==> anc/extrema/S2043647/location.py.txt <==
{'params': ['0.01152427051117366207932946053915657103062',
            '0.1215163098087118642709469895635265856981',
            '0.145716462307303173950856489682337269187',
            '0.2590808168175879888650570137542672455311',
            '0.2671859448263687042413039307575672864914',
            '0.3614719885574122493210325046675279736519',
            '0.3614827586016343685670904051221441477537',
            '0.4754450281422786250828949050628580152988',
            '0.001531493253956074792818120577919671632117',
            '0.003145889888432888692459954427249613218009',
            '0.01237266460987734330301268670382341952063',
            '0.07866911542090299080953741395205724984407',
            '0.0907728983597509420100379884388530626893',
            '0.09677221797122935453838721286956570111215',
            '0.1297791243091381274687989844096591696143',
            '0.1521352796259541895196321092953439801931',
            '0.1738832518228838053264695417965413071215',
            '0.1942522798516385373890358323478722013533',
            '0.2118153013056109923439862541272304952145',
            '0.2129213804398563669728616787324426695704',
            '0.2406226959761124106762508745305240154266',
            '0.2496676625498573387496037412347504869103',
            '0.2508352877399296909644021980057004839182',
            '0.3082779766663463205667028432799270376563'],
 'potential': '-20.436477587947735',
 'stationarity': '1.681e-23',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 4): '1.0',
                     (1, 7): '1.0',
                     (2, 3): '1.0',
                     (2, 4): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '-1.0',
                     (3, 3): '1.0',
                     (3, 4): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 3): '1.0',
                     (4, 4): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 3): '1.0',
                     (5, 4): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '1.0',
                     (6, 4): '1.0',
                     (6, 5): '-1.0',
                     (6, 7): '1.0',
                     (42, 9): '-1.0',
                     (44, 13): '-1.0',
                     (46, 19): '1.0',
                     (48, 17): '1.0',
                     (49, 11): '-1.0',
                     (51, 22): '-1.0',
                     (53, 15): '-1.0',
                     (55, 10): '-1.0',
                     (57, 21): '1.0',
                     (59, 20): '1.0',
                     (60, 23): '1.0',
                     (62, 16): '1.0',
                     (64, 12): '1.0',
                     (66, 8): '-1.0',
                     (67, 18): '-1.0',
                     (69, 14): '1.0'}}

==> anc/extrema/S2043965/location.py.txt <==
{'params': ['2.234254448119675865456868736953264243769e-13',
            '3.022131566550371574398976617411038554468e-13',
            '0.001995439594082626935168741558133707246181',
            '0.05300747046668833965023246719201427387042',
            '0.05368571821033790367194717602004132082846',
            '0.06916831095492292037850100590769090617757',
            '0.07120781136933191507454314656904443619722',
            '0.07375694552184664418027427404949406261845',
            '0.0797014929287268914777355151249192499587',
            '0.08156453215044769093147100509070444293989',
            '0.08805603172521487010846493516632092301991',
            '0.0968882931281849041315898429569598545709',
            '0.09874489800576478210070160304294687819833',
            '0.1427876895896806463776968433351735903752',
            '0.2580087411003039885849125566043364939571',
            '0.2735081615626598621072689317007578811901',
            '0.002254168042064536440777340306758336614647',
            '0.2318924219183205085204601396572773052018',
            '0.4733609136880400530631078554127059670984',
            '0.4736210915257424080214729103153301452564'],
 'potential': '-20.439658278585327',
 'stationarity': '1.704e-22',
 'v70_from_params': {(0, 12): '-1.0',
                     (1, 6): '-1.0',
                     (1, 12): '-1.0',
                     (2, 6): '-1.0',
                     (2, 10): '-1.0',
                     (2, 12): '-1.0',
                     (3, 6): '-1.0',
                     (3, 10): '-1.0',
                     (3, 12): '-1.0',
                     (3, 14): '1.0',
                     (4, 6): '-1.0',
                     (4, 10): '-1.0',
                     (4, 12): '-1.0',
                     (4, 14): '2.0',
                     (5, 6): '-1.0',
                     (5, 10): '-2.0',
                     (5, 12): '-1.0',
                     (5, 14): '2.0',
                     (6, 6): '-2.0',
                     (6, 10): '-2.0',
                     (6, 12): '-1.0',
                     (6, 14): '2.0',
                     (7, 11): '1.0',
                     (8, 7): '1.0',
                     (11, 5): '-1.0',
                     (12, 15): '1.0',
                     (13, 3): '1.0',
                     (14, 8): '1.0',
                     (17, 9): '-1.0',
                     (18, 13): '1.0',
                     (19, 15): '1.0',
                     (20, 1): '1.0',
                     (22, 4): '-1.0',
                     (23, 9): '1.0',
                     (24, 5): '1.0',
                     (25, 2): '-1.0',
                     (29, 0): '1.0',
                     (32, 8): '-1.0',
                     (33, 7): '-1.0',
                     (34, 11): '1.0',
                     (35, 19): '1.0',
                     (36, 18): '1.0',
                     (36, 19): '1.0',
                     (37, 17): '1.0',
                     (37, 18): '1.0',
                     (37, 19): '1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (38, 18): '1.0',
                     (38, 19): '1.0',
                     (39, 17): '1.0',
                     (39, 18): '1.0',
                     (39, 19): '1.0',
                     (40, 18): '1.0',
                     (40, 19): '1.0',
                     (41, 19): '1.0'}}

==> anc/extrema/S2045402/location.py.txt <==
{'params': ['0.0950849622940360639915311646144221844704377437620135276276805847640836770318696981308916503496838004893800208113451944268402654502667274244753424114663585066203413395524663242358029354879029972628793351938246136896710874769581049864167951807947309200372367945199730558615061209157005613189588229180181518556352398344299925348053555017704089960947227575906960087967286963897528290522420341054512408494837850477702314390980847203673457384827736438587886675445704608550469465730608530566583414355211525751479380611514393822691720140511152849612698976319473633861697715688117981911132233406344035299746517561983325386466199624056142594470464129739001538497937156793900428378502373906485571898782971893696182778847434490444361328237232109987251899508535918186092581424835735176943889926085173979030093935630327277502833413898851141810607932273875235842045998232170579578203770515409724708073174419650057305293163529031516494888834040377108888542048517964038645747650621903219467267352133632658061738025801774446144059134027311330467884818722944689802810261988842804073977759486056177705201439383438347738593030007500543497649420203047317842988001377701398975794197186755393547999872510449151886145464466683',
            '0.25196824701008611254631405753554737706946902331108565514240143712727764778297606664991385046920417891125145505702010691480211353009989370813684072852977755203094620421438798954033678530966061580647710163896568625765000967652943860095409045209601990714701345869357241713408821462478701476197485150019420893516641643853812840746674498449248230337408468286259631992065005664717093904635357317379364882287678899618404078385443547335834083822806787509839313523855705435967242762298587352111925932746474033077618609815833936819224940822134676141333642025793830838823162795601065055991297634065585234007806647633027721457378340744171045763098984746002475199586114732596231573812107971118307008837025613069267906126424984547635208305987322817765198668367108054492194553755791601541546710999111157061722327365581314620333940123624861469568372449398182602801951472182398897594767634154019126193206787384485515740278747078841872782764666938121932410518985818994714357241003712862548181048199324724301882321086938436005137726348145013507877698380164060139250837552434457593325486372215170008370152739909382197288390449319051504588757756392045588534518530330781337415136514450646523244021282529283640909487427591',
            '0.252579179426940844040917814635648107470220750972786556106056382894547476612781604074393202551242371038738113478579898383898266004183888083357674989338153737048415584033204348880216154248454169240947897140595748772896617260850507510537989114381224468615495595188538626434569393180268276563763641459672852123024804949754326354226264463929238866902765579352153917911855855593862426424893501979592434762551004135380118595966772474716217234113792184003920956352549949254064697720189591373353347125226652315693204300894532973097534752768012574428748193484960225636734914307208932408993264300117934102350778658165431110192355045652130877978072481806848436696447285504248986271144075818764630687150248503756257918400737858846769058047121359159347076053050690714483368204888726791564896389878935770616989055258894742247433928408426988093400790886277001058718481243766005056725033828711229441116766265957422065432542504429057906332717448257591867936935697514912666532759666499464548780831309514860753586416713477435988914803204810650668370695596291946155052542042113117486098793766639021810919879734797287313320517273554291677094655682355459695811578767643841741972584515402237105984551546601105590915847966976',
            '0.291851681048557397417946395358225233666122100393268406257154452409114550141654627812555817391842651797255329889831966491414364499415842086278455095632832980809749919179083287107503955534075514514032914261507113416089103182016009797209934338023606937842225063041916065750263860789234621705461421182319964139333067772829994805930897131622048694514317968335281180437412063240628781616221320743698144232494216764093882577175598250252559505840387671314939358671469482729210099105366628191435029285913164366808799955961657339922086891457991784248643766175005974636677997419386717611821780427916158067442361098248528720074599231156806783670202417477252952499556551981506422142574699561434148809485360312458225197631044636594630645585771043410717490552527488823101437500075304687473448507610366796734099555819169063247237253989580553026212354641220156900054110890211968428858903884172505544899383461228473524196666145264148957264336531302877257982208318684949528518656325488473812875689511106332197015187672899291699285539545964986142740867582752101968980515504821395763171258007113207729686862217193336382260377768420215459133278606246522435069854204793509626410734716933173228458272235316538925907851903202',
            '0.406164067059766289874024256799293959941847595968244771933720886199309687840865205883474969499367124296051913996356619266413330009709224460592959375784694051984657498434283856984702429535028526421848209245720185167337619084850993706095509987862806366860014919621139538624278737868288261132487193827716154916342307419092453626130238633495901321067052656842457652012164228815595389189257431834262631893922577273402333810782451183131951188663053045374238746027657492676655549077022577327084262527495386750638959451647763362463326722285921086198397679471369228399712429337932123258551962097132909173694990463470610234052148818718245073497484327015196789367427014679153112356902924444554904965716973072904633519791837110548023884725970671131002912435884822757159224063650777222090833742369122641818667247786639720702296373344827883366508734673342510428813240432092538797153446753935654166002801130170543326001655079036977980272637554006228007478123822260586978133224071979014097516836153890570576988935036500872497852253614643859199171486542703731053211172913489135741466916459536926915038047994466358482003884382909726168298064953305020255771237037439970251708292160779885401595621879758130131364069514618',
            '0.142170795836218133390890762320456040244170326731040113550042647798653751267194630782751033390534894377300331135843462675356579741850494605809953162000280721660576074539026988826340073769008656609969817584542349596785228624287119140616391646172348909761722068498294083229804931891324051998878511951675325770165331115538502989138932178641216381467442846382264250037316994522541643334260960774338707725113246833021224977860181417526020162146322157719176482041562792908261469740807574279397568311461053699649786268230019996553300301802646611297283915817626756358138988005498361498832240859477539092785509538121357053976906010240130781397605361287275175573427036568161000905839195254918300587160124970362551542279100405953513957842930775431913640457705711255468933824493948810611605388403594803442675334639808715993219545072014697244014843489016089609757260892092691767288638095277470242018030039776739473526103049654910975134954093976656403281114099426184781930199861515763198959262393791033471515194176038957171586541287434002239315513363840773917215632855083920143913120219368733820671314687936240846433688484230950235458265114000879900872057726781728260073831496883432890577189088281399613925606003955',
            '0.175604195594003514501276192925708781956205757359036031599012412443648346493772733275945388523122830872521447642669121436945816483200129696579448441670666685984613905423372331165768242305903366005542107082109623217470669632223834277177745517838668067381248196110513170475752005361893448187795918193403770073156708424383888209572279034116057845555847154491868279772661426518989434141265053301561910759601695261544240987367553584547633680615619077127225801989250067631733772801505683864337428164097210184269863743524031432232094428031445001872191627308838290882137303665310746207773779311033695523563966253953439679831097849409228568481676876707350100383473853859731253208692714346871225713384587867448082169297655407715666281066112687105681741353912231347673992645616588312810860016349937045300254384773453381070878462461046120689701835713873059748456481744475261035187972716445837844702353550311140577197082553559229347051835128860600647224214337844848437639112809864449849955307518379101440283246655563292630432131320467618486282163560743921584330156878204189662906473943039626684544256641054547363282432621737850672463367112851099839403922580288011849966439621299974181292868569937013667174879129471',
            '0.236019286096829516924865197174782992401403605536815790300290463585721343114636133803915106306939543706698142702526169627183522417645991875990145227431635968644200121303461786021815538160925503253384298660196683629805778189187854766124077000828928028068039950909384686962634539818444571195293649426694167966207487553833647578951899653495522371644267968068077011596091060016633275937458898570176460026306084923276310787854850814935850960089151552489078514863213004255887877663300164170534531812962309200716563326650787298448761564184571062761776709896837471793403122375047174469592412272149317392994748588533853019563496812840513978305851319563738287264161240682714259777541280547432689637679159049763248012285725572912134231560786079440324462898053338683854080895170343772008972926456333975680843746714535408730942094113491708297348157037379828284436582024085353616853874126799610238517856367386209330625201442739784509382219004261797388106639541862689409690014202860464307811144173431812189926513326646761144061699802876565547907430999862633707856454867406198364868675974895337704407413802606153733511244063164671865629316861731348271252074896935734436255270454363153332909482156190941902578199075429',
            '0.266530401328814797585056587072418822488542249476622278990645974728276533074309009839657934082949020600878370058877036809440034366655619943013769789248396074784444697352370191986710928144616891408445404781749974495772690169828363874109435762194668989042616224980988730096058072069036627371392573529044005499163437702301110753503379315798838116717933891958354578582582166291806720460335232819641303218928752760806004763229475347731059086303964911596100999103388179731160033078241897056132763007841976663872723384848748860050672660206576074600986587952322635515423211043612332566462584839821441961399234388790548290832227114157510080972529054918835171283982799251646635736410946051372852540253439286269849201820430601703689199324321467911282582136395538240470120488877447900864426663012161684944380884141633077672691568941065494032094734536485823167491858373892852920310750347215363329846228282326700432905351611608722670712011046405198725563139083612656845726896069418233771591609686134988214752041525227044403135519320613480328335064773791604783342776366146441669084215659234763567367352834108290557444249843283409917572116335908011278683187008810184732029620277586647951339146706234837588841544981827',
            '0.410466010590544409746801988128886521964435480992847345329901574393590450111056639259134761366380524846082204720257300639399576684943687612620381809633764573678522073856748827654469682023995910814529056962609548673319192957691208337172561734878296629223009053767143824060533699266255908196719739341445102561252944779276573269009852451539807769473526435376681561824189191050576734846310299423834878889199398564868440509490671544010197950296824577758225304046437476035152299839507608245627638191999435717020307926720945656945343576733701272950846332648921296787000778469630723263248477586905938531781719644482367474222477608434292892093875354559448597310507815973707434037681950428716488688664970136609646465157759532323917129721676696707374671061053133103712128306630228907492988688862330771034391118881454607596364709902380127894187022107394158186157281119140072263629011847498274510415641306064747214088894066248030604504164023609152289405277433403656347683768935484499647494473532277423318790864287433046043791705683275616775306672080979139881391856575289301872169230459348176360851331801465529206962571045507972602319600864426836528064863470831360512949034188598988639629028309578919484523884058974',
            '0.451912439649460321294326652837862222016661043282164679352339003030853237774487560240534612988394619793399221942366469863634395286441746563475730201174030406851108885141069207311433660042784667806479669373665126213899279572188873712866284903929228293202693803297661870806011596095113443391483191921776018935025248181009474894100661793363905201618406760963452642611003706309898035201903803515509824027897665701411953851755348431604147301373731597419747039134637410721474147672630597259918046440724320330074039214782537316370570354005795394163728166997235134608872184641255563679747499672610849792263722093605689771661174611727377165401715288048481813991196650343276995582711027705226777316493953883867874708982438039013162980949587936250841160635265919241608524161916831469005473231229759529527303683078018098737224973679704113953035420345495840823378935339037091842615552418765296177236743714280434759636768537676503235346760647948989203363037075877903101955808597626806968751416926349565028736888436888636886681585471361472427753055086580493543034910050148825799783488253114395278638873779057772551937149722361753306368053611057724854260953336333425537847146418417811086857088008955849995688342832921'],
 'potential': '-20.4540245887731593119272140562226497570534092784047711834694870595019545152709050462063669477276935656460441110703467050720494464644805304681286754563177952661951217111869149555897880825867407932137795935229736320406454340782517876095654118732687270991573888909840767321739658530850288071446941111824540618439721836881338354866792224060424632561010289525282356704920439037178073649052802970421793022355844569468624041612789555673407405970164918770059244381820974663120852429291851226109881108862006138050507775755892085246395759090980812291075579217228511004813224908248678032010268547595507659376628479317740523043061783045280480558434155555492813926207471111936027145476237772102854749147959581875388944398973924856207312761360316593115562125172908109565637479141420782626103414083337023201993387301652566066360530414502365474064605684307428059453798471701423511233980683161560939882907074462712411563919001765942324313567083817623051185967297134964751831027015589826951840236579012204307097235887769495458494540544328293066649481328227836530843044486449157863985831826156572256134492301973201267239078506216638002564479039506414967101513601172053089320539004132223059724194754365325297507493850553',
 'stationarity': '3.206e-2398',
 'v70_from_params': {(0, 4): '1.0',
                     (1, 4): '2.0',
                     (2, 3): '1.0',
                     (2, 4): '2.0',
                     (3, 0): '-1.0',
                     (3, 3): '1.0',
                     (3, 4): '2.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 3): '1.0',
                     (4, 4): '2.0',
                     (5, 0): '-1.0',
                     (5, 1): '-2.0',
                     (5, 3): '1.0',
                     (5, 4): '2.0',
                     (6, 0): '-1.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '1.0',
                     (6, 4): '2.0',
                     (35, 5): '1.0',
                     (36, 5): '2.0',
                     (37, 5): '2.0',
                     (37, 9): '-1.0',
                     (38, 5): '2.0',
                     (38, 9): '-2.0',
                     (39, 5): '2.0',
                     (39, 9): '-2.0',
                     (39, 10): '1.0',
                     (40, 5): '2.0',
                     (40, 8): '-1.0',
                     (40, 9): '-2.0',
                     (40, 10): '1.0',
                     (41, 5): '2.0',
                     (41, 6): '1.0',
                     (41, 8): '-1.0',
                     (41, 9): '-2.0',
                     (41, 10): '1.0',
                     (48, 7): '-1.0',
                     (53, 7): '-1.0'}}

==> anc/extrema/S2054312/location.py.txt <==
{'params': ['0.003401522274626517432647837237985580855400466773665411637872514302665738392396285527099789710180666010481849167150220877157086783157',
            '0.003750158220553560361767212971377723863892879160018135960201452618661001236314072018876346593763314856125087470701665097676706690556',
            '0.005450076700573872519357296387175323557482645694801283273903655630207333584335620822918208457552880279543443713872817555166331751262',
            '0.03040604822709289552399435388148191495400275007200509665978951686509942181527833213249849166151042389658657850028767166160977590825',
            '0.03088217297655700266661378006179690342033574543337408955395411215024889901001761241951730391456744408202409854465294653567046788469',
            '0.03371728022332432797879610501085625362786578406583363688746504967000535737782296549802659292407437543713827688405235638973956517367',
            '0.05791497416212094331996991328218335799196153776213247828052197963006204334356210282292886265848398928312093463197631712869766586641',
            '0.05840183783484129430963350738471620173252057762317009719874522286276170813486775184157790102023296672658355265847786277478939348759',
            '0.1090177477775775229310049082359293225294152810181764274486425550459668419284845350437207602885618521786664395290784238587687689464',
            '0.1126964527091616256933120064149492646721216784457678609575535091215371077296590105407166374112942513728441799644621352866342543299',
            '0.1163265235485376661524595948724957000270286594739170864913165070046531856059007821850046621424197009120414430411624275004644060234',
            '0.1437652293707531703292436551939774460909877396832347538006592446053241272662613210818896906247431114501659488517667338373437936595',
            '0.2600820413677154079588470758608770058154698550685373292799264470981478787446911757463964543034600674598704361422209137408308530135',
            '0.3013781537144069031695552274993979675505268248534187669343823414275362087124067669603665866412228358663879325534948249727376789762',
            '0.00008890807683397374845830309071799468488420261901472645573727491126974410254350994102613023390439394972776314401214559994590923481302',
            '0.2433680032602954754647512904647199797839458188051676837593584711051983264832610572150528710804815936672408457071600146830562282627',
            '0.4685343606136187913417335934677656010343422304269488818140167057937419770816759491161477668340986327090742505069678048119553915865',
            '0.468705476122571595971824466364095264004982517304934697883106257199185147752318935355408419540299961264958687470644483698715230551'],
 'potential': '-20.54312795374825974185410842837830083168429214733971310404012624574630480083793507015480202371299598896048561326883773946670676239',
 'stationarity': '3.177e-258',
 'v70_from_params': {(0, 12): '1.0',
                     (1, 11): '-1.0',
                     (1, 12): '1.0',
                     (2, 6): '-1.0',
                     (2, 11): '-1.0',
                     (2, 12): '1.0',
                     (3, 6): '-1.0',
                     (3, 7): '-1.0',
                     (3, 11): '-1.0',
                     (3, 12): '1.0',
                     (4, 6): '-1.0',
                     (4, 7): '-2.0',
                     (4, 11): '-1.0',
                     (4, 12): '1.0',
                     (5, 6): '-2.0',
                     (5, 7): '-2.0',
                     (5, 11): '-1.0',
                     (5, 12): '1.0',
                     (6, 6): '-2.0',
                     (6, 7): '-2.0',
                     (6, 11): '-2.0',
                     (6, 12): '1.0',
                     (8, 5): '-1.0',
                     (9, 3): '-1.0',
                     (10, 2): '1.0',
                     (11, 4): '-1.0',
                     (13, 0): '1.0',
                     (18, 1): '-1.0',
                     (20, 9): '-1.0',
                     (21, 13): '-1.0',
                     (22, 8): '-1.0',
                     (24, 4): '1.0',
                     (25, 10): '1.0',
                     (26, 13): '1.0',
                     (28, 2): '1.0',
                     (29, 9): '1.0',
                     (31, 3): '-1.0',
                     (33, 5): '1.0',
                     (35, 17): '1.0',
                     (36, 16): '1.0',
                     (36, 17): '1.0',
                     (37, 15): '1.0',
                     (37, 16): '1.0',
                     (37, 17): '1.0',
                     (38, 14): '1.0',
                     (38, 15): '1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (39, 15): '1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (41, 17): '1.0'}}

==> anc/extrema/S2054714/location.py.txt <==
{'params': ['0.0558383854132541372087298701929649893039968577334818623500464621612310353787363889567339941799538304849651538110116109628334562368005929747962753519866185961256467951971151633491678610450332323922062591090941719568431824118765945522118440431917534468645041785581170082566319907599444293481975545866876352385411461267355611026147747388050354620003829075832638636512055586301913379956769375532679893125122035350149863215590400990833175113079887486958842507854053535924869231004061319886596465556258667108422364037668877831960716823146420135357701429720309845347159454129350278077938168218866620486531668491014044868143237010925990892539321906135157566012779274111650022328909849433741845861950220024255062737678354203049753868188659284236417820400559513620257045490885173447033431169132832142114021894938941667400468756390775735668324786129139808118318773449929342782767354089922124099379420758942191768434868529783860559578533919802097027241670143438669680898265623111619150097190263442971556518133373365420689672115765972979053341285878961484670447279664749024812072698806585011247022853068618847943552783866135100307527027617769955592799423807947764090421675770562559500178992805527577883119264101097',
            '0.143570484644028779761637095115830305847257048014908934099050891919163255206561054794083223481891524332363556053349588015997232635722235908426834161338591772649286888268232493661557441900189938268984112531884600368394308695410746978002960596410331352470418224094489752965600448257721929401335810596721938205876503133664521437740404403168606544029790503334159752610393684818018944681216726882312402441663116556153891296075703687052805173412265653159917904770953800645384662145651630059558516415111179744288151972833954696841003446544204564630094924839350194023684383598845534384905035562830769356106385371827365953960776155090932835895036678308789881585636946358119977946497667166128288147798099530195774196736398916241999024911603721566408057726379221890939267616148478268841999572698160984382826343854559316515684551149839907181756284482124329076332648352011874938445672584559820187123289507958013366993181804368213556414457096577904481712116335551575525121985181440007401604074083611523251549239802433255423968247909466750900110685518556268971569491072196442523782182395742988743764155453292585595341159377983882575841611934669296015173529377469552230873634308280947596605041341539581463829409419857',
            '0.176680836933365624046073485832935377731581477291012314617520739068839172622040691845489823125794786933544324338236260950321095094931802969796596869558757723966767178016677614772539348044956529219824220115634308066078680703431646917860032241813538140490477415865086121497748708390382934150150860984112346684316336040505917933769797339252232007684912518310645693364021965041522180719950595004272092137073802389302722662829807752760810843919629323008826826816128986388785029365892169825307513112482557846653959157539505146006867952925359168390207544704531893275722741848357388646810860469567179585034975112215611349883269293809697923013252199349097549822241866877125622822204163484217456237140099185503175300161322581412276506285073501446713435280089066573951614718391506898917570510213458982951550390204096720426871181849348720538363452071185697904857523263078582072154196515808838134180258794297027506015666171223114120313290843196620903094885812815700570806429740549592897795767278926973571201250724725973284698842770846504915784027295692638309097833360585536413375772491306283703477346381778005332619314150028773001257825476159846930128518605076426307322855925189273080551241590879091188851942313047',
            '0.184283792515417982254500733455514207649362680451405557520561740367412704255856006789718756818286808683995547094118305410904598011219432581948724631297615253122243335703899168655352227498951743247537567669419516028406794832791105002277981746029272415856373395034686063655107526652987674196679314847665562833610436405894885521865531925367982848349653089375095436368484758780773881193703052949451454284973057850615132680551049601953590784552456101697709414372277086127173268626376490955466362966252803650644747057831781317680218280777067640999458103789197641375750144885701028761160285666284615796904278528659855152121113430555305232039431404757397215042272998067899404030259222475760149469435890689210799364156666888721084245087106862160148018615739889331434801214990122863265068876653563485946205977859901544293654742060560185388309381759373892673629605168243496064262987032647689657254081785019358042636774213119686250609649051948948762138993457999536874111427745099564340538945354668706783691864372298200315256110340539774145078738240650923513971947050096391730035161649131293311234726887074051340277018527134910633040205740244646724199830853062888310389429027637133895272566407718532777019700265882',
            '0.264412936164140266598980710755800694274841667572439386366525168826771392449865357682839052427732480780942726580574238003484871493853445903427155678910730900490407271087794945084928928900113235096602073538424736477629806986965799343651148795032116046096391461401458866206717165888160434203289116994146649651651693047434878268895427003615803089714320114061541582323210091229349787405490384333316505266224715410441627637346471340730298506023906227472860480801677433441682768411137667896206382971967870880099874726606572059651799717154921719484532326571851102764691180034267895223922079210511286892488193634941572817029721747808031669654356687044371674806600885824080598535810845706971559798743176713273443223129886077349300144377811294589479710966412337102865177785451467823056226965998336753122974544564761870202508857360111054153287257940396046169358294270097522732323133691376445911365606226360821696165361122612941620769894547794315682082835134023409127838588359678438384390122336194199667098677189822686639699879103715957910560584226352758813622596466307076455950685006390771322539216528208706133605195141399145546346734649052147386022105601751202129154322656413964727138383651865914864369425322794',
            '0.416803014862037743509304089481414574684941015475899734488128941597482912256633087591942574124035426102505025243366177324059149342951828526541596852842991573214657308917691946777059436588941504859568046894147996051328657948099346472349858031034564003211354989457889193409488225803315037695027730418465544756467918573136364558250104003425250318034948515269004993383712282452487399909330585506991535734559063774932841664939897453797719139780074173402420491973811426108445221092674792769433522634361228208140942619138174246883157916017068822925435791465760519186188832146993445215764962957738457430592420489976870988818706425457602244306615794720010521465792792356190029085354370903351790292771011877139480938085824890438336138191046292030503235935884907267412120482470147106885982503780305683109158557557892431460572799548986479493505312443473571390319005776315012414693918957448740201372282655210604725495927237321186426880793287125779367958046285159104413007684047960319153344431659939977510544928434360715668922164687983576966196894124239710290114508377156830624618204021096078139414358575713941467251611063777193665050733978181489213608291838934091026754452529882662925841707279150381754183568989039',
            '0.242790546332127947847936993295859836894323991763595325616038338087088586121309609129463030753057820083572076814999456525803360803262230282326673912947521051768679436232440090563519439348557123578190120313163358446393644143140146478372878899713184649607158059426832758255806512160491218910953286932273040921151261245977359602938163464749830461932899249495169113500342516470021545254435591829404306066256424307485385818783921020217024997668129169202114561953092129508409411833675402655730937756586464899846011854214379840717860884580673753123468906372303796034044212923553128870490499368044306348625475510382181105906750954821817621709703877979444866292305719579952901637639895343389246026476295150850353954350866256216683215794159929730321899797850211620809552162963952198904874951519626831334549673079942399759909847571264272345256332726268825082022959974810881312989102326009690601541140175545742306960867627793669233250982006322400936700997029268761267685623848684766576155313492886146061337015438625151672526417850981557221816381321381497825691005058490717128546729498036835675536868701227684469361105874330398374177077604126940780011087985911921726151141771456125259842827119862614967812016052163',
            '0.469974926524267178992344716380397908261973292815350755386015304712435430525919881831123250317358802455510593323212345139002010364672992352484480673202672866553452945903268707417737614386791711691941325659962930506048443870805437738965906710977590176305220600829130431326746076259942108644935835699695600288399887109146316080976205494314014375599466569971177228170164402195671451526478641186299315075498744327799074385192147335966606011348790500092725990795394728392905898720107820057784419489846597517514145921041798002390181121849690956489523303259815782927604895152396958238123665132011352156531495829360916031792862662511568615581114535926282379557283036277491628459870081007508053808433247123517396886933516957391299787722400891957673231123752589665686791597736273260549209687880147422915716093528719507822280417600636729993679684308825314014514990987053480053118612837038484731585848703239996796536851123346257553484651024000376932353094844661149924002555891669584549255517706359868976833647281627173308479592221572506050342016860668263686480304767980039997093229030888304084495734740097452345328959310624183366743273649786955398699139796743098519910711991000235828689232543613347271077564660399'],
 'potential': '-20.5471493056896308443678748558624845310635632259485291323375816785471061242646829789373460563622425019227051655370429348006555951361164662673067494437324714185943168914575230491213218229233216952925397728995508597199925788249193544971104585493290650875090974740802057884573262360414957164163903151871142193082209371970016054373942110874549886866049504962263254796672059051330684902018163168353700829211157328363888466156921838780177693987395411664613795963415159745201086814686628915640164671842893329445176809564401442289659693156676956796379554641296862523625358644264284458829972228233349724516776771555122667719302918264878393964741000436364839342022874863294428462244035027317157674841933385797737166655247536821860422330169112804324624862562751562666189331977323572584007042513696353974892339152102232340488054903976170744837892620943076810822335169618471342902284178871806339755451254312248466811815354636941724563655804231981460605946942773626885654228366370491671961609981904390479972331826000467013077947420970561881470206320627709201379729465974426950008542145228623162858150239259792877975304631026246416515175295657412435513355327555215433143558314216614380833500159635223680681848133975',
 'stationarity': '2.971e-2398',
 'v70_from_params': {(0, 1): '-1.0',
                     (1, 1): '-1.0',
                     (1, 4): '1.0',
                     (2, 1): '-1.0',
                     (2, 2): '-1.0',
                     (2, 4): '1.0',
                     (3, 0): '1.0',
                     (3, 1): '-1.0',
                     (3, 2): '-1.0',
                     (3, 4): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '-1.0',
                     (4, 2): '-2.0',
                     (4, 4): '1.0',
                     (5, 0): '2.0',
                     (5, 1): '-1.0',
                     (5, 2): '-2.0',
                     (5, 4): '1.0',
                     (6, 0): '2.0',
                     (6, 1): '-1.0',
                     (6, 2): '-2.0',
                     (6, 4): '2.0',
                     (21, 3): '1.0',
                     (26, 5): '-1.0',
                     (35, 7): '1.0',
                     (36, 7): '2.0',
                     (37, 6): '1.0',
                     (37, 7): '2.0',
                     (38, 6): '1.0',
                     (38, 7): '2.0',
                     (39, 6): '1.0',
                     (39, 7): '2.0',
                     (40, 7): '2.0',
                     (41, 7): '1.0'}}

==> anc/extrema/S2074862/location.py.txt <==
{'params': ['0.0104507827918745831675905751149600576053612710397569191796951799891524372705940647221890152319360439385278199662536016866409824838255197315986121416582210503760949069669510412195338887572094328702609463526540594262855873678252591882107411547182259204147120889452476751195504413957918871523334179673418427649576234003413608457375171141690896548318698478244313449993769320416365784509085598013383571690206352833145472650038',
            '0.0987985044131322776439461657775880419376364962347758470569255495885506467365854043283735872034920351876914800355369855323223155706781127208600295979527680751419994032400032934094033729944683230151029905086508597600781918901461274312161335095417500856752624034732405924907709221884308297977888609660736786267698471238370062219441346090935412985327678052248140688715236673621104503045987329051028574478797542668987916532485',
            '0.105950878948882328377700443495661885386044053502887431376127505217760949128788087464665608354877631109324467214020610698253229085955161675426535571406670288828533923146554461817730630874407386996195416905898660636721069088109459053514296330798565902371412182075687175805097635596447770955180783360236702807713084981339736499306219697908661052622106558287872533324707570228887134847867580024728775803931407627779135907553',
            '0.133765540159152530963117934555184297964302942650766049044707534228406972662623768647648388224806384791521044460315226805822385419340308831527416969071901058642405502830004111530139347919326432179575434827793919239006975695376319754531184748429493150807752694848634720174154146542768138746902199797419685589108420155174994034975031128688219677821846892809379023822322713071899353380928290401969233704754984340256870589962',
            '0.135652693489902384821339652341561669584306999459089492732295610652611799953479714526241404167370454213770137396447587575349438313391813196954237282090126248614704656397330271197000431996505436073878785708645937881126617022327769864898009815282570161200027689040808147912466067985194650874065313352138225674995019041132466430318747172263142702966450671312582948070440794588128238865823345211887117713531094387953345857466',
            '0.159021150470218753087740849658852976246675879251701667497594824180817113892367916980389750930156820877235332092051149891804800571747279734424312104801796563472194027988232829926047880231956096489993409706633717331803621880773463639557020556453913682308482578925557862364698417079094171171926511083139327154738200084939863757236065052466101439739070146246828959946941540235190924708019966044349213528387077516562310565928',
            '0.222728282844141284213781158131057417727853634334984513025610082003517346960932587266330787129265483867226844630414642293899215636529527452415669286425106936867577534290515472663773517114075151574625380575727458414073372887622327064431768306925991308125139681308471945702017667790892311002743281470247895035987213624617473120340806972965866250639197055191155230355820460445336568324783273575505787132185975602783145392482',
            '0.22369870789072503941262666124527247457159626627607350178225928230215256849358678359761929103687540089069391974014048201739037595099247737809111475205208292136444168151301906647195986932555925845257045746196159524229995741303864287250586986776821747767960003604257535604563769960919014460194950696180981623461019001474410900077341863771646995781996540057103619807941753465742283185410452403198334694286132239083984563024',
            '0.247064887091654260544283199877858789299354137623116110216382644511357596140433631810510808204357422662811360861782636308292367868994764195943367492615361957781021111753694122343915960517571396030194748411298060855586486155061097160768670252521669845149849542295176974334442248928604401740318871394343910473315637893527927965803650662738599024398183115573669585586194257655072006970711901372682151891712977543658870096519',
            '0.270433344071970628810684397195150095961723017415728284981681858039562910079321834264659154967143789326276555557386198624747730127350230733413442315327032272638510483344596681072963408753022056446309372409285840306263491013506790935427680993693013366258304432179926688786674598022503922038180069125345011953058818937335325292720968542941557761170802590507915597462695003302134692812908522205144247706568960672267834804981',
            '0.0592000361246550137973120765683264677927991054707089401366912263372252291498836294297434392238928945023010343844522022890330956578719337306936404792657285363166180615932749736941942784210504747011317045844197691935785586697481602682311094741975451056688625253951997259190522745757031616564198897718259313762152997722811631951812467867980263034437279579837331455528523420277115490787674418961973619203587860543048717376262',
            '0.331721804557210365019774029043019470015400018616947635461752138024853621170823513832729953820849117938313748669973280475914840061818398330349005416112176575248008764371683944562069759033200683727583490120122800572431588374622122866686627191639909651693814299668394273532495088175392556993743453849819541567569639863733674952049580533586897212187238096198994535324346664710887119263963784790330670877687667221991063514349',
            '0.411915440264883496407921252748646908211897854065457104894189196551802282394473453077004469847191837875649650843140933240711535577780201108958096131468772702919663122902162790916839831264668676613847027944892252626549121557948322314250750413191622666305973145987990067517518215953655192525360546062068565264052122591866073534615830278045559260670149925453276313996564186001715550421863696644083976215229133647462180935537',
            '0.421311803502274300899238379378138903858486925531390330830070379934814203178999435971677689556927992018381869993703016246903446009744587060363734222432242744902994141542470722103515951234390123854588020737991045400161630972998732080500966723302737397979182487590510816727718848122368273133338532621157053677494288887673370698200556542778331751877586705902100497879291981634713569189858601713054726976398537091357488095428'],
 'potential': '-20.7486223244448491662621181504317622913354070532497176531279733415206425370971906738648564377370820181165400720959521728659055721017212029500743594259604627590963694762348762989413081593509977238313117928531935204179190836919666237759646040641938372143628286993685402246361622927763213880961003559078204804974136918496358574008933854864540640601907102963119936966508940423652833824969314388138888584594958283113098117206',
 'stationarity': '4.787e-838',
 'v70_from_params': {(0, 8): '1.0',
                     (1, 5): '1.0',
                     (1, 8): '1.0',
                     (2, 4): '-1.0',
                     (2, 5): '1.0',
                     (2, 8): '1.0',
                     (3, 4): '-1.0',
                     (3, 5): '1.0',
                     (3, 8): '1.0',
                     (3, 9): '-1.0',
                     (4, 4): '-1.0',
                     (4, 5): '1.0',
                     (4, 8): '1.0',
                     (4, 9): '-2.0',
                     (5, 4): '-2.0',
                     (5, 5): '1.0',
                     (5, 8): '1.0',
                     (5, 9): '-2.0',
                     (6, 4): '-2.0',
                     (6, 5): '2.0',
                     (6, 8): '1.0',
                     (6, 9): '-2.0',
                     (13, 0): '-1.0',
                     (14, 6): '1.0',
                     (17, 3): '-1.0',
                     (18, 1): '-1.0',
                     (22, 7): '-1.0',
                     (23, 3): '1.0',
                     (25, 2): '-1.0',
                     (32, 6): '-1.0',
                     (35, 13): '1.0',
                     (36, 12): '1.0',
                     (36, 13): '1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (37, 13): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (38, 13): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (39, 13): '1.0',
                     (40, 12): '1.0',
                     (40, 13): '1.0',
                     (41, 13): '1.0'}}

==> anc/extrema/S2095412/location.py.txt <==
{'params': ['0.0165044547159137381317764087782922955239561337735438214519127171536113450410111840671475971860457145486925949918330449478023197484225280826512323357144276136807675540418294460707151069046780213393212080366160407383526027179494329182933370315750053706983058673223524298766936931151972339440022472544407425523912494690576159739022018069423339414127917057126097824742797618699333439658465446075107584463454354437770243409216966373839280841045969168107897447248809584714327960333276830717832767024988070718027772309259121457959887748346609220039443599343690602975660022112933900408199274767283470888254562776047412446578572553432223335207997443625282275358820181179685750392987162165769179058740130383175231124587928700005930547511472895170356523809002530032096149957028274582077813062364326145442671343531290099355880798558016044764132842536404962246366504990497439004102385425673379852581417284933478347630947598744881002822137045264636198960673291431166564308121663868109462653352091346984025377236188664419038096696087772926077761625796890197295594685718554315749798579997010434576949999630862538640816329547485468317484596317400726789454769373745752526070024663870088014854388637270375038029494469976',
            '0.0260527473102610723604246529165897521665024633947839460476002494878685695314897485640736501917842501168156763011421284293269841835566590660843815480553734362549800396482393786241883828087034768116741137350680577307601574677965152596509068990884506985453387842197452296139011283654648215204218062956614953171993195780395216103058405495736285757774900614622623106064624342487728098875212056959066671845768959959239510209147554710680496160944496607883809015202665908726169802992537624982589892283071965544511415563318673297657149026514523692281663107187879032430044673204289339690252388665972112150756285036970487844838375968785059119753360596248991648080207088694070360609504945311208963309680589627187461545463225750163414229972686807936135063069005920075170217032907745835098525965152280518872425398114038343733095094370258890134583079085644171211601398940877231732973304485708388559082246312867092357529271716059034490622137948803433632661935335176649165968352805766128711970606714298785287352009356294198355387317316416609793419649546700406653208232799092380544973988118660678237014530654418352876449448267466085592549879730052174618963400093040876733644711818637133670475510085528203253764767339831',
            '0.0427075133718876930678278127558089057679072223085450940437746967783263055627115213674026390715796310065034833474858127185635876275898398001480154949976640875165530082021363698790259968088494450512959317603165074521938654654308754257934180171126315113597975234484550527672544691474258312898795490852012510855675788409921819395976656504593602530239664345521914981074567987651326361998235193827415834719073004581361180738582373466605708698451562964622196750989931701410257322870212324925338015838825570258497124150524128675507457886090223002713007258195609892884261183064940930505349198469764594476134239416670180451128917597279817694487103191328437720196494420276547552025686895784353687771913382279101380122763465298925686191375765030803698796989223069681444102905464019315223950417132587571729531334031064551014088282517459869554920076839769226167090087511822378121783686044453298377889990291509936410306967837191587399582320296197383470875074651661920687441251117376809512417684371233383387305164570910702942876459498710284880321976736548686864049229967903784667565314003232127470856820013486147206816412949711067142813518935956502661120824705123735689230585188754630651796430567731238484709445781947',
            '0.0524166655133704943574060812700706333570012493230779967641606186552295769727240242720013123336024132264884690663357563175426037876154653649019196879851011323800775350239815250901103261286109628671136038210084163778406085301862959619457254995807816138573795276867631834788259650154391934610491791379374289821428159146445672671079897492196281647273863712244514047726419107340241295818743069277945576258742730278266545897091353338336831249118612049579185956966555248434992337790670446105408233750366036352251835210095601733955437733028805146806866859994620678396212268507555802049936252638397255966190986984894570111337615465774736386773834262958989833213378266127176149394681961550788574877215241671431191082265777341402787821063152504647595445553178759642176570890458196550055178402162491397100652741986241667215221803586313927003110954221274095547314669818397435301637039251531164674725765071120485531286977305601184262602560437987157830573559748956492163055297819636055528428497330106626687405632801899183762672702315910690049808441029320696899826185633896713009254220344566919529452411121136344182164662586438176976834592044041762568228578481768205527534496343563133993734212597014305193244786188268',
            '0.0851236169333383652747295263440388832505532440204468213286604047186262104073643932727999851425586097887868164382227041331731728433093338890139458309327465857041544936412176663412747787945264867606453346020779624750649697995071311842633795604474696401712131811038272901873680274928934682007249089801601493113132157324681280758856447214297109336872270004651469590821944943295923001115129012355372077096436152711246783722924249580133170556249643566564394069882490510938309429590953519302254984716738865474598780912211128961972195243809342399290660857904042312267999885248629309019388631184129761321159214460393182278674088438212260003817931386648497355146967315135962749622702019333393046460652113029998544227206205718853637018449010111352781607567098410236493612352163580570113721333609408833659310429089346804166057096967785921474139002823713834060324641117302587657227415376139189123906675207453436391975421056165480535342945781886400715878343792077621662731215251373200272531241505343405902496088984816014399296358568479980391646024658120978565254731648270784729850559580148928628546265710664194040828803981495253017900771992748185613055179557980935099286578741023731681890617394695697554492590594575',
            '0.115413917708645188114918313700619547726753252859758280858977869067392078112625217228717178041704399529967050607123047361717042811964294248272320338050755184799247890134726551720969061241251069391219683511473637134155514036821172488828061955459714706398442073073545467843886984560978132598520136849947402673226951926675765944681763944467971360422316494721910776961985176874841896363573081552150175219003812359935698854528282354874973877066436749997544287255980856629194666395622949534235550767696373904892680046110167049108239451774806765670899906379906682716247936108414845842395344423653338328108017128260207336137061516911810498947489182275144411424814564967596317092934702162935801789319647108680402841882196628218814676915117549073453675582341442268846161101639173669840468681116752210283106251266825336628159662988748212266117800358188675467242178147360511072997833639955347868261049445796355113369977878238922859336001453585990341443696159852996427895064680249419258576794114048425912512088684692797366104236858847441869436588781065246426673333879912120792233366320302919650408142786217806721519293126001841069573767455213406022541229371211565126903157237356600791965412493260054578721785843669',
            '0.130974619865631577874516368095552664497466977118886547471930437962879848777926971700373316693695668679963834073151131206071263215264767777531113866483939909703321191575480998108104767472381325580512359413003637275034391355519750944754335753366215484552344385572623761511466656658963660119283840342995935030666401510351559910781591208735594153761862942071123489012467635988455156094737267033335251683751266034696304757050428322303696848715131498260700614421675869234538418848646053887933361118350173454528462679542207980868100926977064784261398772567098782019695773524808392244331494623297352643989738708569459894334686609301032260416085945278902338624582442077714162254430336455534460136702035694522523200530730427276000067382289375147577564064654911041480646999269645732228297627893340154442331243589241535151352712227119472683759410560186921988492167339471181098761205197943282568107116275163505245633340481301606817289047075287750773574802349517964467577699730606652274478733140151998277815528685245143812995768109463572221266789872577754020379174277337989444613643206070595823462388942458423881319994850452563847354352126200480040889486127877389227059624971602599065184986833322074976077369288557',
            '0.133459272838215261519098345325295253144575486886651835568277675586847625475642232022858870602856018502668513624790230889872068246678991081576994797170439863891964991276566473341101841905115017714493874400322379613209885180181789406935511058001782514645318508669452384278273707955165100046429460294434102955207961818414016058538927482482505847854105821349045001321923091183448571388146164190216475642911627395463676649141395486244119756431480916358744969935345348916052649842993023820644867747814087054795229658324984958259627450069287699669601518694801635011185080652242319904733573119285434005455553611573657337940852967000099140966147493183293330007532029808585964070496224948692870625515103098649968609890357285645086473760202925938338823570079308984517901256353710370065144707905196821043606484896590646131635397113848544963792835094581281600517746677946096937358775326385312153589413354448982817124609745174395276850414738127816078044904296988001219599619931058203531565467646730970300210529891364823152573576582334067920289576630536860257384741908036189744520793261316940515218109890647969031583195528818262308159675580003035189253887083262571847079246095350862872124403462897779881634913825854',
            '0.170001656637424670253424451171587667914707914318491634518547788087519968084769211902318656312459740168649232383929810290126321808533705743766069793163677641134533753913596449606012958549430092078082882516127054811204532729822301565643669498002258279878193053455575025592264359297093834929661453867763350890645373456370161777671102054728777695892030290597287311465604671432970426494649864441147479007666779473232289723505922342366828436925235797955658122705455931333595499084095916970027530594319184223197330582186300208296670439018719047527013876241021611629789612603866648077900724683392164659216707962881350658631450557666679412666796854622663050003821057785220560291716794607785554174008121837441570392819891806341185909818724610319666768167048158225741134984142066410710345212572714684713055845809704750988554911332893368298717262665542943358844311326680558066592825540896108565252535900505623329906682652404644439242852388348135796355314253666695267182841294323051343494919212787114550425214735715113887048986803574234693372112371058372018706201718628682795068813002016171221751300619435435309791599855956625049949406531894321623939712529105508723526410675280524788748170059570823591269922462548',
            '0.210384480205961958492898800840463631586808880886167679630516867121679556977258457575479271733929822567254578822603638522843886334244769413108190464645452267632327278830774943205232489237829060590730697324329022475453840904389907823318474691098171511972947334149438340760144582907766679484747867555281274477469666559589937501744870131914134340041454496733248972402215023596728162844027148766557582850813192797015670650988369266360990383033816309463807385839709190370110764602644167473816708020399809550697712985437888520433553060494356018352260368741928358621499003007547087959090771074503791987567158806054665991885112082732735015924285774143341839945009815236516468263069156014339041953922655170507501104162394624991172722830168030064464809614839193673973239157342690635145232439572064355059500908752528003927379873440668580609917771098477248044002320640472553106958473659371635066532355877708536484756268313368778939539043775113332452018178759221407853209827186543509502585155810358689888828151656160955006879315853349834597513497332291601967454651606477510902908712825981093463722345323123396071475340565856102592207508178157239817807627399156936420470518908371455267949301968681388369245900462801',
            '0.238761917319573435681676916843986325849117600021820674609922734353714843178970481833794945575823621291968392032557751438016893619680204609998466836216715164906066801763972198109227338166983013941052928011511619994158555663049692251087994414203340489783329361123775307973419956809984487739962809248626097293412271875401865327574608254761766524693486786611741120179523904446875872581994589519795729664150975927292358818278915160095448922864841755206258699324715692347238211670370911960820321406508937803498184553570580405613131130279193717026480912779370504161220198230789675097460883396965835321905760408245417488228179914273167094090843233380405986831491208682282351555235978717341819282167519028070454559642560911250095951953569794193650154172871057201402566977979242925742592850801201493773251519024215040463273249021665244267667578258084283096713459971950519052068524593912277258949759560943326206690306607729706628263298212848217506709015252350552252523801686637345165933748321340331417890932128435604016875364485086924160746274999383281370431947995328299316322743214205451792538435686225885318118185977674340323485746398495189351948135008921969965813940376019701220975364124896767765117343774726',
            '0.340100015399537429234767290459412524940690042342067974325885550170672867602408106727689332044668531488820870130022888802320911621723776705677791002561640729861752519834700503207604181910043950979008261134817774943200374837864984766362295134155322470096920887976819128316275828466479351459589327641649536901377659882008289435790332301789419128890796785414501717947691457081921384141017036896466571997263653669929677613742918326955226818558921010754934292882307766329234079415944484351811598218317949884962511975454882459002566944548374883002833893135276830912617938048404401331025649453522999488974362711644833977867903178277538093877870625410460309580102457454698733606328233271695204803388359195955428929742290403101739405438522950174685406998745792021836418731417409995264240404719746003881909067791629217437983470682333653716979173942638024209507087694488279515104172072622949546252498725357677740740638881597815387347598418457945681808314578504128035804002292903956083394473226616777596297066964170807158939082216565953487468465313841408654715245949947412047239283988060112357609010301766002471350258658336443236567773284695141066126866144284948093669998301050103826589131047776211953179271336934',
            '0.104759975325125491675102091093855316141995689333554163148891944816960930390700065660472555391378760819673022021938205576516529780622835329700058153201907228787355189582012364960964201570040243917697269327379626648265389014747972452786979333167405426069100183068931510000804962031507107561952348770576244703420793862990627885489153219862276985660334029252310296081794988240240681266222005762121150277789003750920276436665954834086150119005099815563985285509894088164839443395671812381776081679667620264958055461165914422427607947368297991798188625314110628292431701410944197751303317837791139103081098617065381075394097892008095318474819628709312469947526712291857337612096677236282036625690640751081073111284470548199751760694880564446574990108449485223286158385533625955632028449832305572055504674463013157606303671046997018622848899121405228792357989513664544469957021942326906458478832109851584175143321228185947579727389311181747036760855982043314987207492883523060752554105965915956802355071116391810710762805549416061448932316112287522058143200831126873909951803951134995813172583835775281444464242151484742303902788997155795449090649758939063455130550032431589016437765075990240926171412275254',
            '0.199631301220103831457127031268544070299798898396297729716281552250649465852234238401903227609374958388228990651019290300659023911214914155705755652387556542194677760191084472027486994444963510494429901039666761698757454785775558557258122754754436757660989552370741337416489407935575000721738410140686281225438583991791813969077331244329963415821920886485181084732314460361700627385296034650003486505752236346086320168575428908987097349334158122052015482120181514683965803598363122444966556814386879550425655956668070260067541368108025023160839875800816712117058260998842203690551635624825733824682580651699373594959122010795353920302070590643304646597820731734331450504922899034903468115521612251214839683242661919970555882985886550979825391273284145455900907077081768376904590386170678277279535148342862655580228116376472956518404345839919283157122629725681448870168496047317433298740165848538081155934011938534348706425902749660501242200076661594896565433058231827934620434772959341451138800600632440020668497739054260298132844778246549986027062933779786820935681460710211853526022292209753920724721979013546041284640757155451502516360546212288084157634729370374335074031725925941643935061859316684',
            '0.474890842571652767307295143589408335221608256916676090313078896653778335304206868107870930468290453661599303320883736688210798423772157304373077283715635100876124762704999228823513962863350736409676754215502740132680744628214461601362422606096564510876340588018210252581498836080102675599393030664707659932596831132657728163139440759554044542312802511613636442513284977627481241256859075047228438839128145901750204530443709074572828984244780471044668784677419482801903356944867569826926268329837456737315574048284572602625135900286376821503705559272608156262170196410137618181250371481197342484265182632207836677325269778902943048617072442453644389887152918722946082976196724908684047040394450400823861724211805877967943797335942950948837604358256601716738502082160196802425527582532915127575615129173584573118318424030757645917237296031854611184359862874637061308336301609585309383942278225981090312641995727045464459045051049754537167776137172512117296590333624345474473369752266004918914716383759421263967193598402512024051641801154428489154290605780218593993612925574569483734246710580987169750208182045079140567478478807911601315650971779094196885367346212630613476036218257046638048323724604035',
            '0.475549983771102069584512946218796150517100647428421231464399598883250335606749750674740975317060518480824812858929973691377610859372527336418291004975832040596097610593801890753106664100005232457773662247499863294716917315790163531582734427766951137531489589644895429786310520423608264255968747889702075582424017327035518966232850875072276529871833263659158200696615724484960323525634818945256925166776553663267508860191130916573585336802372476706390209538656065540428575004907727765109464133748074864782996740030270941862032200769360867013802252208475435053450041742825830455868766601144540103026557127195939594155775816511976359427096409272748657572506507321692915664274361763378168304186208748763627101948521238450414624590029826242052122103942389153643705698346124022289751127791005776656994263884983827660946745144254210294749490034696177637622813971215108910922115765324771158257403357085981459749982727310790516577112079489033781222260923753772534936331818969682092934871311298302371791404974437394569671470191002959649901177025690814602446008572987075154704421658947953623412737669213176369436098361830659335894877535281021954536709486555593816667697948909298567127801268220750383146645020278'],
 'potential': '-20.9541200855483916463149346050997548012301796383934810436130355082219087011714669210997997588744833693901295036131741707974963002899133316756622080863595196411440261619386575050607815813151189552997441995702213572314867032014496994314815688617718794660443180671499683155281921053367220492498290558704624893307921154859532552771889727318573691160622891031494979949675393096232932817224930522353231964221873897339762922255508721498676520322960758634823547297513600184494599430325461306702621191987926616081256504845712071547096163549469555516784827432263524218174872538840965344581931110520799621289625981953465123312321520904529222803680132873053662730637520525529717473939451865462339993971386107455921376772030185430861609939959541774101154030063643616540875812347344922453886600871037133991391344724756278185682035483656691273062096091459401076758050332595976792113509956133970944299029206156147460550433615539147468687849798518487800041704380682161542593489673790437017663304566825236058331942135402073671110619266262903959640257111644334130926251070881900759386498971250916140087481581673747325879131525437077834407486023864993479421037255843336413178007488182800212026856229260546258422141809509',
 'stationarity': '4.144e-2398',
 'v70_from_params': {(0, 10): '1.0',
                     (1, 1): '-1.0',
                     (1, 10): '1.0',
                     (2, 1): '-1.0',
                     (2, 2): '-1.0',
                     (2, 10): '1.0',
                     (3, 1): '-1.0',
                     (3, 2): '-1.0',
                     (3, 8): '-1.0',
                     (3, 10): '1.0',
                     (4, 1): '-1.0',
                     (4, 2): '-1.0',
                     (4, 8): '-2.0',
                     (4, 10): '1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-2.0',
                     (5, 8): '-2.0',
                     (5, 10): '1.0',
                     (6, 1): '-2.0',
                     (6, 2): '-2.0',
                     (6, 8): '-2.0',
                     (6, 10): '1.0',
                     (9, 4): '-1.0',
                     (10, 3): '-1.0',
                     (13, 0): '1.0',
                     (14, 7): '-1.0',
                     (17, 6): '-1.0',
                     (18, 5): '-1.0',
                     (22, 11): '1.0',
                     (23, 6): '1.0',
                     (25, 9): '1.0',
                     (28, 3): '1.0',
                     (31, 4): '1.0',
                     (32, 7): '1.0',
                     (35, 15): '1.0',
                     (36, 14): '1.0',
                     (36, 15): '1.0',
                     (37, 13): '1.0',
                     (37, 14): '1.0',
                     (37, 15): '1.0',
                     (38, 12): '1.0',
                     (38, 13): '1.0',
                     (38, 14): '1.0',
                     (38, 15): '1.0',
                     (39, 13): '1.0',
                     (39, 14): '1.0',
                     (39, 15): '1.0',
                     (40, 14): '1.0',
                     (40, 15): '1.0',
                     (41, 15): '1.0'}}

==> anc/extrema/S2099077/location.py.txt <==
{'params': ['0.1420111814440935897650928833049954921613185326816625945786687682907278705224770829596330391795502400230498005419437598918873687077',
            '0.1744120052672545895800483331688450145085044311114874925701752192279065502155658796667810160501236135011999366512309868466038703884',
            '0.06047940541598192036604212238483814199617298650472259207111156644970476819496947560879008261996084042787459616023077662126737315071',
            '0.08503973060328678183933326251297550230087889813636513344393639727001828931346865068260291095089592300657537573656117795005583963097',
            '0.3921708910131306280875727082323000271167467785882866300987544820924229750422931268970332088784038172194523011312213765365492735051',
            '0.4474915734761557847271532177079105258698002519859176512427610406444331003942302300580219107019498170760507712780434111105838698353',
            '0.5006372444399307784287949933810852482189861193548089230307590083427432880831019837888247883370961065537246220039299939768903186799'],
 'potential': '-20.99077192463576458804317029745222336113764564264771615216450810756617259705835247985734212074896983190569941967103484063859133275402',
 'stationarity': '2.683e-257',
 'v70_from_params': {(8, 0): '1.0',
                     (10, 1): '1.0',
                     (12, 1): '-1.0',
                     (15, 0): '1.0',
                     (17, 1): '-1.0',
                     (19, 1): '-1.0',
                     (21, 1): '1.0',
                     (23, 1): '-1.0',
                     (26, 1): '-1.0',
                     (28, 1): '-1.0',
                     (30, 0): '-1.0',
                     (33, 0): '1.0',
                     (35, 2): '-0.125',
                     (35, 3): '-0.25',
                     (35, 4): '0.25',
                     (35, 5): '0.125',
                     (35, 6): '0.75',
                     (36, 2): '-0.25',
                     (36, 3): '-0.5',
                     (36, 4): '0.5',
                     (36, 5): '0.25',
                     (36, 6): '1.5',
                     (37, 2): '-0.375',
                     (37, 3): '0.25',
                     (37, 4): '0.75',
                     (37, 5): '0.375',
                     (37, 6): '1.25',
                     (38, 2): '-0.5',
                     (38, 3): '1.0',
                     (38, 4): '1.0',
                     (38, 5): '0.5',
                     (38, 6): '1.0',
                     (39, 2): '0.375',
                     (39, 3): '0.75',
                     (39, 4): '1.25',
                     (39, 5): '0.625',
                     (39, 6): '0.75',
                     (40, 2): '0.25',
                     (40, 3): '0.5',
                     (40, 4): '0.5',
                     (40, 5): '0.75',
                     (40, 6): '0.5',
                     (41, 2): '0.125',
                     (41, 3): '0.25',
                     (41, 4): '-0.25',
                     (41, 5): '0.875',
                     (41, 6): '0.25'}}

==> anc/extrema/S2099419/location.py.txt <==
{'params': ['0.0135622518320826511978320238970828459381114872499432752938963404397625623896540819008031234465227982498458364016391506733930600102646',
            '0.0218470987704769642087946789384556034039593996822498535120510725883359571410902702274337181255617037497925811670720149521982670879371',
            '0.027033829561839898675394040919515085939351100610777235211190105690507701133299704353271997381879114749822001727275031561964645206597',
            '0.0353186765002342116863566959608878434051990130430838134293448378390810958847358926799025920609180202497687464927078958407698522842696',
            '0.1323763519074362569376167411906608636438404729145978673068241803343856668694457670989872241810532634960759998950280596899417341644',
            '0.1450672973654298417198281878468568380135791117901477162983505699365563889951415193312719834741895148831257388579055694590468933421',
            '0.1487598606511023371538094279433973757963194071321687670462008188011448174232876878095724665812247451037819605210583930704333370012',
            '0.1710679912058532796180256181351270794025898732551735859864380856205084967141610980234121963587292493330321264973837160213085685385',
            '0.1751328035523532496462076966122609910701456920261015687168846169552573054581849975400291419020286670346485865665508722950919631755',
            '0.1987794759623953746360416982878732300407757143091260797941222313521169640932996825014016334950148582488672003922528952184754936233',
            '0.0540222235469946591866299113732422468526636777629388821378705073011972352050949191025598843551088219125648583182407320468613189605468',
            '0.0798941267022817762759217264456215775154386011691428193750405649433006956028064349303222726799505099124695913623056488135126096080324',
            '0.0825796282729016875260717138647034792614689293682424599983841418665964330647127159390012796248153066123394919411592067025764225682471',
            '0.388525298586322841199252563550569125342855685613124856224853049337378612528826269438957140531953103787507378424034190775092020017609',
            '0.39200233479966461785425264533364903692295588670090645412635647660740979110765386682419115653978121408754609333687512368988595221987',
            '0.447795636874545055208618665239419501219035563280514339526606184910193513608071413883469179592974771587466563023920466221431801678361',
            '0.505730591919833829024226392487718647221023638472311743470871951588024658467781854754067020182876134112625084580659188140368516666201',
            '0.506096699818520562249274129952351712634252288821909744895648545155862894904155625420667019821958316912521008582465004983090906112813'],
 'potential': '-20.9941924459750254120326481930656329209166536849719744042116169261390903535317878284124863719585835271292950793800851701589432540719',
 'stationarity': '6.170e-196',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 2): '-1.0',
                     (1, 3): '1.0',
                     (2, 1): '-1.0',
                     (2, 2): '-1.0',
                     (2, 3): '1.0',
                     (3, 0): '1.0',
                     (3, 1): '-1.0',
                     (3, 2): '-1.0',
                     (3, 3): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '-2.0',
                     (4, 2): '-1.0',
                     (4, 3): '1.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 2): '-1.0',
                     (5, 3): '1.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (8, 5): '1.0',
                     (11, 9): '-1.0',
                     (13, 7): '-1.0',
                     (15, 4): '1.0',
                     (16, 6): '-1.0',
                     (18, 7): '1.0',
                     (22, 8): '-1.0',
                     (24, 6): '-1.0',
                     (25, 8): '-1.0',
                     (27, 9): '1.0',
                     (30, 5): '-1.0',
                     (33, 4): '1.0',
                     (35, 17): '1.0',
                     (36, 16): '1.0',
                     (36, 17): '1.0',
                     (37, 12): '1.0',
                     (37, 16): '1.0',
                     (37, 17): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (39, 10): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (40, 10): '1.0',
                     (40, 11): '1.0',
                     (40, 12): '1.0',
                     (40, 13): '-1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (41, 10): '1.0',
                     (41, 11): '1.0',
                     (41, 12): '1.0',
                     (41, 13): '-1.0',
                     (41, 14): '-1.0',
                     (41, 16): '1.0',
                     (41, 17): '1.0'}}

==> anc/extrema/S2099421/location.py.txt <==
{'mdnewton_ok': False,
 'params': ['0.02323521940291131188163954061833686460739048880156285475920020817583741009014582120303712802837045746821261247380455503066677215281',
            '0.1389591143041414240881582023470864967625386531881047666146160680217835268008569264772370734513181103776930924693793265365052410018',
            '0.1501470977013404554175271646640298447771010463668123296501212497948650106095204003906950609135204442208853321147617380035633990782',
            '0.1734255888662737370595169965086506985302877371457346920221245083012738445311871672482082665861065348966359234998490806571591242016',
            '0.1979032131162699397736232143892688828549502153446782640718821579059757388857478918206277151604308078074279945289230077993050506296',
            '0.05476013058067714732255545013508698816838545741343702252651422333718879249577706981134184073036895298126301085858031887548979498581',
            '0.08081952122607239970362944654671119615255588997360934260450877112523028618038245695005422732193246929538887639856475736676355159491',
            '0.08330627727888397115584159124113013672808395328399881637956062970537003413535343653030309980958067992230891161233504077126394252579',
            '0.3889451501985683898925433281013545028140918855486100839437424627228854669154194276844907271672619691652637149725420732352320583954',
            '0.392032147612300191618133542366061727926991145379752434998120122839479052301326642143821290289467330049870009020982571674579508045',
            '0.4479771316765997707578260988404685373851088322687462750033548297225691620721399023478606783457872846663898965544903291288551700428',
            '0.5048563759366960129521896686785534248099862907996534855382853764644405131634945243330564556141455770898709436430482485490443427674',
            '0.5052044950668349376892840933685614581874458814541688008615508488194601411427494587640966922245051485660553883464485762367270562891'],
 'potential': '-20.99421643550202729628257048480282524776591957306958787456659199710484047371016733836870492383279073023262948293117540142805478686',
 'stationarity': '6.660e-23',
 'v70_from_params': {(0, 0): '1.0',
                     (2, 0): '-1.0',
                     (4, 0): '-1.0',
                     (6, 0): '1.0',
                     (8, 1): '1.0',
                     (11, 4): '1.0',
                     (13, 3): '1.0',
                     (15, 1): '1.0',
                     (16, 2): '1.0',
                     (18, 3): '-1.0',
                     (22, 3): '1.0',
                     (24, 2): '1.0',
                     (25, 3): '1.0',
                     (27, 4): '-1.0',
                     (30, 1): '-1.0',
                     (33, 1): '1.0',
                     (35, 12): '1.0',
                     (36, 11): '1.0',
                     (36, 12): '1.0',
                     (37, 7): '1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (38, 6): '1.0',
                     (38, 7): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (39, 5): '1.0',
                     (39, 6): '1.0',
                     (39, 7): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (40, 5): '1.0',
                     (40, 6): '1.0',
                     (40, 7): '1.0',
                     (40, 8): '-1.0',
                     (40, 11): '1.0',
                     (40, 12): '1.0',
                     (41, 5): '1.0',
                     (41, 6): '1.0',
                     (41, 7): '1.0',
                     (41, 8): '-1.0',
                     (41, 9): '-1.0',
                     (41, 11): '1.0',
                     (41, 12): '1.0'}}

==> anc/extrema/S2101265/location.py.txt <==
{'params': ['0.003627455506005525590063065521917451405898',
            '0.03147008165903505960692143617052352055907',
            '0.03400474772209508000919697678909869864583',
            '0.09036309231618064319313532450905768200755',
            '0.1316817260741859896278072028508177027106',
            '0.1356863008534561487739011909070541150868',
            '0.190587871590031904256434813760279212147',
            '0.1970936744727889156081346300197765231133',
            '0.2560627009711617385612214548018528148532',
            '0.3566566499103672738257841956510674208403',
            '0.1124970771545501513344333943678066134453',
            '0.1899494484559265394807425764156505465508',
            '0.4795849305159207709436941513558849692345',
            '0.4812063410813564590107205276581225916743'],
 'potential': '-21.0126547892621',
 'stationarity': '1.762e-22',
 'v70_from_params': {(0, 8): '1.0',
                     (1, 2): '-1.0',
                     (1, 8): '1.0',
                     (2, 1): '-1.0',
                     (2, 2): '-1.0',
                     (2, 8): '1.0',
                     (3, 1): '-1.0',
                     (3, 2): '-1.0',
                     (3, 6): '-1.0',
                     (3, 8): '1.0',
                     (4, 1): '-1.0',
                     (4, 2): '-1.0',
                     (4, 6): '-2.0',
                     (4, 8): '1.0',
                     (5, 1): '-2.0',
                     (5, 2): '-1.0',
                     (5, 6): '-2.0',
                     (5, 8): '1.0',
                     (6, 1): '-2.0',
                     (6, 2): '-2.0',
                     (6, 6): '-2.0',
                     (6, 8): '1.0',
                     (13, 0): '1.0',
                     (14, 5): '-1.0',
                     (17, 4): '-1.0',
                     (18, 3): '-1.0',
                     (22, 9): '1.0',
                     (23, 4): '1.0',
                     (25, 7): '1.0',
                     (32, 5): '1.0',
                     (35, 13): '1.0',
                     (36, 12): '1.0',
                     (36, 13): '1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (37, 13): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (38, 13): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (39, 13): '1.0',
                     (40, 12): '1.0',
                     (40, 13): '1.0',
                     (41, 13): '1.0'}}

==> anc/extrema/S2118474/location.py.txt <==
{'params': ['0.000475398880413280922665930113755059112720271183328939638490706725851931221768776818298706293036354463694157979120935903931437496562139',
            '0.0303150737273966104637620714983167985635461304835176407931886048616543946517889864442990975665747308819418647289850698469282625017439',
            '0.05896604100301906532682327451403219883830371003339157681053850734602495159993330104108150727658391811716528082831511798074514755448',
            '0.06083362775644904234442353129967113399123087633965847787652198183352114213446273430879686143846874789028353851135984364948013750157385',
            '0.09487205623254849363636296098535179424905903831471047034209076137944659940712350380688287408503219411610043956699444761130998286849',
            '0.1311063607089108860553688330724704121287215029355585469507243639598468689440350725688217092910570148404015974197372260640261375018369',
            '0.1466133642942622785560923370021878783589994643507683768843297240534550415396384951591214469644297356750953598212396157399532374973099',
            '0.1589773711011013160476946669306883611644776249270650918566218311450958146002146713595763068239524392740929944984172398944212287919',
            '0.1638511954667446368400254973279877344533009045481066459543225616767939720195845112746698121710156341382366825491494675258176395446',
            '0.1990118381888631958610906588093383031610883872398121973237196617681400514977077238827294779147208809273597269931411651982968374983968',
            '0.2170462622217583939892469667617286701159434586937703857298278394353610523113065949478494638552669276716320896746943238911069877981',
            '0.2515325312545036210953800343029951399989928825658515098752357687723064563350516469923471566935615430786316507004564487448381624985898',
            '0.2561929848469984521804991844961108481902214889997573880053620647068541843507721693011219476415764598362608652951572679639213624953459',
            '0.3755884160467699181210659560731935068747301300523545663350110202620989942162560282035588399786424116429435442057486213006113172279',
            '0.1436921836751834574935120749844111297541542061492508927402119624466462844079511629233908199913722420826214394083920462084991749908149',
            '0.171636237473897036245175329659508946078956861819377785132251093274941141886229342813024985844678359141043464564353707128626924989061',
            '0.4621027749564766738546001488107243113693538636149442327370082509211082820625990494114515057979366986689266036111695356914743249988787',
            '0.490046828755190252606263403485822127694156519285071125129047381749403139540877229301085671651242815727348628767131196611602075008666'],
 'potential': '-21.18474305992909194706115485213719091283346008993764537746350540602083582700944185709893096605026096259263897280523878889108152892972',
 'stationarity': '6.964e-244',
 'v70_from_params': {(0, 11): '1.0',
                     (1, 0): '-1.0',
                     (1, 11): '1.0',
                     (2, 0): '-1.0',
                     (2, 9): '-1.0',
                     (2, 11): '1.0',
                     (3, 0): '-1.0',
                     (3, 3): '-1.0',
                     (3, 9): '-1.0',
                     (3, 11): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '1.0',
                     (4, 3): '-1.0',
                     (4, 9): '-1.0',
                     (4, 11): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '1.0',
                     (5, 3): '-1.0',
                     (5, 6): '-1.0',
                     (5, 9): '-1.0',
                     (5, 11): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '1.0',
                     (6, 3): '-1.0',
                     (6, 6): '-1.0',
                     (6, 9): '-1.0',
                     (6, 11): '1.0',
                     (6, 12): '1.0',
                     (8, 4): '-1.0',
                     (11, 2): '-1.0',
                     (15, 7): '1.0',
                     (16, 8): '1.0',
                     (22, 10): '1.0',
                     (25, 13): '1.0',
                     (35, 16): '1.0',
                     (36, 16): '2.0',
                     (37, 15): '1.0',
                     (37, 16): '2.0',
                     (38, 15): '2.0',
                     (38, 16): '2.0',
                     (39, 14): '-1.0',
                     (39, 15): '2.0',
                     (39, 16): '2.0',
                     (40, 14): '-2.0',
                     (40, 15): '2.0',
                     (40, 16): '2.0',
                     (41, 14): '-2.0',
                     (41, 15): '2.0',
                     (41, 16): '2.0',
                     (41, 17): '-1.0'}}

==> anc/extrema/S2121742/location.py.txt <==
{'params': ['0.0124955931152360607057125493998603143668649054271616542913933655910768722227853743748024356156652317361462187975689203948751597522854',
            '0.0491090707570619218961794902599711939103719540478139904557091274964476817855811165670203450835672385587926528536132697381252413670184',
            '0.050631484152489735591146679482001370190432287017127571626624411124322514856088275252256973261575287477065178276291729290875089213801',
            '0.1442324503006921052674513412768319154407709806175770258480532382631655059525632620312636195150779417577640030993441055325281856825',
            '0.144924339066778206574980767101484070844352198182608818095786522907348388862237348078880595705532602939439205408685236948875098432908',
            '0.1533561318051577828035728502324825956028819280394431182557184229793349316312945225468952834823166446772254619982946844870806213089',
            '0.153556410848671951097951024793318271847578153127673847981042917910782236592073683698234917732975143750466789296227310762875150139188',
            '0.2080774017316790576571952318444494418679924512768319606042479974310115528923948782983833233443857048368935267861276488843330704716',
            '0.213074626520249682525835713468549335388546429460892024047340785959143112693665309809512096353707119372587056199370869863874709654833',
            '0.260573686471014122747651595023494356894386493121440253633991344984219433397482089514524750901384934225163083033254362010124936422001',
            '0.264999696475349591851795648961747811833015526046209671952487531012006010043786785132141922684503212491748712091276435513125029403996',
            '0.3901473182406907160328146737906566097782969184678401741615568055489767185700501261501526644244313992540235846529416887019259398322',
            '0.1592876058249615901196932690564846528420051387610848566746966375502723612342379478391516982868990920630633336946948634909217378245',
            '0.4786142904640408549282117324736844506459940868598765009766494968680310595401820128721662093771322839982718055903518747150637466745'],
 'potential': '-21.217423993648351990435508375816138682461384501984764248904476154147840448287861855948033488250865584733685542621207949088635358721',
 'stationarity': '1.473e-236',
 'v70_from_params': {(0, 10): '1.0',
                     (1, 0): '-1.0',
                     (1, 10): '1.0',
                     (2, 0): '-1.0',
                     (2, 8): '-1.0',
                     (2, 10): '1.0',
                     (3, 0): '-1.0',
                     (3, 2): '-1.0',
                     (3, 8): '-1.0',
                     (3, 10): '1.0',
                     (4, 0): '-1.0',
                     (4, 2): '-1.0',
                     (4, 6): '-1.0',
                     (4, 8): '-1.0',
                     (4, 10): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '1.0',
                     (5, 2): '-1.0',
                     (5, 6): '-1.0',
                     (5, 8): '-1.0',
                     (5, 10): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '1.0',
                     (6, 2): '-1.0',
                     (6, 6): '-1.0',
                     (6, 8): '-1.0',
                     (6, 9): '1.0',
                     (6, 10): '1.0',
                     (15, 3): '1.0',
                     (17, 5): '-1.0',
                     (21, 7): '1.0',
                     (26, 11): '-1.0',
                     (35, 13): '1.0',
                     (36, 13): '2.0',
                     (37, 12): '1.0',
                     (37, 13): '2.0',
                     (38, 12): '2.0',
                     (38, 13): '2.0',
                     (39, 12): '1.0',
                     (39, 13): '2.0',
                     (40, 13): '2.0',
                     (41, 13): '1.0'}}

==> anc/extrema/S2126597/location.py.txt <==
{'params': ['0.002350067417729638408080721929245634629922',
            '0.1056090968287312777370429562049111090431',
            '0.2423096121508052853142687701539494480371',
            '0.2481795994514398013150281992527309754552',
            '0.2559853716085829160240077359214806040131',
            '0.2646370219496363392978673332433235453826',
            '0.2705070092502708552986267623421050728011',
            '0.131848099667999334544488571834551889047',
            '0.3662921302239274545370503489503793211057',
            '0.4057088466303941501578871592991736797315'],
 'potential': '-21.2659762562922019917936397055410771489469',
 'stationarity': '5.755e-75',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '1.0',
                     (1, 5): '1.0',
                     (2, 2): '-1.0',
                     (2, 3): '1.0',
                     (2, 5): '1.0',
                     (3, 2): '-1.0',
                     (3, 3): '1.0',
                     (3, 5): '1.0',
                     (3, 6): '-1.0',
                     (4, 2): '-1.0',
                     (4, 3): '1.0',
                     (4, 5): '1.0',
                     (4, 6): '-2.0',
                     (5, 2): '-1.0',
                     (5, 3): '1.0',
                     (5, 5): '2.0',
                     (5, 6): '-2.0',
                     (6, 2): '-2.0',
                     (6, 3): '1.0',
                     (6, 5): '2.0',
                     (6, 6): '-2.0',
                     (13, 0): '-1.0',
                     (18, 4): '-1.0',
                     (22, 4): '-1.0',
                     (25, 1): '-1.0',
                     (35, 9): '1.0',
                     (36, 8): '1.0',
                     (36, 9): '1.0',
                     (37, 8): '2.0',
                     (37, 9): '1.0',
                     (38, 7): '1.0',
                     (38, 8): '2.0',
                     (38, 9): '1.0',
                     (39, 8): '2.0',
                     (39, 9): '1.0',
                     (40, 8): '1.0',
                     (40, 9): '1.0',
                     (41, 9): '1.0'}}

==> anc/extrema/S2135328/location.py.txt <==
{'params': ['0.0015273865665304836683319270526211864255416640983345826520341963436321784043977066989983519606361924895585704096904999929569164592140404',
            '0.002385050508922644664070968628506968791793868628007624833092152699359652551404938030386295711190352927707016213832051329518149231633',
            '0.004243015201696684575675545902739458777175221045721268632141475053796797388918686026946715619756397459853347527922466190493729457217',
            '0.01644579480902898453143418665513892448128601365404094395650652402316032982386909651951965718617658173653717507638076917183478728866',
            '0.04045159309060255052651304897383639522806035722908849324447382249350985616050483867469428000747199114433173354664423136852831249087',
            '0.05040817936051717117320114098650685770441780877942553229832334373494756641812305409606116208454117389960835226050192297100919303572',
            '0.055498840423004159920095571127377838705468420674122400544797297145324735084227493582597613064213255749046001680645499992427066939400018',
            '0.057993674636400121725725612737485394718796604423687357828311926378583279769334521629577151292955753169849074488710499997690314526208625',
            '0.07984189802461386334545090013094863764394603067695114869181847063107934048440713547985060884641124392862973413802266217974926875874',
            '0.08126062187362994196515821548156293946069466753659787939037872950377253276568460557096898419879757374003865752620817595823340477115',
            '0.08500537128903125711556065390578698071628341468180658472119030041193329156142309608909810633535616328605498337592342056653793815413',
            '0.08900653630003965703838189614510904793540817231372863961513871412826236667269593423715897118867713932757613570871086010865591839981',
            '0.1119651284928737979774892568122420469987233609994751757210750271802758364491643085131764123965328164293365057596654999971604650063946',
            '0.1207075898755988156420423066801341831651644620656687013244950478249761858413721717461176409467382239670857149808430604525024413427',
            '0.1244476470519139197733409939485091504915009523678125624123833822526196957452775101338396613733330545824153241927909186602061573175',
            '0.1409284446302754175200849815048296614293417600533639873912669207712992305300451919931573697864914091107996171595928751580855082351',
            '0.1481552544224917384505238528761247568683444134253358224369873725527371258365716270063467934466248521063399417858407267170114042822',
            '0.1569058647077972196428366501043550781739690023100649041612973965547208818762148008806838164635834018755001127897024184036918034292',
            '0.1796006066685924702776519259331304532893179652022084802660226981257657167451011359362484929420534208475614471490791589127132359725',
            '0.2429414690138104071205835707727328493162986262063298718670546791898987657673693968777748310391204225456588421393716948640300008639',
            '0.040110979054785269142955444473653542902416801060749507709218285274149673768630135137550037088645452339551051426849624990284268496867378',
            '0.071379301201674512249857155297374636141240482321581731981406841195830184644163952645563875690899989351339908513856625003458755584041074',
            '0.34123127291432755003851462941337007014336192952794147434685548222584652687775790645261647156981757031214337053735662499939407668210055',
            '0.34362388365841703438858578686047686828355132047968772193057615117434615625104557455773024646966369305871114744685737499553733620525799',
            '0.39899255400698800592633399783661146386886156868888258168599216021468763288944428502112809535431531999244340655161762500237443286206576',
            '0.40607780068541956467944715504259990915395618616723006961700647976818240215924997149544738663790290957116339051911962500035372342914953',
            '0.45465627857805722244333595594450078083060831962347659454336465945529983047422759921456605983793293167581506697162637500146577621228226',
            '0.45951174562672064520518663925863197309567732766322104886653843804905043361397307698000956003398461683211491313031637499886214463668404'],
 'potential': '-21.353284161107646889487714423651281480707668317210688588793773539976056559513142754931667985630083516431385159989279786495658808755025',
 'stationarity': '7.057e-225',
 'v70_from_params': {(0, 0): '1.0',
                     (1, 0): '1.0',
                     (1, 6): '-1.0',
                     (2, 0): '1.0',
                     (2, 6): '-2.0',
                     (3, 0): '2.0',
                     (3, 6): '-2.0',
                     (4, 0): '2.0',
                     (4, 6): '-2.0',
                     (4, 7): '-1.0',
                     (5, 0): '2.0',
                     (5, 6): '-2.0',
                     (5, 7): '-1.0',
                     (5, 12): '1.0',
                     (6, 0): '2.0',
                     (6, 6): '-2.0',
                     (6, 7): '-1.0',
                     (6, 12): '2.0',
                     (7, 1): '-1.0',
                     (8, 2): '-1.0',
                     (9, 19): '-1.0',
                     (10, 8): '1.0',
                     (11, 9): '1.0',
                     (12, 15): '-1.0',
                     (13, 14): '-1.0',
                     (14, 16): '1.0',
                     (15, 2): '1.0',
                     (16, 11): '1.0',
                     (17, 5): '-1.0',
                     (18, 18): '1.0',
                     (19, 17): '-1.0',
                     (20, 1): '1.0',
                     (21, 17): '1.0',
                     (22, 18): '-1.0',
                     (23, 5): '1.0',
                     (24, 11): '-1.0',
                     (25, 14): '-1.0',
                     (26, 15): '-1.0',
                     (27, 9): '1.0',
                     (28, 8): '1.0',
                     (29, 4): '-1.0',
                     (30, 3): '1.0',
                     (31, 10): '-1.0',
                     (32, 13): '1.0',
                     (33, 3): '1.0',
                     (34, 4): '-1.0',
                     (35, 25): '1.0',
                     (36, 24): '1.0',
                     (36, 25): '1.0',
                     (37, 22): '1.0',
                     (37, 24): '1.0',
                     (37, 25): '1.0',
                     (38, 21): '1.0',
                     (38, 22): '1.0',
                     (38, 24): '1.0',
                     (38, 25): '1.0',
                     (39, 20): '1.0',
                     (39, 21): '1.0',
                     (39, 22): '1.0',
                     (39, 24): '1.0',
                     (39, 25): '1.0',
                     (40, 20): '1.0',
                     (40, 21): '1.0',
                     (40, 22): '1.0',
                     (40, 23): '-1.0',
                     (40, 24): '1.0',
                     (40, 25): '1.0',
                     (41, 20): '1.0',
                     (41, 21): '1.0',
                     (41, 22): '1.0',
                     (41, 23): '-1.0',
                     (41, 24): '1.0',
                     (41, 25): '1.0',
                     (41, 26): '-1.0'}}

==> anc/extrema/S2135978/location.py.txt <==
{'params': ['0.09416640205606628408370404411041824008367',
            '0.2372032790070272288386849883298186647931',
            '0.2594073654837728956839489837299202903737',
            '0.2675748202738006757773264665194144055962',
            '0.2721401612218806590884655284843599550532',
            '0.2935710989637482142814349059344648417612',
            '0.4161751774103244049437195888711964010759',
            '0.420738122356540198762811152503630817777',
            '0.006152107709480124864521472650096045768268',
            '0.01581463915551919303487920225935839076643',
            '0.01800087309153335417751446169413479502403',
            '0.01848237108698159462317997392994988347857',
            '0.02693708757875680546552395767391058352358',
            '0.03203924531481884653647364476378518197794',
            '0.04013425651219189335539853447147900414806',
            '0.04759999368821185578601870360062317378859',
            '0.07320163061810840975365150465329728800821',
            '0.1304008285702548432955055062044025692468',
            '0.1307384891898993578025160477151588255083',
            '0.1309806373810856700553123728872015487221',
            '0.1353992713465924449501302290349200675206',
            '0.1358659320815986382891934812520117340248',
            '0.1487104304450882812757424061193077762892',
            '0.1634247282780466430575499435795490810186',
            '0.183968878043724925129580134102976278646',
            '0.2293422206364432281166583398755594020859',
            '0.2425846631103871193506754066463858811802',
            '0.3216644900510644729764204003397171482854'],
 'potential': '-21.35978376202032',
 'stationarity': '8.545e-20',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 5): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '-1.0',
                     (3, 5): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 5): '1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 5): '1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 5): '1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 17): '1.0',
                     (36, 17): '1.0',
                     (36, 19): '1.0',
                     (37, 17): '1.0',
                     (37, 19): '2.0',
                     (38, 17): '2.0',
                     (38, 19): '2.0',
                     (39, 13): '-1.0',
                     (39, 17): '2.0',
                     (39, 19): '2.0',
                     (40, 13): '-1.0',
                     (40, 17): '2.0',
                     (40, 19): '2.0',
                     (40, 25): '-1.0',
                     (41, 13): '-1.0',
                     (41, 17): '2.0',
                     (41, 19): '2.0',
                     (41, 25): '-2.0',
                     (42, 23): '-1.0',
                     (43, 8): '-1.0',
                     (44, 26): '-1.0',
                     (45, 18): '-1.0',
                     (46, 10): '-1.0',
                     (47, 12): '-1.0',
                     (48, 11): '1.0',
                     (49, 21): '-1.0',
                     (50, 8): '1.0',
                     (51, 16): '-1.0',
                     (52, 20): '-1.0',
                     (53, 22): '-1.0',
                     (54, 9): '-1.0',
                     (55, 23): '1.0',
                     (56, 9): '1.0',
                     (57, 22): '1.0',
                     (58, 20): '1.0',
                     (59, 16): '1.0',
                     (60, 11): '1.0',
                     (61, 12): '-1.0',
                     (62, 10): '-1.0',
                     (63, 18): '-1.0',
                     (64, 15): '-1.0',
                     (65, 14): '-1.0',
                     (66, 27): '1.0',
                     (67, 24): '1.0',
                     (68, 14): '-1.0',
                     (69, 15): '-1.0'}}

==> anc/extrema/S2140848/location.py.txt <==
{'mdnewton_ok': False,
 'params': ['0.0423259168274327046493977768818052826287190085176933709227095249377975873553844780771334014158016693685793558349173594620609839878',
            '0.1347932325958890411419848582716154988471626254657341344197508353459899151412019470798268845454208886281644645092270604280854504014',
            '0.2699955680075499624364355629770333972467636203266508237035789223808568060006710333446622950371540045051539066541158427774506479835',
            '0.3939082577971314728471041354620176230753700230918034569818742063844555944265988296412005254361139040843331201439101083140395270333',
            '0.3953570904578394084339229048219276220848835038096139229571127398638820922827620210976492854098168665754643447135829572756741523471',
            '0.4765271312096850840427278539913041657323325286618906304486212472408063176350382001320455884466628695372392247327981414289223002284',
            '0.03808672868779295426763360970274506671876779166549509067657072552010699616692104328087433021255220560411055086020704227874910169243',
            '0.07408750241209924154907366704344131942016863289769978558863155209369700833189118591206511198711396177029466423048498573722671900479',
            '0.2377645237942236831418702530924041028403736865228327534995128803696031093773572301214137850134717977059077130551925806885059326446'],
 'potential': '-21.40848942875188941889549729516984464903839213845474324794802902408866111527877362004609967135347517599139284319124511913123787701',
 'stationarity': '1.370e-26',
 'v70_from_params': {(0, 5): '1.0',
                     (1, 2): '1.0',
                     (1, 5): '1.0',
                     (2, 2): '2.0',
                     (2, 5): '1.0',
                     (3, 0): '1.0',
                     (3, 2): '2.0',
                     (3, 5): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '-1.0',
                     (4, 2): '2.0',
                     (4, 5): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '-2.0',
                     (5, 2): '2.0',
                     (5, 5): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '-2.0',
                     (6, 2): '2.0',
                     (6, 3): '-1.0',
                     (6, 5): '1.0',
                     (35, 6): '1.0',
                     (37, 6): '1.0',
                     (39, 6): '1.0',
                     (41, 6): '1.0',
                     (42, 7): '1.0',
                     (43, 6): '-1.0',
                     (44, 7): '1.0',
                     (46, 8): '-1.0',
                     (48, 8): '-1.0',
                     (49, 7): '-1.0',
                     (50, 6): '-1.0',
                     (51, 8): '1.0',
                     (53, 8): '1.0',
                     (55, 7): '-1.0',
                     (57, 8): '-1.0',
                     (59, 8): '-1.0',
                     (60, 8): '-1.0',
                     (62, 8): '-1.0',
                     (64, 7): '-1.0',
                     (65, 6): '-1.0',
                     (66, 7): '1.0',
                     (67, 7): '1.0',
                     (68, 6): '1.0',
                     (69, 7): '-1.0'}}

==> anc/extrema/S2144361/location.py.txt <==
{'params': ['0.00566293362943561407601977819581406947691',
            '0.01343669718798748760613115393880434567109',
            '0.01619143097850105766921657846069138031453',
            '0.0365890921255342810303190503873338457197',
            '0.03820891737433075585617103797630988992751',
            '0.04689480936057673771122367156749533023685',
            '0.05282756610806936536928191117112874053419',
            '0.05362635664901513332658566923782927915454',
            '0.06169851609322944685498413264213013462722',
            '0.08708446882266368538338952021149452775717',
            '0.08953721561117941596386060609802370890975',
            '0.1036995490996995422650073237491596955806',
            '0.1218941499382904802839533431324525736272',
            '0.1233444951262909206057827304903184995055',
            '0.1272895214916452688580505991922109387815',
            '0.1290875427840084688213551089575048536062',
            '0.1341208955017768045259174414240987971425',
            '0.1488212502835670192347095053264638409019',
            '0.1797555138839329602618022363458294421434',
            '0.2866485420832202701824087398563278838992',
            '0.02332263323300387547476475447183474898338',
            '0.08152336227303624838214091141708195209503',
            '0.3121044479878909427839062118437141180038',
            '0.3279276671431556877678303862921893596649',
            '0.4197488240854968521986734231177251785994',
            '0.42341962648331554763814210673444904387',
            '0.4634964130271257420901065415819175541401',
            '0.4686948138924620366196904797106981277466'],
 'potential': '-21.4436163214843',
 'stationarity': '3.679e-19',
 'v70_from_params': {(0, 1): '-1.0',
                     (1, 1): '-1.0',
                     (1, 5): '1.0',
                     (2, 1): '-1.0',
                     (2, 5): '1.0',
                     (2, 9): '-1.0',
                     (3, 1): '-1.0',
                     (3, 5): '1.0',
                     (3, 7): '1.0',
                     (3, 9): '-1.0',
                     (4, 1): '-1.0',
                     (4, 5): '1.0',
                     (4, 7): '2.0',
                     (4, 9): '-1.0',
                     (5, 1): '-1.0',
                     (5, 5): '1.0',
                     (5, 7): '2.0',
                     (5, 9): '-2.0',
                     (6, 1): '-1.0',
                     (6, 5): '2.0',
                     (6, 7): '2.0',
                     (6, 9): '-2.0',
                     (7, 14): '1.0',
                     (8, 11): '1.0',
                     (9, 2): '1.0',
                     (10, 6): '1.0',
                     (11, 4): '-1.0',
                     (12, 12): '1.0',
                     (13, 18): '1.0',
                     (14, 17): '1.0',
                     (15, 10): '-1.0',
                     (16, 3): '1.0',
                     (17, 8): '1.0',
                     (18, 13): '-1.0',
                     (19, 12): '1.0',
                     (20, 0): '-1.0',
                     (21, 15): '1.0',
                     (22, 16): '1.0',
                     (23, 8): '-1.0',
                     (24, 4): '1.0',
                     (25, 19): '1.0',
                     (26, 15): '-1.0',
                     (27, 3): '1.0',
                     (28, 6): '1.0',
                     (29, 0): '1.0',
                     (30, 10): '-1.0',
                     (31, 2): '1.0',
                     (32, 17): '-1.0',
                     (33, 11): '-1.0',
                     (34, 14): '1.0',
                     (35, 27): '1.0',
                     (36, 26): '1.0',
                     (36, 27): '1.0',
                     (37, 23): '1.0',
                     (37, 26): '1.0',
                     (37, 27): '1.0',
                     (38, 20): '-1.0',
                     (38, 23): '1.0',
                     (38, 26): '1.0',
                     (38, 27): '1.0',
                     (39, 20): '-1.0',
                     (39, 21): '-1.0',
                     (39, 23): '1.0',
                     (39, 26): '1.0',
                     (39, 27): '1.0',
                     (40, 20): '-1.0',
                     (40, 21): '-1.0',
                     (40, 22): '-1.0',
                     (40, 23): '1.0',
                     (40, 26): '1.0',
                     (40, 27): '1.0',
                     (41, 20): '-1.0',
                     (41, 21): '-1.0',
                     (41, 22): '-1.0',
                     (41, 23): '1.0',
                     (41, 24): '-1.0',
                     (41, 26): '1.0',
                     (41, 27): '1.0'}}

==> anc/extrema/S2144749/location.py.txt <==
{'params': ['0.005668030960156284610652296426675654942432',
            '0.01024114337229234453530538775668177273579',
            '0.01178699709610996837116897503381767923347',
            '0.028477868217916650713646625375169598549',
            '0.0320725465631821497981347082845059052148',
            '0.03209065844008600822394974331567638031171',
            '0.03255470121175347291542805486767128291838',
            '0.04740123765017114474367661747516546305824',
            '0.07142056034619084839051021707672451363648',
            '0.08353578113812303207289092014563511350963',
            '0.08470737913264560313526170203787457343022',
            '0.08686736557759453649829376796187359142801',
            '0.0943794358067447339679714549177990701511',
            '0.1068778593112482570102626067774106218984',
            '0.1154143314802394852127335099511723170283',
            '0.1208418164767341560088291148761454433995',
            '0.12527830701423227329534479798052202568',
            '0.1527307659503523252863548425387612276018',
            '0.1611624841874476734914617860923639220131',
            '0.1697750922861414848881623852031252245114',
            '0.1899163022455047529138661038267137123513',
            '0.1965983531426480724696305149246568305932',
            '0.2277576160884274098588350731283190007302',
            '0.3211179085112424084226312209860547001914',
            '0.06754772581166927617779417883747901064605',
            '0.315826303990287019267596359920338970079',
            '0.442640057827436725392488086762212003993',
            '0.4482291541444244476520839522926285428678'],
 'potential': '-21.44749629351861',
 'stationarity': '4.096e-19',
 'v70_from_params': {(0, 10): '1.0',
                     (1, 5): '1.0',
                     (1, 10): '1.0',
                     (2, 3): '-1.0',
                     (2, 5): '1.0',
                     (2, 10): '1.0',
                     (3, 3): '-1.0',
                     (3, 5): '1.0',
                     (3, 8): '-1.0',
                     (3, 10): '1.0',
                     (4, 3): '-1.0',
                     (4, 5): '1.0',
                     (4, 8): '-1.0',
                     (4, 10): '1.0',
                     (4, 19): '1.0',
                     (5, 3): '-1.0',
                     (5, 5): '1.0',
                     (5, 8): '-1.0',
                     (5, 10): '1.0',
                     (5, 15): '-1.0',
                     (5, 19): '1.0',
                     (6, 3): '-1.0',
                     (6, 5): '1.0',
                     (6, 8): '-1.0',
                     (6, 10): '1.0',
                     (6, 11): '1.0',
                     (6, 15): '-1.0',
                     (6, 19): '1.0',
                     (7, 4): '-1.0',
                     (8, 21): '-1.0',
                     (11, 7): '1.0',
                     (12, 18): '1.0',
                     (13, 14): '-1.0',
                     (14, 16): '1.0',
                     (17, 12): '-1.0',
                     (18, 22): '1.0',
                     (19, 1): '-1.0',
                     (22, 20): '-1.0',
                     (23, 2): '1.0',
                     (24, 0): '1.0',
                     (25, 23): '-1.0',
                     (32, 9): '-1.0',
                     (33, 6): '1.0',
                     (34, 13): '-1.0',
                     (35, 27): '1.0',
                     (36, 26): '1.0',
                     (36, 27): '1.0',
                     (37, 25): '1.0',
                     (37, 26): '1.0',
                     (37, 27): '1.0',
                     (38, 24): '1.0',
                     (38, 25): '1.0',
                     (38, 26): '1.0',
                     (38, 27): '1.0',
                     (39, 25): '1.0',
                     (39, 26): '1.0',
                     (39, 27): '1.0',
                     (40, 26): '1.0',
                     (40, 27): '1.0',
                     (41, 27): '1.0'}}

==> anc/extrema/S2145935/location.py.txt <==
{'params': ['0.09533232050415238103607193553810265627290774959978656089303949007337923255641249996997088928108814290932916583566659252122778303500277',
            '0.2310256574534421404361856445150135632985697975715141629259758019888585640496025003793876733515366754895223981372242375170968398043935',
            '0.2560163822412631652797328691625865719456394443599846274043245201710075528464924997725982354073623795566301147378163764630705216443105',
            '0.2668741012997351347907632799140402044725227061749516368047250707709630863329724999020521401326403730792306380333110853177994903194311',
            '0.2675883128987916181712758816228660297219231945030047349338604550847525395347575001933170556379121350395643406082375739203541920801263',
            '0.278364103642999581127378074936319344862856472174856261004570124877777766458262500168274350387579892731251671048895021405206839262676',
            '0.4242636830307464015000301486107777715351508657911333061673318042883001084268975000773419122305593928946214557209787600889823394349781',
            '0.4357605692120543829988257738324185395954221095869552079314427485089335542820874999216243206917359358317781914636969792150649425507095',
            '0.005553052894781898744705394938626640082970145705138866550611601340542331430872187654434544042011006489589562834487650256644079238518217',
            '0.01139259605200702645853665980584847957318692338581395628856358094448068423405370400361702415304794079641409708406505730306579661184',
            '0.01942680630846297935668103387693384549468449628655107874705228580112217263365218729546155551417787613823275424443815358327516917123303',
            '0.1062155025747200152270057505922369795937912274134628606073460903355308890429766804000642941237535119825870436922956764509107439008',
            '0.1431277890864726052785124069873496843363818602081551091717246062347018481738425350633994651958008468429843748428336914623231943811',
            '0.2448488032767999823143917401934049456758107823088098049910339614644860408913000993449464785685753316066099605327424296404625393057',
            '0.2718228297306064209676233160507522240516374862689209679162824602611906711332821871963031963355325087499195719228884992598462908174587',
            '0.3182000826713755389524556398151593600673239461872518673123718427936097330110753126103603734045615012072951601555039075562586468801129',
            '0.340610024240770483241972941628516611727096088154837930691337152896470499757057812321273566002241197022092531599774605704474044008292',
            '0.3954623054318568848854396573028726432616899740178804893917084726131649543338021874590420735421286523222386612461806086965769302467854',
            '0.410299426054286104898111241244516294874700152895491070519823026456255332098552187540542013384348643873127840451604405708787219792448',
            '0.4437543135078482666581320619700256759712622208318926751217688507821952288620278122141494434113959893437206989443208042443969983780385'],
 'potential': '-21.45935169693598475368537160330591694829100865398006366938957970392651345905581631950314068313771896366067850501620075373371047343408',
 'stationarity': '3.069e-150',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 4): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '-1.0',
                     (3, 4): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 4): '1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 4): '1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 16): '1.0',
                     (36, 14): '-1.0',
                     (36, 16): '1.0',
                     (37, 14): '-1.0',
                     (37, 16): '1.0',
                     (37, 19): '1.0',
                     (38, 10): '-1.0',
                     (38, 14): '-1.0',
                     (38, 16): '1.0',
                     (38, 19): '1.0',
                     (39, 8): '-1.0',
                     (39, 10): '-1.0',
                     (39, 14): '-1.0',
                     (39, 16): '1.0',
                     (39, 19): '1.0',
                     (40, 8): '-1.0',
                     (40, 10): '-1.0',
                     (40, 14): '-1.0',
                     (40, 15): '1.0',
                     (40, 16): '1.0',
                     (40, 19): '1.0',
                     (41, 8): '-1.0',
                     (41, 10): '-1.0',
                     (41, 14): '-1.0',
                     (41, 15): '1.0',
                     (41, 16): '1.0',
                     (41, 17): '-1.0',
                     (41, 19): '1.0',
                     (45, 13): '1.0',
                     (52, 12): '1.0',
                     (58, 11): '-1.0',
                     (63, 9): '-1.0'}}

==> anc/extrema/S2147655/location.py.txt <==
{'params': ['0.04334319195419911228507326389135505921365912380736292973816322241069753537954720185702716774984142104800291385147441487838624881078',
            '0.05020566223854333394936376865494407885895092079651202144096045054916602426199716315106977258957961524541423670751889823019788788229',
            '0.08156507183236610681200462793745815314315334075061939261802420605664585631040200899685588871184024719228275889641999995288698749623955',
            '0.08844016606053037320427511604732991707655486350437355355419665711891769137329347467338991876252276781083527918888690367661650263995',
            '0.10164495044107934421747931692011009807304271844480322884074042343135540552947694180899706210216383110461652230790999986747085612034',
            '0.129671892767881874563651589243718942013068430158444712068939558095124304975937553185143668958912153233498895086343600592308277892',
            '0.1359053703330938909210448216745460022116310392930191695450659215445737501198681491315987465618646524328372883347939628095448145121',
            '0.1399317701859045023818531973735407476784802059647641688891200240616661899545398706111219463434559848194309712380907018376139834837',
            '0.1737921351896353407612638723789152466542090691353340705663868294242091392808848059475091646259984725530858117149399999849534404605392',
            '0.1938720137983485781667385613615671915840984468295179067891030467989186884999597387596503380163220564654195751264299998995373090846397',
            '0.2116333268625464191043174611495773069761495292249552800908885983054665251459659717006209771904716547127501652011842131429598292119',
            '0.3398014883997073369273964449629769185017576738997219493409781180175462003754086688315153929179587692495683333596767647510034075031',
            '0.05061475979918334047829027891859262026918532427288823622260744313725203953748611368306001951063363501924581483885249124995219541561484',
            '0.07600247335281662826507835988739792018421296839678788491201319338975739116181198611898631962304910782544527729209032824995311876772995',
            '0.3632660150858422200436823465646916086032355073030613857342606648084049201338961212863118412421243273132830384940076837501557131312846',
            '0.3692876818738201020638540356878381465958205394067166167771314744045136820532564233978542082474689129339475076607804852499444263134083',
            '0.3843741476641573810088211039733386400740745691385307771798978365876543139416463213213268154502565389569607270526945852499894014884069',
            '0.3871654415711285413683344883014808574464673115569946617823516379163180117309381550375181837914163710696689249891335752501119545623014',
            '0.4507920925211213366271849072953008184022214422262793948088439595372357147859980115429428460890951842493287544778674787499142830366053',
            '0.4533863966541424365135110129086557575643037632425773963308969610898548035052448667294908592916050542426564588616763027498811003795715'],
 'potential': '-21.47655560205047480087242641026200697772224805806922043592924226558239396853238946501836879867412966776766681372217143651359575282766',
 'stationarity': '4.950e-223',
 'v70_from_params': {(0, 9): '1.0',
                     (1, 4): '-1.0',
                     (1, 9): '1.0',
                     (2, 4): '-1.0',
                     (2, 8): '-1.0',
                     (2, 9): '1.0',
                     (3, 2): '1.0',
                     (3, 4): '-1.0',
                     (3, 8): '-1.0',
                     (3, 9): '1.0',
                     (4, 2): '1.0',
                     (4, 4): '-1.0',
                     (4, 8): '-2.0',
                     (4, 9): '1.0',
                     (5, 2): '2.0',
                     (5, 4): '-1.0',
                     (5, 8): '-2.0',
                     (5, 9): '1.0',
                     (6, 2): '2.0',
                     (6, 4): '-1.0',
                     (6, 8): '-2.0',
                     (6, 9): '2.0',
                     (7, 5): '1.0',
                     (12, 10): '1.0',
                     (13, 6): '1.0',
                     (18, 6): '-1.0',
                     (19, 7): '1.0',
                     (20, 3): '-1.0',
                     (21, 0): '1.0',
                     (22, 1): '1.0',
                     (25, 1): '1.0',
                     (26, 11): '-1.0',
                     (29, 3): '-1.0',
                     (34, 5): '-1.0',
                     (35, 19): '1.0',
                     (36, 18): '1.0',
                     (36, 19): '1.0',
                     (37, 14): '1.0',
                     (37, 18): '1.0',
                     (37, 19): '1.0',
                     (38, 12): '-1.0',
                     (38, 14): '1.0',
                     (38, 18): '1.0',
                     (38, 19): '1.0',
                     (39, 12): '-1.0',
                     (39, 13): '-1.0',
                     (39, 14): '1.0',
                     (39, 18): '1.0',
                     (39, 19): '1.0',
                     (40, 12): '-1.0',
                     (40, 13): '-1.0',
                     (40, 14): '1.0',
                     (40, 15): '-1.0',
                     (40, 18): '1.0',
                     (40, 19): '1.0',
                     (41, 12): '-1.0',
                     (41, 13): '-1.0',
                     (41, 14): '1.0',
                     (41, 15): '-1.0',
                     (41, 16): '-1.0',
                     (41, 18): '1.0',
                     (41, 19): '1.0'}}

==> anc/extrema/S2153574/location.py.txt <==
{'params': ['0.00289144223222068119758162569123354136194585503740965792389485009601572008501241207660139973774832902256477998035095300899867912506705518552962303315136498181573503555100899638866489945936898584393300714031562368297407362310121811553448357266684052297666155021061390121242535430306598968597323601526164832300558885632578293812635055399637760329953274555291561769470344357989567513044831225467162742823645412944617280832379010022904823389241616969909074858645314289115311013626923071879529284816040320791067369643034793934032794638436737495710844238880050128929269469421947646257731986068783337265451799316011425096661886925038244991705448241979923481270411626626508939245304731895584368230385093801900908454047427610981888656840850470305043907369552682400748082918291864931578212124632063153326528159799285507037791902334772294110536480338173620714935895748291497833201529149186489879672628802310129434345936268880016616855444437830078740808650591751564596150812564109232084992532977262507706361113996283976045545142865378215245294883635419533759332269623193971310966581522744215351882347563753716703429984081056226254218231854679697055768385617442799646889466501975824950240512610327157693283993647226',
            '0.035830093556894466046594507488306239515192261910133603988568477782544787853267732576142472449006381317683193034167927498394529089455044491236341267059846144776891117446100976971502139595547181909334950904743128378357764945106907894438711950277700773022355474685180603535224473541215688996975422243318632464760079804251502819310246614173780010491783674464242541299300967677845291366631592650858923310038010790469724534548147007466085335035132755292238622994727004375694098173296063663619236197718912757278675076572962026360791437412940418994299121326236674506763858771377093919276635444000325754333485111368727467785997423285677847242102277943646260330220244547141071830979278220108367948783238555237064346891405158172795843424026682356873695040915754853909342343517281055944689866105737355184924111702848132241161151810299683874118269216361891993591764343276747953453096535176698022666666495174632274851785929826240575991046239039949627880365900887606844565033739138847356687265049561327776545024704178367941007520291560287583543469187606196511971414037650038809805415168397403388643010161416058099136309665475077241981296228410990754150529072751964760270734744465646587420057116448573670349158748169',
            '0.0379266883685304085577585228380952752271272497025663614263003883935887482724137279660042224411347597319385246930706335386254608399728931239610093990392146115667836917885647617416371155876125291818734733136452860114564748122993616280149066939396962397956452151970554644748868715705143765182727900568115112763737789749632174325352863687631123885431288162505449229867431988848127526256138835313896437262000603467256704586713714823252994315278529269117306621337950615973784354587206912428163971068114211715971484377480333222124814267445230683244119080247934744115959267469871799059962313476470217526365782130286262550185523450335708758416131953307011784973473022425853784035028282329016734405673639556724663561628443956275814689153222693337320309216020940753878210309314735143082209536198004196533835403042549725025589055625590726628931265519327138450905370069004672618388096716297780675039056833353190824796621394857963410760248276464752161382538907555955092997552985036576873951642386142243890543851489882535657980767766739492250834546362076147174024005989404374328934232154799191389171590174427254620154921825350790746480620351406189977267932625410638591275780745379487809980076580842744101685719974271',
            '0.0508160119550451110860622508021274098601150409649499866926056111016786615295898626656746804263033350468455789106352751920892765976336350972369535552615615608591231475371265621368248294864437074324040615327472989662682547838791164589610485675821853382104374639286464696612641684249860603641676846322963150187934459591052800637291911788569100606613119939791972736928863120357460731115032954157490146539462601374787129061662484546307876069911217721658312942946456793659349479066980286746035346932358774213335710590834838979654241208756130361504018166615504545889710246584413352857752933367148019269901066245275585452901218665362213917250122197930848111439624058886336025099949010674019856250749529924758977065058745533592690751001278530709584251330646629738574343657449403302380666520381837119133538251971911377748267948644559419769428260639066490819664310051650923315238489815601325283341916787496588200897653834363705150971642641791502144776295176033015591856033612271769569280271401560377070029895626489550744143512635037290373663138178772830479252801290561496146210402024439417860249169866112953372376644669796123700929526462377582309670762459137818935339589360845394388540517274008511391820954979138',
            '0.053170609096456120611431432195610421022389367076160311120195107072598253296113472641230434586475952593691760403179048451961088188311319776615907027334833755560501057101269924283965986471594061260549855890889315472305236040703231936007647114132807580013189160481862420696436686397245514339253063152863570750179673994176350678174225594835602553113118380229006238640432720185713512679307177055047640664048728961151632916572754971191735376172617222689762856959683937356463292852852040346556384564899253712046475259549308510608190664442848251599667326008772535107981490772190071385001227606949388817681720096811233945919304669732642185228898693978764271874218452263760625900803343414067772730328462935848744275622840179974722426599940676644318464130716383281910846493526514877440757602331496107460724743664146943491094265431207147261590369229635906895538835711945294536471312070892750907399893696467697888430346315100615388142158132847156077034229870790104221016529218348496340362437555356876800242931309394575256777857151258704658368071930937911077318800925429298263151347046108363431539166406572817325793346481375036230082910333757047529347358984861623464135630423074366546980574482363828201908982007175',
            '0.0531759062473311897478974437563625766605259759962555868820827120955597337928501311925487461142424516814245579176187308344184657366497430915061432594865213918289368653549586463240470309662372305568975321091208227772275904852049144909329767720918703915828945062316058143621588534579747338547795451811348494992132760554903555778555726493745725318567323949564622945297889412120341590749052123897415755561305311902976342657360778776010511003594766386493448332275171965355763416553514738021828211362247205495375911735676956642787797620045492225397046747240162584621982621317596277479375033963841318493618184655992699168336558884808283583607822542822828858850746412443948758259973182067708763942230776923588396704334221246889363969437869600127972810492353672079339385589243681416031631422759187276038139842808966636801601861171463356041580777721932990349170599672121853525661147428956406823119715606282828391733639406777729875412983619865135445362652516087264917272637078345216647523041287947471273586884553766932673936351637106090906128766420902689504435123867406313124147413556212762345342508076818951996168840286005247525295739462590609250986549041718323026988833299831323509214634607661842693097323614168',
            '0.0920919019423162658301826204971741341871069611457035562651020654862797146747135321814007805820709020805352824029405066663418922680596666723105591807377542773323018428377981094221017463716133926857883788137178419761747573194731917619387602467097101005826329587426075207347147713665721206369621713641825022855503121565951122369616219614318142105412807598995209218949772485702967346036596297887131918705780843539370229796967275470701745413744546703560559679337385837261456330425964853125626562366236294246092985790773071837332861908369035155523486377278169389780516408238597915800684372170669450767589766451375137662137407923512991141273674141491431102967397960112118891543628373000274786051616155683274175358883137673142780330079203830670533613058028605246196109608871801767959584943565677908388279592471914457308865740808094941181643183670665110242065527516405875603198263959043368281663390897246649133165923354861285396750197071852169997985404821982177177046572073164763408372149677247086646463595093043638860589265491121524674971183567635968345002032168508996844586578406670988948493611330812748369356506337131009896362244898773139735805734187992568225001806614732247418772604243145249143406662816423',
            '0.106304644165145375123588620482585102404960618362692314572988719962152322333256475338513890509288650035186979241598410424340788941185265053038236763100469962829726212164418063527902791672703851894274021563124236441242803693063281664306106557728590393054747546043596905884896633950203174870809267629223370577002070754190201637557967808382216751337254732532379859068864390602422327382996625036546541695011048735429219415118691203978260052581008455610402410507643746850630628031769505951805439454417660013300023508937207977961608805538211152582130397604686053036955856029922902974047840992172122389681074061372749635790395687695037915782776662134651484986215497813347010805149531127673764356871102220338035190681181096146391626072425256368362960351022092859038956764275268910419280251335284016246292378463556946976686266483361580255639497792611575955062668973504781622312999632230788729994914390951050948958217288377455684977740047523901298239604872638252580429477209818204405984052041345534444028099912301359711392123429818665792931365900544433780538631593446981936149991618774470241729143339237064939986522994074706697933044549725371025179920878339707766525217694597098334113950295352196614113688896993',
            '0.139816714608395697744088190486044070397696669951243901801369195956821702678971067883047587461785668958220532347982251142444893875399999365089201849656241461196515322084497463392292955553584950602288868328379742816931255769689256289407407631992693691245982099095689493892925328363447263700396170028478518233733199757533133561213663387866292624266214048672446053632619999899304877157442065121655578628032999889100070357287150433288608318198871750147832774249056621098092338932846132684779155455854043890658721395205754434934406222731401706744368263996559664203716374202008500590053156387664516499005311832707519958995423959554541424196013191715495343348401102699535300241777522701578126304186654483561706329020119891506787345124095212072150584304696801109677623202788736263623514120475417174559002680564186213507082212105962773112651464509904447971097031060387134821448257587629581458400751870391988983371897628363226479230368636066255919392225289281012624767166318714520653977729745074242283790945576221898272199728706322721279277854936421390637215495092135486687577802416949708606207093554600170762167320613829725842157159208405796514464964303527370117940324103624552573254683326213253011440236253257',
            '0.165402362835160962134691494639377802729262099535982119234925049619745165201421036791037903334176705932467504112303679573430557897747894345234384492518875138226574408221421103126505589518821115440547818841835416598140020978480500644111203971121654489815258602201962432327079662630722007299325704985425955619945211745776732502021004262731405758464144376970937742533352810992294589249700294197936658634414850508625488286648136083798686384537415426666998530431250391484678006258249147942817037618780651902169550586129006966917441360697543509148334047121685039422521434847159200271972444205049600740272803667093277835932552588176198204018817912087859672588611444624310129624248488039268811657757124390928394236145017186232985234459109901049974597125772306550697719357861855142168560529239465807766137464182494753961863382973433991428867268198211585661375880760691371527124087298642286389512279225728475978018715738098826323054483962951450690956692232788392272354592489035313948927874923024396839945211210797914931189606153216306120526535417021621326244142733491712944635504725274368830182853655621715553405837648437239167910883866753676910365926190642404610836943085001748215436971449772514795062404983113',
            '0.168607626345504408118336237764409593198644466187132969459891054878871618550952937381264199423462974726736100538271596838381863948595240808979587429321033882397914283737189491596513726886874364972586954667149903059791679438423582200880572427397480020982906958438342577620276915642822776391667786660300108913300478838276893301939849781898075323817155389947366219860278185958563955743136140071466499599426412004349212031613703080968609276702369688042790095455652401363855300501376775766673397173386131220496468713064076246798109599188606104184190986488096280274398094160697234976944849188310408795467728001922855471614550608159397073546053957895388123876049291473255838736923451258703108504673101373040126983483863086886931370331473838184387479714432504404683605336372919908937506110142621796207273565683039716134309457350917034007252870710768539589609300188051589189638456707043449258231066552823635876869838754205304068575964064909884438671134298011469590032961288190044180386038241093218861296620030947254458992125030575199860890830061873880378599047973121039406962242791992162141253090495842801233361096570098237619701327855885593201751397499359354591120723302637209995356886158419402086546842518893',
            '0.169457055971554999732672297668342253494222019590812686777813260562217012147285090501911588799324265736133536054114303605346846341048769422938606590451437746569408798371541171173520079829753993259177746489811750502061340374469574892628242477267797453694617978734792907091175642291263330500094189042822273802482745240885480793922026582552111017756104449207582701554034417519369917818075156326446336224321853969012949079704381266336455986385873773305566330179684534060109047670190598629975031179083245826715735565826427021190392718544953830120084846044548683755493118514742227437030833840426185782302626056193459502859180395581995281419124317192307913732075983393485678033600336357943416340000177595987524851911622439889946638829644489341443881806088444274739014738274572004798180919812735906074838080227120454287459448266370010857941243324013982780725442655542909664664566446969910269356263022199571956020943236494213307575941026870376352499159541568906565617886647371184061414437806606417652414471945958809832311245861338837649387400079430094516624587246470418456167502287374807818695618058835030897410737777992098370015687808356202472915107365745628264348406643255123131053335858059112183631609677225',
            '0.177973088158110802658556420770245914328285513128961391390863267766793470435675969981928973418507768405447913202300292746874434890510980358889925382917691513165254634169832537524246995878328399597523171333229634478915784263233183284968687613182548721604548516324385765813759134338195496169575545611748627085759239616555450683342798866698866802697714545695072531361130631077271516051570599997157019185735044004753970395301199561874822727924524173889017720878180108371841581454133377926607262616532274888233879841539346801347811495696906599826233545942462945174611600814006211580528781288554390360199633857768110270974026421837938227186256358476322303084639937488651539889451339887471650834297876256955263911930883558162028635828319074042123813695506504393909426771239173262332344304857448526467166616640746099959042249274714467564704004187713432074197626931322569911425150966726830141890014221772381453030328366574172691317302701517785557197542352039735715289464834806764951724553845769398094797475738261387966387263729731084728243455186953609125613740249360861679119775369100296900481396088613242825868242332145970795129089634667308618798486010413727938758117972796752964533820328020888323066513939808',
            '0.373072659912208826428023835007013252114061749018514171397511518544782061099640062076575478415738858605236531664171199221183453964202813938379424990183973588261205503191862993372572739539906767876627244227867914627452446188515525680885389238064862724149875534035993965728909557559333520692872593531624755213450881768290876840219950579025084883782853717338637023935370970724761333737908182643060720636663454621376950454695446211195550212408082077531114551722184693522281100505753526807570477215377919155050503601026452469274739870860134138265273617479565616245863500711899206382466085031490254943660548506622672985899288836293908411023322581578722609122461836038900809115406231122503316123104792037257270806799502242618296434164801278293335004059095228361532764451355966964653258871230687361616940474233602057656916268500985321286987690956723738406473178866309402010291271546429152424371765824746900582229743126632621340008414351276627238571723689029058344003287184510395421857353692879752989210122112565382975546939395711185873571550336303683282670558857554139649135042745009382118755947917582119447444655144869192889875636118034267778188339156032213887516948618213826017174058118158363398813487154774',
            '0.060569585527211033242516348134703943430922569650673001588524362204211289559658334690801390525209807919718652247488058944992819070784446074356922678638433107189744791244972247002869066632375135958468224443599686097891029255515705977167228370775520096292993680859705457030015297763116915811245775799000738956517250169909085393317795814635987727110332411362454290089099122863677155057918360012833976284758896676452623278394269349519456113980262550138642578169119258202186651749471735531074039522416965573935334091718460098109787706020792816236434894587746064802711238141179751688667349140693546836781385093944731243591177940868635335196155836586685897702576218311480920436858825741261922694235526495780974730326738697442078808766325311548499519040882749941583744841286399288352914850965357950694679559940474204654324260938815802297503416723126281152571167858686836960478910822412896309259216513976047915215664231774231401320166255045290310567650008793005578315971471366018025337332216565301143745496802196987304789119088730005147666163114352473651804114921853222385228643808447305324153747331232257531810010729765053666880607189551415060876228069449743614053093556170360794758726290971032815548789671812',
            '0.299189604426034958598387862060096558978795888406350623849775501646845673054933735933009759803578797142591959917239837763201438916637994453823172425110507782781080129144496098268094849306145854745989176110997973298168767602235586599200889920031468253661953066633976083106682929850010806781598825368613841926766865463996381514550666441090525947174949141887381419329621140830335285292483546256233862810421702470676788378873487992260350457312230678431827210916265043210347621851462489196602366873853034262617027121833167510512188379745062455780295982555322934261337506986297925985152908698296150312075995770118126993472612970192589786302257903926708847229864115962463894778826544966526724322248243004793461297016186778279423466775402755806325872959194716158278682782203311231666249342566909553985511855711276206043530969370166857385399082490456622296461995413858148597327759112296598257081337626081903127362310415482747982855471888750085449054981342934052168943902987034839698586433385320628250762046208355828292749104183747945854414471003378283815618099303664240120709829210840697011302798245921696339542638668986379834056751005845177576087396467700781423135172204206290253271040881133364785264937806198',
            '0.455877751622282592298369225091560332345558640738420312286638406573451262530896054625050412361295330523278871704157146192463182209547623699457190175088812557001520936968424081759356947784326620701720061853185595279469179815343063606038754764342204743397476863380050734122867425553541974219371262888039821020223668894882449657577569571406050371479616306876832388700723776753398036651487169738448955448433093183767455861133158916051540396235944075840227119063345417965327062958243491836472500575720889515260063873516760749189662998535441929730914736149105635221321555657052622533900223605012870793607452317968560774157136756369225270444584396959444368836714341587399342321256666118229450724223257262228395102187137667846533047923302102889514094929320201522074146027394018366331887628338051453761125796462712675554271717473826478816253926530594917738847322205247828553784181012320792975106176695280804370869101391672025244792541976681271547478705379569156468235138841270142465468384015593253862967707973079808750848237529161438489226588901708841272038266775876974631625021316616359101041158524174698249041819050911157380850526014131106328798548709929274335865080598972623851275487181167844540070927023199',
            '0.459342158510024572798312018135406908056454285069049960499946577080024309471639682844896697923133091710334164558024956202702808133565510202525730761213616730882833679692838820322358554936036314192328551316843385383731835874244772157720944121407227635341930227381384690594813239902103738518821316083337143621687703162912884301422339999386847374191736974882544417825081256333978007984785123544394458899695198550830880647819217507018592996754486499995523384507841614901907986122453903327523614684575979308145744516474916174097650857741391010557989420005311899851913415257922360295021688937890419703606119277917465574344187534102982704801046512406911259020988521515994749214018360598547057869746421224042437324066618826115027684039308302883536485391650398453625466334381361361551380314824624598874540002667721623188901147873599022867040725351265454577511540349438151682272371357175853771930486780395221995410512698859345637679763992828717582886860409659705005348686337979253366770231638923557786081891312381751512658373453564056207137692364757250857011224751053195733173284381466978773479837300947839352210652762191947109024672399633577813053543643129096323415832357078291417403530990638760081026260516871'],
 'potential': '-21.5357459357842232852484393334839633693644733337703042031322457441820455642514924450521913632285823400700809121136540191111658958211752169253256929607911953125738936555899428483594632768266238280492519563173514346724407949331377604291338778111300779752694697575533597790174537541139366757411197060752597245731578373634587947634541866229232230368876484581576145506695486011804475283718482474057517104003057426944338751370384162356639145978417414091402620494187987838915119512137300933480685464102371368842281176058901370639317760695609332529505458470798541788462712248137372163956303237310759398694759731321876168174441603840675191719581122473078603799636635863918201834087093170641332774551565476001257066572997358542060805100153528869121509113617156920507081295938155596889528166471310678975852147968552111395690316403367984774207205353896899906961772125938799381072639366433006649553420658622263579707919825409983823938863152640084748714078873273834224810787305243526230883295567184045756271077401704086543813138771628471067494891817028462430962883782014187217125781374454749140712886171786297621608540033951922285338081841833399787337225853984078425312424157382391740433818837735420722042836720824',
 'stationarity': '9.715e-2398',
 'v70_from_params': {(0, 8): '-1.0',
                     (1, 3): '1.0',
                     (1, 8): '-1.0',
                     (2, 1): '1.0',
                     (2, 3): '1.0',
                     (2, 8): '-1.0',
                     (3, 1): '1.0',
                     (3, 3): '1.0',
                     (3, 4): '1.0',
                     (3, 8): '-1.0',
                     (4, 1): '1.0',
                     (4, 3): '1.0',
                     (4, 4): '2.0',
                     (4, 8): '-1.0',
                     (5, 1): '2.0',
                     (5, 3): '1.0',
                     (5, 4): '2.0',
                     (5, 8): '-1.0',
                     (6, 1): '2.0',
                     (6, 3): '2.0',
                     (6, 4): '2.0',
                     (6, 8): '-1.0',
                     (8, 6): '-1.0',
                     (9, 7): '1.0',
                     (10, 5): '1.0',
                     (11, 0): '1.0',
                     (13, 9): '1.0',
                     (18, 13): '-1.0',
                     (20, 11): '-1.0',
                     (21, 2): '1.0',
                     (22, 12): '1.0',
                     (24, 0): '-1.0',
                     (25, 10): '1.0',
                     (26, 2): '-1.0',
                     (28, 5): '1.0',
                     (29, 11): '1.0',
                     (31, 7): '1.0',
                     (33, 6): '1.0',
                     (35, 17): '1.0',
                     (36, 16): '1.0',
                     (36, 17): '1.0',
                     (37, 15): '1.0',
                     (37, 16): '1.0',
                     (37, 17): '1.0',
                     (38, 14): '1.0',
                     (38, 15): '1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (39, 15): '1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (41, 17): '1.0'}}

==> anc/extrema/S2154972/location.py.txt <==
{'params': ['0.00473450207299613918252677891361221716807551611625867436936056460843279550932184499020500450921191111854456643065933169951488352798086213291956799664579105654214429171786195087062310118939354114664383325416659337506080320824554155092188606942742141474429297453028922656539725578616779103671930562483125659854562572194680620493612578729341962949900562328867370039910252820176507883510050556188680136721035889824566554531202963125584874422432816038955703889107607305302134391646051960093781761850362551817550147199037183358975361697667950965844397807970714772538885033376659991569489796498985161564839746480730293446739339712380457416722604313687319033590831137127162414891323864964046003169072562240777363969136069445416594855955451944030674204327136944222072305742637862461861034058413177897829691445666304250330262977771884886449201967747322448272356562429838203665238850241439087013325469500157989770467544282933519273258412854299857978419713648191174541827965287278032319854426260692633841286412737321659851960771739229384476524847414561686924595919428187897581355871899170043818637485614842755345300323625912410265635921663956089371688403222275744968502766445286732751728433660267394417114200006653',
            '0.0266362022158749394248001739034732577356559299970278294789798797998373530195619855874337181690483935836134544015256071475970873624028070684676261229964040271305699507831899788190082733424461985369247343244833572057065696538558459470383610401226104646033938853377891287945072720650739873077001907211518113889068654171922112619393451434097146066125028697577802975154864261400345880240240393972491849953302776504123527249361703126842767553590414058721576857704090011785477960157549465794393595912709292803109794347783532849591652042753598122309734765328968498585911394806793077289393788212959424166882611168928999857902461482256192191674044984479245774009506265257311695472973446302338452742036125566698488772919195789420458329779364886563218743176093331119458605213292093852952764307117756441218067591327171573322195684994443495349607433183165537362022247868367119686413635289399534942459999055351782204217911535741154742666643781890436349288926769583614497535048589250174409168394761712243957381189571100791395494709552566752469990519841020254276915373173936422092706718069570382487297405372253644820843641066131986853989268535900207037483830095900618149332004566811255039406131973364301430862611792252',
            '0.0399235665641824685637596783164352217992908646538263449368103769335021202173759418588645980238881634165866998030369799620234597100392515393820539507507110329235424913668100522199485547896683907096665824366633051958703997089044541136461087600451099783229457129116427720253310499213870888015552144679004077166958279428957386023197808296131194721185999327953624630605551411317996684240427970952882034139519636946771026458313855335408360424457010406993250383318753762503850150393473483013410436458071656487417179660129140521353953211082439201848323811994300201676909791933459206937248673745275583738265915530742244511298435190461944797566298343647381034624230984639997073701694629013557840267304400728903241117774440552238893168478345321881424497459989880802611753850284711712844171016825390308286584183943158705769618362792103210121292955836539301502812068314722271952219761893162196195659834827143843113938088261652527734876498057935762444265395653858041677658161942824448046791686267695521581474169877651446955341442574440618469586467855356944710072352281280988559497171876100242744546909201172968919364564483229966531381431979875795028862110348625056036928209823174418984314547273860754838781455881026',
            '0.0527650759934701371706614180658804983098480789846398308889646419800585236231915016027177676056753475704060780367401586648364195419061341319206128831611238483430887531108495080185574690731172468667630631957327123101394126254229820861174993447806060856642848635858127834051313437338816833462465039374248387551593107931503838963624212649656045764801803240568410043583896440768704986639462087155883795968352817865327803901672931055829363771503964149600280033343460028067033975884077056379853698947775750778058277256453261998166943694863973964364777775970995915095804285899712813339911955986237095359952972851441780743857479629917630530127288147075530576532052744200756358711493165231868140495770950140738560225082996429023595858086291630181768112429651658881550421445164270758972895367980813220712639408453717854688148210793804259696631753590530688160009609194069390158987938557351976235962012441135637045128675431315751913024218941902777891955661075629673186118357805401023238066727300863512714787524088604716379717030486442842927683208936159847054850993958881765075663606884952735846824816067809943350285408670742001985733604343048658880643576413091297565157300383307631868656081749803418126835039749283',
            '0.147412775275065534693681971760085249205098547133952563231281360806134192093371267186085408745766468551437783276948751876624039821015848706443480142816537024284524042970347982123991410317213541055901234815662358991296410448710411252975877575781096478030485272855165006372923032068051355513046934171181431716539805123640914638183757916829634421037755371173023880898695490905094719684089635590885482911540658840294968864276942328553179795962970621171905232203493393968840017920331613672055011984691965184805074252199087934209905053193030708303568382864628720714989362779397860352158685754645548721662116309810778790963831428822398236324395517023296914393043620733283763831398127896558036443250819469660972178798372451922693656883889271389611307997587148065169936367386570908577441305766290049351527447873630834502858134335920100140933814197785134116913941151636593351810239218358761107238906515644652352106490497710266327591434061556953752849941062047779322740317228117771473354680482615743940934352560326111468760713290480248830017140297198867227999946492637381348362009891888708972060954969191523639812832750185004185622659208904161658453559673109358939397186690542239282626455050245966122146178138322',
            '0.155037877104439061635582185382824544442875500253905605339607697974229975810410884122950804735197920834156252610591422618448179814301835047261633376329072658268363699593029821089171398266324480358770818750258670275646629463098980570656223176469476378025140839864970742078655059287082255185719856140364880285411593052495667342912966915498500824697110433924900283196457214677126135156979038507923103254976485626835133510279575618710459328676672003283520039008751307863267526674306274147172118836994769801942264577619664699534652728896084513684206272252144873814985577895300815156518054077106589628164755019172268917312568548904792357152816467931062744815121755529832895391065589574767917995037646508028786080111720474952595609560305368618907719325104871634329230447221940481160538092225401639895631882737666302382593854978216872510418065932204828846867942381799976284532545840495086358420470103938707464823858470707159486553957174448063349384688412251246210659630078002385465384470761234950951568974895690287958480429600901727692130625131883319244319020621438036069578439325139264823821423803325060516939973512783817156788871946042482272764334578711968542431528221415062463828625757580015543165821418083',
            '0.16832524145274659077454168979578650850651043491070412079743819510789474300822484039438168459003769066712949801210279543287455216193827951817606120408337966406133624017664989449011167971354667253151266686243861826581045951814758873726397089639197589174469266743882438530947883714339535667957487988711347661320055557819919468329340260170190569020320749696248244874152592966889121555699779620596212167359817167109988343117479083956701861576333163811068739157021768293510474569789867586907380289153100617037300310885422546671088284572896862163806517691867804412408541760796742812130354263033820558530308545535359338265216591972536761774204180384787627087659422746810143321393770784588985674756447402424926131459724495123443909343020341215072829475349452660264454531092120226714967876319616502660248354199926501562733612275798284398758661819754220526094692442643549151111315850087135248374045368111791355579587614329829678577494260205259595888233530067868892867194141335981282914679991183327871397827292634535351446510290308911429209021993331698828763471853217249271625748470579225084954637418621699292679206585449361512452808829044004107190216260398441233119114874705137885831946728762966088395770582696',
            '0.244193877322420891208406438995656554424104525176129181475626092783699481890298924481538795934209268753398353316163215151668745481740274652019205376630220246117118399267374657516431466597516677749238272475485809602909280583405617496359475823296933407466880927843390188476437934929883164203919252377089754914472933420676550172300737450781836646962154373725515950396064105518259712108907118222636713826236185684925927817940951178976460263260790943061290689982328453794406345297146669457088491736878242724304252125366095966069931561550161009088688435035396027579807568618358242645196838088167873421040961944666138951867740381245709112228687021923263422034019722424318506245612909808596383442584798910634191121300157519376386035442833480135867291525416206569603130747025434437427748958624634534790720667121236891620297777710681508621290794875684862374349388627427484653608614523397440395277681857060812261419526128143113476685767974282211790847622127016861170507598657975992381439437949255056705027141636641681653146275153320096556375066913182284381752345281152655621411358350258614102746451315402275843436129194907554725921524223646894797517238534648798335458175841025795488697697218544078935842035566566',
            '0.313579477394231041817492484912063424547668054754161515452507613095941390152937936755429204101745515989786336334120334288790291070296116233505770688512090547050570644160957858072072048478634747074848938343111948455459844397715471389139458544898005185139310324587871777204617679281807292436889068131239817111367087908181591308144700378615368982848024232612775894370757699486371260136963895286379161133221773242517721440714658673368539155018360941468471021643377718845841355425260177270700306600695512738832235064711775167442799410226822108013974486236206258633337661492577899292501365301518873790746498037995229697288315452504204249613817508303775572714054465502848503066374790521623280440216434186042022857632893897506828083681548776607049855290548057505419936580271025027263633395341376985983072445134930664303932703226426965775083067386937766061069419154095255905631639619017085795513758103220701841826972725209102809904874392592170216172998977348345182147394513967885555044942699518051551507477587744941986204978232605412825646219290208296766875728451273218758694816047679265897354781519622688474803224935911616917809604141735178855953366806540823368448871069685486103311396390597157404514491567316',
            '0.0675896276610341546537765861645767997929125957654523644480104339735646692613091823634431704669033802130821022071680959076481079443494352033762504089926761380752407372961152301493768094980528259631618335727543683189520264861374063537107496816644588292735403321160229838372228530249242512427965028738319615796415550359087398541635226237938013281295195962262946989302313783598702258994467169983205652098243143592159609017306304816028925391960126964763291421958544268756332637065498675458996709018321039278836410535277120720755642635253270274914700888065909806942005504166912763811509323958270675857895440327473011598202205439355429921240263445948692476979036623714019923881055567609568010105511336381839739029334239945016302951390935054323137839320048410334254061889293102884178036369795227356891910801926947976817364252612037842637532960911500713999328654032666888755233784352971335772817269945536615855131926328876085911798374073871694712243071131237110456481347579162304959763069191995163854553518240150306928302389464342323307893897130296358755997772531544812035300505169761836304824377358988220918325044909975469486102918960281462297880773873983632644024079871958665766030629999832745784564750018955',
            '0.316285958974181213511940650518442191417962090997043064072721823462185429974005212984656229695289284181727283685711139231537301613710311982861393315897021091087405897900219774414476103825961404081065867254762199325912575838873740017793928214580096021249728005110394556369330986103161851193778223364759791392224599256840078119003822577003441662833213211036440282659368250325243922068611901299452636249403680826586929242347478061577340469155136270554673059078122239346594909987927247704446445552164911445519838266494362589169077737218877746513647517964632814831308021114026624404262597343017609072531656547411609931703365149842766616311201925489927238023619506594291272626593436198994453140828158233037908072187025446017145671173116605920468157103909908698738382167472599510787168686662885350292087472502913503574108859513499458091435044586101489481965148936165875077725339122234154160818254218431298282608711217093225254046195719251706703990059771634176151675170997188757103420730324693644827379416684112147867347928874543475739052150493932197850424082633378445571865563232265774682272741372578023927316696976864524677437372052160257507914730558034166594571400342487019954732131683084806548105442394721',
            '0.448691476970947676011799666596582443581276081610696931723578501749397992482500401370118371175929289818556300747546446280194114034125303002328903952911170577588138624017110156500596247180261784597868274332757806761246862854338559479108996417244605745702321290239175235253818581362101236616966550473928503789856010411521548568656764707510639743787255606588519395051791792313328511249617442277805277040218532526269495547556242154459784068088179045734285497587580086294674515324708047642711424286439917444364666095073848133549984854492483600508398439350557979525473942841235218783422745590573482448399789994582167571953848255230509390063236020797191698154055125855063443239020274340424374487017081671874911364802699689567852636912755965717700701047665413745785237071694673533699433090632245365984041637734230183363315732623778564525071479697885007498723009998159340265715158045329419419831617054633366785683363182573043226006701145290048703720042167865313984553336486783967902403715259433755937973508859432156713190886009781464181041792457728276376105358690280745483970380242645688949196693528587192311502651789565620156437091091791367492761019215420788495357665443333573846485031383901168572907394314401',
            '0.451327595988531356364651726335964244519714548482823041802112234778324039134085153993231112234618534643932996337346584664271265445961442792164188506471654823430266667248640036793663028695113510643580308501469878934587451673078604395732253233454848959924055363731577951609781763861959343277631949849342740913914324379624975257597073679719850215740213837775363196734977662976585920016189412199146729035557724559941308178129640296851873059221417493640587503312682921255727575655111057038507500673353889936758520192022167872436411229186165423043363977961369958383159613542075601038796721366947024415615128864078395531421395736379425196063687508190653204065066864240696524089171211265461420171462707955494722813274507690098828129944570791226268811124999547323047447984180062772021818150071501308629865792594375771615829887441883781836354782732995379925484392867174575438268971607005252237389327783176360254768251392820995472273332629641264592271971889295110296869123717301678344959724548266097938556711764535736131001411498577883176224478190040505705718076005845927617801437114792209578002883531912189191390250981436435620249849465948051991203127335130798676412447473483192788909584785161344531984340332311'],
 'potential': '-21.5497235521030432389066140647270963477881898840534884545659092727343190624743237411442594326272945314177057912889716147057566281625363202423340034364140162127159707195394263448724959967300080968169680564019022764319758326133613790014881518335022532646123315015917853268748944018462824484726842233301686888781271683356351268850997691242358246897813058107634624652398564382579632997300573973453858986537801358152385242715047548013611237221068430677871644224321339585755963112287529806877610681899202783018214071531610398189056810217750827880964573112668820141397833894948510482517291565998725187021355337222258287720983553171864618025831127737130097309371355618351871835981220113792521601440299785281649052744873830501022395747084619492577702436777692692512740255843832553549676037463555152378560793101572181274265540214941367207460085634942130594637575282378465199849893812749863904211827004588036125679976710269788252376996829232245801343716412066721624019639961393826838735172711376748762751022414452691667072186342897039596229787507184295462154884227572364755897996999638082446893030855403271902687118929480307753535786079590421666811286361344822160656508931022605841516213917706747749492595753044',
 'stationarity': '5.355e-2398',
 'v70_from_params': {(0, 2): '1.0',
                     (1, 1): '-1.0',
                     (1, 2): '1.0',
                     (2, 1): '-1.0',
                     (2, 2): '2.0',
                     (3, 1): '-2.0',
                     (3, 2): '2.0',
                     (4, 1): '-2.0',
                     (4, 2): '2.0',
                     (4, 5): '1.0',
                     (5, 1): '-2.0',
                     (5, 2): '2.0',
                     (5, 5): '1.0',
                     (5, 6): '-1.0',
                     (6, 1): '-2.0',
                     (6, 2): '2.0',
                     (6, 5): '2.0',
                     (6, 6): '-1.0',
                     (8, 7): '1.0',
                     (11, 3): '1.0',
                     (13, 4): '1.0',
                     (18, 8): '-1.0',
                     (22, 4): '1.0',
                     (24, 3): '1.0',
                     (25, 8): '1.0',
                     (33, 0): '1.0',
                     (35, 12): '1.0',
                     (36, 11): '1.0',
                     (36, 12): '1.0',
                     (37, 10): '1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (38, 9): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (39, 10): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (40, 11): '1.0',
                     (40, 12): '1.0',
                     (41, 12): '1.0'}}

==> anc/extrema/S2160231/location.py.txt <==
{'params': ['0.084264290342951785614166202507988833044863594241901214805997950171306303700043327385728713971320743552845650216543000000840029135446623',
            '0.23355102626856558165716974186596512129284398833299459496620306098466725944503068807335843384690786766358673718259890000120570377707479',
            '0.25835667842249733198749663907528402210620806330138076919527782101794896738923346379774336053466708221088534821939820000040293059077835',
            '0.27324890474170444332509015721375816828975564182835924810123444981484386907542908365548508087359590692995470961488389999873379925588885',
            '0.28539723786284231997578289688271474966580992425853415042916401403212606459971159268747061120800212734609839206430270000042266707103688',
            '0.32451612157624108370463162927045248090116569494157575878486279308187138390946082448648556240778177103085271430571120000078992557451961',
            '0.37956215054424322779645378222417207206543878491964435580403606163188212005648452488032207193862420337450654803323160000100149099511122',
            '0.43073986551807715105862022605108634143287673210194986290897844130713896024350280623297856608808775329801157495878389999981371326059467',
            '0.001071840628316493226201600466239745210035890821334111092191930157652860019294166577590583115587877329653316520462979214762899372543',
            '0.01380654180206758428838335497687034344619674007123155574097003614235679642728268825067850075915104520749873479427981072434802189711',
            '0.06915359312756830383181503943484390385671582275850246419328930853004889725729692122434569436144782549704558188492050021946537488173',
            '0.07665012289864736826086962946655746012853550637140267359002521630797845504374568964102848200014064161232688412885099540267194451749',
            '0.07716187543589705743517306480686578648531132010245106466192592258665725067297174447124935804020516574835668525409075335005710877381',
            '0.08450441367026750296212995593371667662301232141965545698320281549484786373829930885408457321563766728301762647100524356167356265628',
            '0.1047464266848176914130391591980431088239639248176907447693360162166344618687761351150202772324341453535846642300237529367571320276',
            '0.1239110318738685487990332101660975624397379869312305294350112401810653687268404416499803124437479575183831983853571040535141765287',
            '0.1319842723619949384016234307135825656997173716039323644476044874609566797266120534153773127802103189895041556144511949781272072667',
            '0.270241954907548032874665209000070752484079239621386116281416667582132958407371708454296920620174909501267620723437085451971874544',
            '0.2725455767672421783348348724884799077517373678375205575706460624682847543931532255360573832435938824168656803750087666488660788937'],
 'potential': '-21.602317354930075100437221504131571120414248387289129672708027897759177619573381533242618595542454761786531043659630933294121199504076',
 'stationarity': '7.644e-227',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 5): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '-1.0',
                     (3, 5): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 5): '1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 5): '1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 5): '1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 15): '1.0',
                     (36, 15): '2.0',
                     (37, 15): '3.0',
                     (38, 15): '4.0',
                     (39, 15): '3.0',
                     (40, 15): '2.0',
                     (41, 15): '1.0',
                     (42, 10): '1.0',
                     (43, 17): '1.0',
                     (44, 11): '1.0',
                     (45, 8): '1.0',
                     (46, 16): '1.0',
                     (47, 9): '1.0',
                     (48, 13): '1.0',
                     (49, 11): '-1.0',
                     (50, 17): '-1.0',
                     (51, 16): '-1.0',
                     (52, 8): '-1.0',
                     (53, 13): '-1.0',
                     (54, 9): '-1.0',
                     (55, 10): '-1.0',
                     (56, 9): '1.0',
                     (57, 13): '1.0',
                     (58, 8): '1.0',
                     (59, 16): '1.0',
                     (60, 13): '1.0',
                     (61, 9): '1.0',
                     (62, 16): '1.0',
                     (63, 8): '1.0',
                     (64, 14): '1.0',
                     (65, 12): '-1.0',
                     (66, 18): '-1.0',
                     (67, 18): '-1.0',
                     (68, 12): '-1.0',
                     (69, 14): '1.0'}}

==> anc/extrema/S2171187/location.py.txt <==
{'params': ['0.12742350646387002588526812955288842462961919700111155702373792098675331463468922941497319396906622783249507388627132686',
            '0.241377612159076446281387929676134223226021524775689655409846978795225188326580828474775428768096963723052699758947328182',
            '0.252321055804866741646624650244081200578632380939485285779471053000481039787057523646442852322313166921850460945023519825',
            '0.271982274210921818434948130590006552750150124734192250868762094076568349514051063531184558865598172348582324196059874486',
            '0.371095044285284735377554148541806346149548437783350584123544224279477499190963116935133095192224688821861063125694114629',
            '0.422896634279087379928068673569504261635476476617969831703491692376641243394503474728294402406223325530840756730973694583',
            '0.0031012049513587195322833979443779561261775943809240020614225669394703997440413216841194240923201263027173092291559862778',
            '0.00310120495135871953228339794437795612617759438092400206142256693947039974404132168411942409232012630271730922915598627775',
            '0.00777502168451068776396237455885703695506786446669337679940643562456174420935016317815169764099386636059838411519217074291',
            '0.0628954310243303942104693526465448847758880877215845926241534689633781234988055431330811972448346738447681052812692317971',
            '0.0881001271797133830316543912576320263764860669340589767483292703784759867067427332534783611651203321027827287862103225525',
            '0.0923548760577783769682860608621458570342418226812295201888707811157678871072247375098522710298474332164555680763899429596',
            '0.11542094399168202197532195320836036335892962303774926462846772623697451658491544526144391822395900512872785887164169519',
            '0.15214910213075005164647201556431278568395231602189011075160168313967561086198895895881404418236198075850636412850318848',
            '0.195746049486884717243013969907135352780347825505114864577390560990888759082308015336770581748085470870912203542659847',
            '0.213826914798083559057442153551773088462162928271315737027325259225216843148076171676901405089326879687629623598232411859',
            '0.273621140871055233735628108253940017111873421611976327590056161249124566902840393125863178241841427229680419650345657379',
            '0.303080585904503216493444816469540989370227156571621255154773473401514330511259587502634252026854186601367882445466368541',
            '0.362874811977474891171630771171707918019937649912281845717504375425422054266023808951596025179368734143418678497579614061'],
 'potential': '-21.711879944669183972999113500492655689298953519538307309528838919642933393139707306068496551350866466929296043582411376',
 'stationarity': '2.950e-237',
 'v70_from_params': {(0, 5): '1.0',
                     (1, 4): '1.0',
                     (1, 5): '1.0',
                     (2, 4): '2.0',
                     (2, 5): '1.0',
                     (3, 0): '-1.0',
                     (3, 4): '2.0',
                     (3, 5): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 4): '2.0',
                     (4, 5): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 4): '2.0',
                     (5, 5): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '2.0',
                     (6, 5): '1.0',
                     (35, 16): '-1.0',
                     (36, 6): '-1.0',
                     (36, 16): '-1.0',
                     (37, 6): '-1.0',
                     (37, 16): '-2.0',
                     (38, 6): '-1.0',
                     (38, 7): '-1.0',
                     (38, 16): '-2.0',
                     (39, 6): '-1.0',
                     (39, 7): '-1.0',
                     (39, 15): '1.0',
                     (39, 16): '-2.0',
                     (40, 6): '-1.0',
                     (40, 7): '-1.0',
                     (40, 9): '1.0',
                     (40, 15): '1.0',
                     (40, 16): '-2.0',
                     (41, 6): '-1.0',
                     (41, 7): '-1.0',
                     (41, 9): '1.0',
                     (41, 15): '2.0',
                     (41, 16): '-2.0',
                     (43, 13): '1.0',
                     (46, 8): '-1.0',
                     (48, 10): '-1.0',
                     (50, 17): '-1.0',
                     (51, 14): '-1.0',
                     (53, 12): '-1.0',
                     (57, 10): '1.0',
                     (59, 8): '1.0',
                     (60, 12): '-1.0',
                     (62, 14): '-1.0',
                     (65, 11): '1.0',
                     (68, 18): '1.0'}}

==> anc/extrema/S2178669/location.py.txt <==
{'params': ['0.05578602000869402260116424842850544799587160145846438269810341335755129321761565758501315195639399414133594635827954251463499173561',
            '0.05849262843532218664944897585387946438474260369707644241167962971034057214429511220802254530934523209736405469120652325241683239441',
            '0.06951457536615375219053004066894734870917325486077879599331541143836301365030052377191334744574867355904283822322146818560888233858',
            '0.09762957670761753499256385919334751814551462476596919107111480792659356814729143202407724234065027638124929493899031379404644131101',
            '0.1094244239506609922757304758257480712431038860722724829165696816012884067239171808914437450686455052893979988980773029006287827097',
            '0.1788059125384887061009882844446638156143241773559982482819629460574270098705944766751373710704700193690239141305520613780412808592',
            '0.2187157611229959461861887196014645381482548085674919352052172162203524029442111337946677686933668510993790748054078960930611812303',
            '0.2591541910422289700832379669854555007873582675616392087833149242220561618094073678207243087677990607310314091687864130613309845391',
            '0.3344596196955932851583163345848240309091047115494836357140134444446752026927866313077887031018771348043723758621737673383399601809',
            '0.0851299605992948193355817939922313448853532609194703248725286759303228821483550518240412490679877322370166014086659521989828043101',
            '0.3203839998622595363442348152053661891542806353155048181273490376987622564559162133006529303775794526901942049244754572145780414031',
            '0.4491229797038599596564683759416349871535394021229184563879482996735863656028922877128637427934957373190252236967864680289384935436'],
 'potential': '-21.78669151437042399185047342066275193862869588797040202151290644925058800989098469439479504001029327057123201037928160475095494138',
 'stationarity': '6.408e-258',
 'v70_from_params': {(0, 5): '-1.0',
                     (1, 2): '1.0',
                     (1, 5): '-1.0',
                     (2, 2): '1.0',
                     (2, 5): '-1.0',
                     (2, 6): '1.0',
                     (3, 2): '1.0',
                     (3, 4): '-1.0',
                     (3, 5): '-1.0',
                     (3, 6): '1.0',
                     (4, 2): '1.0',
                     (4, 4): '-1.0',
                     (4, 5): '-1.0',
                     (4, 6): '2.0',
                     (5, 2): '1.0',
                     (5, 4): '-2.0',
                     (5, 5): '-1.0',
                     (5, 6): '2.0',
                     (6, 2): '2.0',
                     (6, 4): '-2.0',
                     (6, 5): '-1.0',
                     (6, 6): '2.0',
                     (7, 1): '-1.0',
                     (12, 0): '1.0',
                     (13, 3): '1.0',
                     (18, 8): '-1.0',
                     (19, 0): '-1.0',
                     (22, 7): '1.0',
                     (25, 7): '1.0',
                     (34, 1): '1.0',
                     (35, 11): '1.0',
                     (36, 11): '2.0',
                     (37, 10): '1.0',
                     (37, 11): '2.0',
                     (38, 9): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '2.0',
                     (39, 10): '1.0',
                     (39, 11): '2.0',
                     (40, 11): '2.0',
                     (41, 11): '1.0'}}

==> anc/extrema/S2183495/location.py.txt <==
{'params': ['0.129395873369970646523400098029196195346223618308573798128226964809192132557219734536862660967390743016469542249635038646250001053684096',
            '0.205193576714055585801510420895604433682366204433573547279576143353009049088843875205775442367030991033009668496343499156250004128056931',
            '0.222396647596254073257502662216114884556151231447515885854414403303266300348188542076798285846275887454450931975982460046249994092511606',
            '0.259203705261126571863364969687597224754861113796736669561271830239922390145754750749318212943848133626669088852651507953750004133530239',
            '0.286875259578329696938540123441315757442108465516134958450355772902925880505438199455546643333032629719140724602010428436250002417288109',
            '0.289523169781523204354763716273768284621201617846444496475775200466565090357792510892881250043911504222719732775061156156250002159939185',
            '0.416929754808133307604606441896817555496584022948518373876862975857518945564748307532308296903872694572971806450325309693750000467437678',
            '0.45725106697087332740774560927158477539660600080698764275021367873751711714697980388623777270992092724614970479605576479374999925051201',
            '0.0008602342321842493964406256315646543924586803100356267090306359735744083117753843314522808531687034069691151449145698753398016165729',
            '0.04567817107522620205122621945781387703719884546287684707112584064758398629482481439995508116489465147503556111207948680275191852929',
            '0.0710272122401554787491522083237082260709265610335679834080562350535362303735483626978840942586591799177736175455801659135000000079024367',
            '0.114900980158836425103437260098396332240091783724851192463850135334613211189841550040475485494034978895658814128938713122499999923264389',
            '0.157998361511964755017403943136591233279533791587242668870500502482171094080102911856451681787720379156181051204458159628500000080539739',
            '0.175221893976690762063288919402033482875332998241699673156831711568691976088302917111183709474932286051112676573903814094500000077446535',
            '0.19997655713105030496452013298888860492499071680528813765442908035962692214427148371749914378149084662956212166226556287149999992606805',
            '0.2551719031672841011637949824283919649840957300944908036471267196202667626071457979023271993127166102431117351319744621006055329451',
            '0.3721226857113152750967567463662575542577053562861344201127552869883242783629002854201772098149887207338146033663202601620741493234',
            '0.382726829301714922238278239746460254915896020138076890385801621399915777769796409858511485668198216921855363052043564464499998645389031',
            '0.388393072496477845629535447931106485846906747330957776972361941746794611718927720016813368349050331422427305549949189376500001273819416',
            '0.423851281577478849675190160572157977993963605593223363548308639124369838739436729928549898725799195320859250835884096282499999766320947'],
 'potential': '-21.8349592681110073106734883365106020560567747816742976617468024208528248586529353174651583932186757431310693196231429285259517696952018',
 'stationarity': '5.561e-235',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 3): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '-1.0',
                     (3, 3): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 3): '1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 3): '1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '1.0',
                     (6, 4): '-1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 10): '1.0',
                     (36, 10): '1.0',
                     (36, 19): '-1.0',
                     (37, 10): '1.0',
                     (37, 11): '1.0',
                     (37, 19): '-1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 14): '-1.0',
                     (38, 19): '-1.0',
                     (39, 10): '1.0',
                     (39, 11): '1.0',
                     (39, 14): '-1.0',
                     (39, 17): '1.0',
                     (39, 19): '-1.0',
                     (40, 10): '1.0',
                     (40, 11): '1.0',
                     (40, 14): '-1.0',
                     (40, 17): '1.0',
                     (40, 18): '1.0',
                     (40, 19): '-1.0',
                     (41, 10): '1.0',
                     (41, 11): '1.0',
                     (41, 12): '-1.0',
                     (41, 14): '-1.0',
                     (41, 17): '1.0',
                     (41, 18): '1.0',
                     (41, 19): '-1.0',
                     (45, 9): '-1.0',
                     (52, 8): '1.0',
                     (58, 16): '1.0',
                     (63, 15): '-1.0'}}

==> anc/extrema/S2206714/location.py.txt <==
{'params': ['0.033307582017730290259086735441400239299403264517817993843689469516592194930412573315844799059982329910828830060837950479030955598391834831464699097724590349724885458867641231095209613880131851365940765034176354702183742205846625717731240518326335914066329710389609783585275342254365310287339741666540282916493289425202184919923195559785027955242230924353150512579462071643153228100251467986128358078327318531362049579086938909870055035594345371050466778787765272566142195249435549379528232434667373120550588456261682852137891829073501133296576268824381918422061018202189171420565904297868531626189488602621343940536643793497896938349458856074426846704047617528962728588101168445008162563775752391094925244104418011675248698349573952455780203120871200321060482672465858506762670161408545830102655905054143935057539063548743489906998156201033032970509419076642791425482387494432624319028019519070136166703250448900659114018737379277233562710356742564367681340107024278297408590031328341809995180726450538311558271893743036957050787210822193450789879105143858880678262408352838668486250974505654512725386508401563940139982825305589592903043919363795298109673916156194411011847037613306828965423256415399',
            '0.139033407513806640368722652374050439884158479763216797128425932124356210473873478838749875922070192528300106266502628081677402955310469255844291952526516149724780073613764587090080401972961324033863783180869893453040677391438597423897667887131686482238424197315650415711726796015666851359713679981456710520006200508214381705280017602360710306197562438049719991922031936186136045496261255380397717775236208631660948180805214306335734523330774098849748964381336341384621723534781646527951414449689807367121204871516127543851451859777360583347850203249103974883843977368387130765135100286302010266863643350435821805014449197132804704071083348659533140053535659468003172120228131547922479424042420713624490641388818235246011102524935256790863039809690693551065033228317861219757017327072243658268123042049835736089970122409230654050382455800959911855057197567819712971455399025156592039401865571745801062196376428279622592628712744722192407436662949152842783176337582343649661250175127739960860469839536593189552272543538297565864328958144817042679103871029516544606195010010025394723889054924708920427502259490072923506875530107531806809561319717543199863448769181076831497196671100176107281071472354169',
            '0.142050571646874670991013373299593200327492450217565938788896096929087292581405106737646072677554280285794518659096056535277498822036644500889272754217731013566522462993848858427863803411113196020367895372876174361004014468573015391155332712777195091766003075998228256949985274478691682821874246429742499414253214122647319092166312399531927517271704353907358579156393101790980417061072851854935294133065818395743619883924971245902110271263291593049477173911498922651335885824884930531952440027612686056363185028159444385392813028971196648668550575670236793443817775033658084727435472931374339065235808915462732761115558082140700240312253378868583795894680931235907422036400043468232564008730493929285122022959114856516958652702581959303088989917773479662945243479258650094482731363123093031131390983429525899158548854597299536720930266625002434797366005706037059097790924739478515965392865557772778093988801666588110438661474761700617819080352940963984278496430215494245891182696989201160225733703823808201610803712560573438939506495145752680675020978180745971384496861623248115824945656213597254264695637385810498577755825418472463009703565622471238040488979495826174953053810229335097159761132070022',
            '0.201165003674576169229634191949778523804784204145248578558087472726654164787252765351615953297419333339229406698254103417101772087823237380264033289943090357464365031904163239088573360712720206558202215737968999190199113779146379155230611247021461516764021989324230379202538895826822730935984570088094804961754204097247036535866049466838800120635035521733063773892816694810980890743804157560061970209305453999542641262259112586874315002460916344486845737538132868145359991525942091276383349931384274634363789438240649431759627151305141606292365299921400738208692638300199504807812513279655245671146332633709890837613581553823756878474449440591087269264897996127191900756361866117530007745676342420332372106236848249765711011039658680561849968398312613716457423077393948348183130580612588731065356459423153411719221761807680340296346775005368860225357245048206159358017053237074185479360098772271950286427310895173878827398188778761779298584889793754335017526899365846823914034729716068390575678687548943786044031810807339231266179337797503408194623909480839074960132105767752191003029709010865659689724586734917721644806300141846492757542939759277412277083203648621686389164542250431228348166236622112',
            '0.218933977713946740344708414425190186243753525832224453582924280433784171653825044547750206326828805691870188758300041023560369643989765285804040482982364990927300870997835159139581669303496760200489136936093672235342094347005094258230728219532283894514016759446442985888760902279301134428182353409738802390527228084933366391872377286377739173492297753101554383370638240587755589704479257769240627660919343294230782144568784356594682118747058925514122967106764030595201455524010741369245941140939953605182656289490644184505095609527111096902463881452004311781694846850411356682247483734213910178210882084177782927564325262588066753086848369782502445405668406785857771050107520696237750224560405239989814558324399767635437870482880034684260727127504874212678670305933896537112881843348377204649330261423250736277683005042193507623798945525676695762901774574566083942069940244170941371982815042854831744861016198073643543255166783120694575133202417649953546376609343422771320724733537136293435412787059135978058387052876112540640079669304415474274030871990376691728893585445143715124169626053146904661371090901208324679258756352904465306370558969462764758170749648220313691379414772661666403400578427067',
            '0.238825306433654529094261452974271327507710101306855606594840336336916041169125312565322782101773791858152551973641930013389769121479739183241690970720633193882090837226351616305430420978504422641821923279802588975172300102628107423115398940654557226158621923130817433654312344648971630747473756241780624786428807244949644812482005541267633086511130379119361183905793553954052946423941615918687821473658018659728594114039096533848240686300369201926588267828918585214447441989620426440006273502680567766054488382601831694678382433690409934295617313859222102635347932029691492862147821136944054873477587013293233312445520826015666159356711637702591094979775857458804886154265194699472954832864654113750025828258170395097540849330056381617601292361175005812063332968397723453715756384429091583624887312133080596009755573566845154736012215151163966611582889737323772891437763532175679891611661918333430841062945081952130380219744708315071846117736437557910995688724363370327863770952509413597326178596698441874895021294945001748839603610913984153516114063153613153044902058142302483325806319730282491570294795534164633049941041566474260319844836504531848195086568660126011665428559909356302907963255417538',
            '0.0653818022531296872631076328523613639768277768267695854632757147260248604626377323119537994406201841715032677346995772794151490290426634767265066875530119862336984401501571590360325671952709464088884607723163099216367690616688218553781084501926405868102638194885438446715580382009651421271371450892915237271684642313529994840584599570968735771689173363267643892574526755583825788427563019981344094756689466449000581736040450259806491554851739822359743535554694169298706669372509299592734294210881957175545490704536708832230730258326053744169207884876775377191424601900735616840118396548891665280695192363727232221745377557417786345798454635412194590238353992968454138760523618663482591611290347591296494167270789662462262980103931191761915876323822124172856574705808038146565290495585878023971515936391618976601275696304871981142596080326361092343567605011881455985305389746263889943613989584694431091644123998437704326666252601018430012945483385755830174692708769389305372581741423436630610424198102246185913670559127018167703539697684683247386185880660367412115062356497181621518899417396922990867758054742303103072768748188221104880364817372399703142022465279592544708679153180188389210411518217522',
            '0.305768339092164894759923063214463328730212240264697206154224392030503927289280465307794042572490009888439909854778816427004334166869608114954907930268783559361445744811986515189945028541538813073924114542193024799420147153883319126606213458884833783562537577958235954575328991188833537803570170266866300930339947243123861172058886573631298830712752408921707524439403199395628224239450716399810404783426991997432333363748270585290544242289064215821159655301876485439340303499560987462868504677336218126199045540148119981837852873822164885882888857722258710271456246347575715666793548457656195641264907224006610768081786336445284563968578985296028383497344777702192383891752079453385402928825452218961609145002850490079647312714522415025676210604323283236553605015343992787536815819944477497711854631374751863014465880087247253120052909465632254314290924675717110433525206344681170595291423858969024434037831565260157847952792731376942086184556896370863085270354981127781708276239228992488164637942837819428064888171074239196584933110691443491191700726326175946779034682572106749314167139179544273404448121667309382341203149709276408600763068960598035576361603513194029775162895526192785868592002289686',
            '0.453450875124326113224436428426122554863755621090342598328656157766816678011107491726472687482244749570775996531820358857127093577415609992152276713230389425251043672733839863964071213385704167739379236941017008573127352450821119307341890052817592800495856204128679870112621507088138023938151845843633002947874420152061571155736388636115969074155678519999625255735085087251445237914996626104869853710205650574344586157830065769232147996823559146913553502376586378482867888091756804121010047056604505749385243203209976971863932479407516649075961628852249410479507233567942022341969287351262539134300958262899878492510571859198398460223375746639180111706287391194127014546042630265693143071113847412268139089974783297293715446515459033110315992195398203549607413102793194943405120574433170823724063965604428445603667869560451053760148492619520046427607432309577815012594959100495510105815019084387987381045005200057542732512990768086479264687798228583788485711817354792431521196271173192582244826006592351497706155128153029702415363341300275893750672075210459346079208043711964799940446251195052796544869243729972875608040084773886077010749186661173890056781613949835480230284675982347659734942948302918',
            '0.456110080602249653103302562478333651974169245002394750402205253488805765443210898538773854353379219483024785140517445345852778141561388273677984832714435508143035048949634811123892918645687553321482828095017091065733196621477337923561685256619250603581266578797186771058432820481338196450476129345438804471849641515286990018914817449112135527431928120347253011670593114931140226604695310744666871027841348841223755831829442353022605063521608320039915340620122148393957427999781047198663117226265892984151167714590549048734128147794937258391310782328226241556833285380419162926941905571715403846731399155319443589463349273405100007627521923826071870517404873168158065477407915278029082505265289604766561774056822028976989360267866756513015744175859958833124132504352071881328984321124621675005013969100377387607743195244501314234776401813911612775281127233807759421946692289324543664483456724641369492349914675624216379024042244660647434597239701997897428625731625886997044152248752786088285527669228240917431190361320451455035751219739243590549801455889705209166345865319913989558940098005540815857506800230188569501526882983817119775766626360920668150083033641066779431479576536140397691407229519883'],
 'potential': '-22.067144295106235674630587359608060009839268452085803431710164892702741437570080584147304114942144947547827358117550722717895807815748422703333870967070778247370399223085206243460449586429943051848031874078191017995115097499893326457169764638159742376530453558899704870572761763446223142159372237087246412473556062871715573524535041617786594956292430059961168682656215869403489934244247101728545859381055995466780346464426067103133431273403364350554642185208361679922646223672811955673843280032312447798821395179186870551244210866278995707141581149150774587376250159232142628455261706126968139893692613072554526439362889965966614075338935745820567472118525035780661635960863859149675597063224136438184046499142959573100772947488045153185913897177061684721768025367715668625565875532482119237465746391071832457195000777943019621369589952208141984367777667998667632900017924899333406908471706391493595086348229529011757413147572833120934988818122975925725120957243587583640178432521415554631498573530714912408804781577405492629514981900963655955225589382488338975516958184135490275107427096987228770968679398470447972043180054073268476173308920412675548672092046476495697650920374520436406490833586790036',
 'stationarity': '1.077e-2397',
 'v70_from_params': {(0, 0): '1.0',
                     (2, 0): '-1.0',
                     (4, 0): '1.0',
                     (6, 0): '-1.0',
                     (9, 3): '1.0',
                     (13, 4): '-1.0',
                     (14, 2): '-1.0',
                     (17, 1): '1.0',
                     (18, 5): '1.0',
                     (22, 5): '-1.0',
                     (23, 1): '-1.0',
                     (25, 4): '-1.0',
                     (31, 3): '-1.0',
                     (32, 2): '1.0',
                     (35, 9): '1.0',
                     (36, 8): '1.0',
                     (36, 9): '1.0',
                     (37, 7): '1.0',
                     (37, 8): '1.0',
                     (37, 9): '1.0',
                     (38, 6): '1.0',
                     (38, 7): '1.0',
                     (38, 8): '1.0',
                     (38, 9): '1.0',
                     (39, 7): '1.0',
                     (39, 8): '1.0',
                     (39, 9): '1.0',
                     (40, 8): '1.0',
                     (40, 9): '1.0',
                     (41, 9): '1.0'}}

==> anc/extrema/S2215486/location.py.txt <==
{'params': ['0.0888840496942186778024716281111874977872733031747853725884471118294718523536624458159016605499330288650288772391219620247112060840620789254885461136268280162113534835296122691259015156258117163559215551879510583821869089689862314461600205750418030106488218328900620045122981344417983770975683850823641945856610312720702064565314220337336388629131209775923696956618705127010121702061962153695601110701614883348809117434508108714323766162028136224203740227050592930310186991442698972137728924447168132249510294893088037052998337569924989741670024327942164391650781263972231438682269153604762569105667731082916287089782380225091710381179964091612649643069488700129109303883084357452909314513342616811676610877974950155475696848768199694306131061382307886841417619162744376219408109733491300765095855271786965016381117311351420057030757891749634793057735891529453119782057105759941371241083560192815789868618334020784065760753676299403900052510881012043060619829199027282420252090669821477013865805889964969046577370588325565908277243245871223405877529922937898875162014088422442353289837742754832605064811665575874624989607611806511899217685051820487602358144281669136863996162604933110466426194984238764',
            '0.230266955078184695296874301742812962555688839211356335259088677965385689554113896568957963550928336259161481233792014309974629601139387605090919676153075948007529892996134635955876870164452418572136886316439065636515778273199805807881270175588331270240584668885019372383595068220077580270921226213943293417532150449779499892586849693254876975952349538226728072514919759575663081275468034549660335344143599740168094315674561653196313704093354125311460309226186544291954372153463854249356222438242579397298294037029708381201105601740738860505449108343480331567353451163495989954695951676536487218152888039718659327006922259788424530955241871999919244445443033048599281912806768791787230725984681544813927796717122537241620069007914683320560742956109599854400527439496491832706324754878773668354814381191923703213694225594656223537846200065666430198107842679356666500929957416260888203815264267865550801513357697180825154422724216078415553977667014251953191435970423678985125085642659259862146544189836173438804374975493861771349270737562350417889754116395971546220872928205854418552843362589520799832198949868168641412620326890772129141762513480279502298587900634132046929192439934676981425766840223423',
            '0.291057412184675461719497089897783105710954090622868248223336608694141263900540853811983080665093261937862221750448815029945173673541288892743723705442162536022491876161455365570177085975101228744378939261220641886001139261308675528088878331171240597648895626321018115176274273349577804541087176050872880336317448116828497851608265255021565312025310954922395161184655271437161907475266053378090658849868446565423919955508342023383319421544716261118612215655967857497670629492874369834775934526479669436654184121428765513656119632391756488163653888603585874936060064017617256837539485445422732932767038001012262760190461951994635530777284678751688174566575347130437138540832364666678308573985564910879944668494898861547787456189033293872221689991537700194513555064280153529292481317008062601513078235032590308883433040200952268013839785216131418023095516569028734278879717183276387492094892308323303887507094540824421442584207831399050407556494119040131244197276315411028663668311685427974177645137275324811829723779043935301279032729667339999248586352082514117979649493158220801117685123798837269140341941024468704035088264969776710259558030509371868675803839271388497374020598721276835563074840918136',
            '0.323847758706592379316607722521210428970991736688782412813618875979888861053465635504226112525359929079343143881622563319546392971977690022748968288371562489845495974752297460077982417342256043495295110469592467708599177868217360465941787919833062440879402437523360220417345750480589360859479965238952551057895565762305144851393622269174548642891311173947950664140474201576839545557056715656867924849260239363959025895484582758412048517550293159411803972670168509783712081086936618829423562942949808778235968499966270717185216129056491726993952466954942407939774032840857734878442522187187075869658363773238043804152124751661821170774041369288902270359663068099489244839099650847269868477042739150027760988416542459942842894513456882072949450441884273914388750283532224998370015533438089071149260455992564516069103906216265346238165148815652918721700659018009077568709156575356439784616032989870302821507622031630478077305830915088455806060749202705835360814508063739881203586519779815148212465378870513445251193339741476435797873247576837140069690505786912459644630115117526498931206402161659819958064845876972202529394789455648410880149570027467280152489619784621212627417100119758804761062446251793',
            '0.483837266806754233201998966349958776378575689465669713926059933188748037156040675569331523931256367100389995444358494065458026689468051875659896300074180004580405072340197352022044593220406923998362985404085538010022388301568473186216741748894821864668977548255416538797345316619930425002625259134091439977569096880675912242134407391937426153085819615994714834780072171572983056593550959911326249759665102218146888494847452707767545832378368076456911127129031077042844540263073107723190080488261693336384048806293210060643851967144506217517303492778464036292357091077734167695812745230020545473089897643277385275068756942751648820034966772086675261611659494172005281617387400967682273097189276292499884041388452893240698946243802159670279071149756840953192426356763278349198392050246624473946849847642595493694158450293828296330117462107253338304778989613697958400406746624355808946696603191918682721887493814827943615477569894718410316197911962376804211620397253428507195543936111893077610028485478466515423547888425197864488584763892828894725052917676936296627986021335341676807627942728879758535433256588917748335588365990452046964110453106416941879618668408712349751208137565701071098177968203409',
            '0.0520501273035547988424814273700054184430404382664358094312409615036879074929416454739394115431319802520814504880099518276703288458826447127388622260697584395400408298678856062183726597368433253707570888284154267213676369763254492050618802945696602996736249535451139631011878239392731680900425770009283280626610920257371237895211896456277203655330397163886369331620583637009742757638500120349488392558183492721580680676552113626761297132412530453438582536753602878429734632945939804376840537715058918598210222266048664745105358071612663396161039244951614993868537725646720764086481228696596261701393358145331160054271200527045469917536762580455870017389400796858456739312128134668657367728039725570769382950735880717739021241659405130136406685526222615759573063282212895922102772643054225210676087129092992037298689382767403503689983688373450949318856962346451682676089489950644360617914559409537280397930712382834704561038054702071848253035951394531186250153589732327925343236569201311813222383486175030538326807949826569165156854479651422686087834946987283763571556585534228478494353892096210828391056186492087269117473929684092367131013558417450023213094066169916807997734214715542674394563309208413',
            '0.0583777858233115983545873840810494328400981656502507123261086325151520007713974636383245569098597947605624917430842470185272782858925508726536460974436927014970722299764652511748389146846144642068382161262602857277019109447171775936793148741181384465695010845164117018261549363349957474395061269725487666881565735854888223262138267166142766349235349721034530033667495640559721517457331906140512480911708910801040473602505368713529970142079325926845889970842631499555103165524117728157585461741977844014036299618746671974232327223557886747667308809864704333080504035839286890874071596858469189920157005400189640649237551507491207909999828316476965696505437186643624758774044403630959343262147244554816761117947207758066820491806044611082536144779828091132150419045961636730736727796201229772016040503289553138970907653929217519515998176873168864048294709080853240176698990162668408513013888235646502495372549364204212349009350165401683419613140454942992067327976091233493600543569678695325650945541703581654277131508204674031384656533363365391462409456516580565322153262958044603066911644737603213753688037222196755860787424314459442325354936959554374805762177145660033515113855885010682004027809053798',
            '0.124733538334353869303119329504780670663051950503232837452609068731158417055303004249335708173827334507612715516960256915236391438786309211143215708107927377038113888465409486159723077013886733176294458823108817153401357936493974125117051030232544896828628784188439259798313533404002200514341129600524036095307840324322256071424958828165530315710262073790456980391480515892919361139403223806398998915619391344945975319173635077947904320094904003796788493250744394551361637518623144611493915281328811104411454955671762117002911249824868277005988314406838959266722397939989236870669924524554119405628225198401780923179081127673866939846801634053164499544586755205764150535176245022442517851907360422161887790694596845970416597112601915697432449816688718695628315004633107093238501409632985950849626724926171787822737276518272112320149703589800137213988044212653996003977318198103270006005398633250499907016630519771828672705582145337645610361799047226000535848492448353515114453959322136182867225923624848046499472214908838425720265122429408546892997463033657838854977656933733278297142011137994473462237247400891651446296659991335834791144334941826687291616253830364420343389526426825735983809627940064',
            '0.15195194275419787675388495066303078455999023716654125532060926763393123121241784579527143493958169544175454117029954911548741560466974280123507447472121523351047921841785878053759027388263065041787500695700094654265124949381645560913686667892060938683993124789660572100817984266377939350806446328755115872012884735182093479355018600341164137251140611666994235273943817960758216159159817507442620167464289115008145470398138055899302870227476940339324714463103220229440542453480202993382762591736894753578577981696735888033464964494331540420672232004977836755171374359553642752987869838345516622045053151826355611819143287033051586640985916686511013065698717029550964832032654089132264804000701170137003387826322844276022049126786843950472624937453285788805916046569928491185340933428407610086643259816767924703751339215085715489052890105977222073512796951318139291268962727450024532411041483743629028522772374955470555246491508402784878802626181554325563733245346786468168234057454469070970082313410781552292741066195260719818054306854137579611997389082000351616709729706149458764532263816280761722231729034598144252755443795991032228620368181190493947240081001830235367770166078170289157067951305194',
            '0.239820902400656294243168114898929711243499846792796984139827372407293911890027785798066172693155296515821127217253346641514471045073772370661236298897051453278401606433148253466978088787989051808037151631476009095599370620556054574933920842052209492475615184682355393355129693419139324127281773141196647666220044408924919909573840350850820947680463042248421528734683757561525596387091954991202210675011975022252172579006127112827233671922865846490354886154582800297429508654618002948088490852971130186261735762366049648544610150343665181652033899688024781865741135793433524544104708927600675712950312456360609278897545335137217570964976201495210352134367209355687964000630334019314149705041956505194089349923933875766691882902978654072637061269029952827532304743534250276664709754531244881884543873798754352222813572083898896828920626777201078923530111749954951131822011821919531950376549400558146385588686310825823207534840127056981319032060194630833620075322824796740832000427792108866050734766015283629699832852432822528667149164940628184892837232695183547852089535779890655587982805953420931951362637121003472063442853925852191863429424259499210996818183925317060355529975651700160482838820584524',
            '0.295189545452505737936614129668522745372086611889086581441591427954540648325091835808225682524058834758825840266856170467286162283445356975110509770911678931659237206690124933581352558816845652887264879176788202021836078880921669066678547775486271946435006390950694743972847778351554989769261286230355961627781291114629937395678470230972224727563068608254734823740328195131815122060773281068644428251704590154104039413407156009895071052464381505596704496767946214833159885074022477282597391931471621527061324402678589985603661391616480558477453596817530483999101937425393937471228935102580572159519421485850829792288647210007707072200972952549806432916509951118857173055373676615520574923207941502995976059741649059681955393376480396313892622260639151429956200761112629697823884568256693966632866825341986669208121664197103173426696327166973577886918009986513004525502635370068571284292320324843805644082148579690177022717840214549492529369474327863939114994905234049265937500875516665195813833990314344035236592868962523281333435487452765091857320969813114373892051304678507791986463636221470791227316928377981081130009363488044198775955887871187941745275103180146198934814510208258938646129136816431',
            '0.30151720397226253744872008637956675976914433927290148433645909896600474160354765397261082789078664926730688152193046565814311172345526313502529364228561319361626860679870457853781881376461679172334600647463306102817035284931339745529598235503475009333088252192199248269781489074727756911872483620197640025327677267438163593237110730195878099695356386396955089394501939548681299804265645964774683708705713196205001870600248151857193835343106105293743524017684907694569673833184026966067188433416351406864393213794839070851635830681100289362808055330883941792029856844465055014998797191876786498139578621133667785178528230805228087144727952615191600082811359009737397500156530351175077247661869340140071387646278176371473531839114434440850556818599969896721393633748750377868728008357139442276686216276164277937534349131328457500929777601694536935986178465995316027556358539127097607380225320745472785382633227782712780151496976088247604602719323390511969671234386993982276323157556440354705669019586719914683162522480033376795621569282395936239477842076604405406711097242088940444371941148561002976358011345099202980434071295108090629539002572539837690454191427772052148655247432520573940707558680097'],
 'potential': '-22.1548672930132480657532989550702687475462486585537864966594197319883087383995423881640415026147770021358683882762622358333390142273069642277859483700130122451104049214329150289206389298399354635990370736509452535474807799485112536749567236200881246731309930404495872994808969378036114603373597136762143236553358210156413301435417215295132180596849387938673726574957152322071669915707019819658656953402349946987909882341820782280138274826237119242948931270757699207781405204455168351009122496299869485636612119293746179499832757942391984484164345677821369442724615384672308190308668223038205116401059823976271249810563464634992593834103215614485653389322984533249279654778725643621061840862897596134412938915571320098282180561103677559578430070715187947463248632708258736809211278307260210545005693738749431644320356104942973864265658163090504372867618087157399607887783059044774801263866811881227675429072168301563231847403260837917351375190172113639113545941176442699007057779894441836204290658712805093232074946877520243548150884793904404008701419950559873281516043808784267951791085688833867091089456146502060757894128042223977172397069235103717121392644243014412665347597461652085522123959123143',
 'stationarity': '4.954e-2398',
 'v70_from_params': {(0, 4): '1.0',
                     (1, 3): '1.0',
                     (1, 4): '1.0',
                     (2, 3): '2.0',
                     (2, 4): '1.0',
                     (3, 0): '-1.0',
                     (3, 3): '2.0',
                     (3, 4): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (4, 4): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (5, 4): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (6, 4): '1.0',
                     (35, 5): '1.0',
                     (36, 5): '1.0',
                     (36, 11): '-1.0',
                     (37, 5): '2.0',
                     (37, 11): '-1.0',
                     (38, 5): '2.0',
                     (38, 11): '-2.0',
                     (39, 5): '2.0',
                     (39, 7): '1.0',
                     (39, 11): '-2.0',
                     (40, 5): '2.0',
                     (40, 7): '2.0',
                     (40, 11): '-2.0',
                     (41, 5): '2.0',
                     (41, 7): '3.0',
                     (41, 11): '-2.0',
                     (43, 10): '1.0',
                     (45, 8): '1.0',
                     (47, 8): '-1.0',
                     (50, 6): '1.0',
                     (52, 8): '1.0',
                     (54, 8): '-1.0',
                     (56, 8): '-1.0',
                     (58, 8): '1.0',
                     (61, 8): '1.0',
                     (63, 8): '-1.0',
                     (65, 9): '-1.0',
                     (68, 9): '-1.0'}}

==> anc/extrema/S2240836/location.py.txt <==
{'params': ['0.09924712696155246760554291540756821632385',
            '0.2360954873987436419824348377005662769079',
            '0.2473045881579625238089192862389609217644',
            '0.2827791593217711119123691787535790354013',
            '0.2913641374612430112733818532433360815048',
            '0.3300852544512813402377560123568400740623',
            '0.3705972744659125628352569492562906816602',
            '0.4561079703840788535096351097308797761798',
            '0.003238377669359784362390630718664397136308',
            '0.03184681203311630348640193233222817070782',
            '0.04211353399252427270882392917883407790214',
            '0.06034804942531130089733437671384308487177',
            '0.1197357569554180767301687637882423587143',
            '0.12634419336443636350253427735879085958',
            '0.1301145259670015152941857650148449465632',
            '0.139846987117391852173398092418210580945',
            '0.1617430601305962500902069223229773342609',
            '0.1724505225872825509014774070237763226032',
            '0.2840839099388232646958840632578358054161'],
 'potential': '-22.40836896412543',
 'stationarity': '1.411e-22',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 5): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '-1.0',
                     (3, 5): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 5): '1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 5): '1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 5): '1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 13): '-1.0',
                     (36, 13): '-2.0',
                     (37, 13): '-3.0',
                     (38, 13): '-4.0',
                     (39, 13): '-3.0',
                     (40, 13): '-2.0',
                     (41, 13): '-1.0',
                     (42, 10): '1.0',
                     (43, 18): '1.0',
                     (44, 11): '-1.0',
                     (45, 8): '-1.0',
                     (46, 14): '1.0',
                     (47, 9): '-1.0',
                     (48, 12): '-1.0',
                     (49, 11): '1.0',
                     (50, 18): '-1.0',
                     (51, 14): '-1.0',
                     (52, 8): '1.0',
                     (53, 12): '1.0',
                     (54, 9): '1.0',
                     (55, 10): '-1.0',
                     (56, 9): '-1.0',
                     (57, 12): '-1.0',
                     (58, 8): '-1.0',
                     (59, 14): '1.0',
                     (60, 12): '-1.0',
                     (61, 9): '-1.0',
                     (62, 14): '1.0',
                     (63, 8): '-1.0',
                     (64, 16): '1.0',
                     (65, 15): '-1.0',
                     (66, 17): '1.0',
                     (67, 17): '1.0',
                     (68, 15): '-1.0',
                     (69, 16): '1.0'}}

==> anc/extrema/S2241557/location.py.txt <==
{'params': ['0.0869881441449455625977264363392542130929896707939825301368794626663660402072736844884730441381444686687748821974608215599381715005890407208965848104576381328792290982998783673400065773700056650233023217094051994605860310524103155194013276583769072773452002072743524896504775639651437399939626370980712866749981189405973243070207061675612044265011384203563023916388553812067190585743514111250512515201763784552331247175992973601500933637714149465437270073493712402774658572819547761540270502686428616905838785428471952406102149804667205066517769076939450593450268077849409675441248852725463996695334725168015646550356344484936615464407677004540153517750874035379594709317123704229053357214808098416287136897091088007659056203043827020109473118779652481426293808630573133152138301162282664358126594691582142715003652273130978890756112419488166053642920560130296691929493350589154179116225284737547478603964319909853410075918990028899547834103201491819651158686183450793383211303427249904163764718499380155655528220849883754698728163846564932969851489300382805772112760984140743242898639916269166441148155159857688037748058229341856665668609967366391948917886349141736885792156853056279681394718633727157',
            '0.0988597889856200930279789263115538803601165854942081468744586078026085485315441695442345828924886476350663878447743297014638107955437927601214943487775394924411056779739047722177090940729592700192066559552695821906446543055653218088132568240469778226607277888152390508049003955288733220607506806285594052566811491031809858978677881453874015853840163309212239184144069197903619188750356976570930294577691397027322037405386495737783739374126403700254419336992299418461781054762054202235289406492371158074068932880425819572513192009299253969133280851140262919967932165192697465575937837234159639515975530139165121036289058847401582842278796256508437961572648469732343040617716426699682154128898807008281710793996183305121463266620060929919229897622775843587884743502851067766217293373215420435860779988913966115421169887731999930815956545470142547545628192774769839406704150116232129855740408892681706034667203650111391569377403279280721823838627859146797508205449040954300958738717975871385165253618980365246389179676381363743203392438024901082336370833971353649891036500614930965313602560476377045821391996027926486229372241906515991725844387976587220990447194568936811163299012914029346047213542171025',
            '0.124774733956359059463601648531704969027499310805971866404630188653364876541673931545637875604393254099973297032943135343394734020455612898644428195811142008628676519384503069954284587288657270058841930470186205740889408545445807664860670775128216499430257954299943564568181617693395765887078169289970298235802462720408134861730738862782833761206026739552632051167103928149757347139848570770495757233073465306128858585804196749386406411914639035449055188971396608211236563361053800737541197051037195073482047639887017100737512336766513055320539968931034769675726674841980957279867484137311060645959298559923904409273296535200671511614019383407242446721947353162317971129144656074084939047381101197780586770126461804601382286360773149285604387392538068961662987145980213719880167240675374159060394150642428665842870441122752892957990193808481693838076830327124606525420060954965925004956574532700365065391171070703295715747837873590633213620757100972388683349491777587883280597296324442577212644797878809852205885741644700037472560366588705356980722200983736267500484032372921008253550032410712794060571058897881304328146437989627453663577662019422741443141615259278454293551893839308109504871249667461',
            '0.194325741083573115172759298481952129919449575431962319869786321613017847242083058903217874401626467877251442340335804776514774544226532880062058654508151127756648466849978076461118084358134920178017306293544025029018066211685279361867923300220188571674017263272739789041914292077555009190639378331815123332929932391339177516589220875912665921196694320369482467847174309261637626877036804904643555802186492539927995419373068180035347425740404313364005412058544274565481871987977177190960485290413997324908209949858431481125646140811581488015088389200339537916877706102021470957882300338644011532808183158511306549801570915243756203109384174882826775435135623566999188203393989467034948963803762291054325387050082227468804475607351897189954955441100212935335724266840999705583657819511251471936814661807728187440595829819077855896697845324206910719350597648839443299405149123402819842783526551982815119981990870107732109187547107510954319215268507886961444135609826989108697539802833337624835904415582909140754402226933093917672241541331487309282871825459412556306437237808606300068869983532154315636536270132129151313846990055619855867283014614215789184099660436881470028437254676627606207707695488278',
            '0.232112330894986612038634510674402885853959215443951656137537047600016683576483305960382705867875253308449857175818118559971337064093105057809902039861655003506095887934602779075396094276786525213556915054325031309321443704720771507327266416971497793759075010298330863959618345805807035083754910523714134893734276171149988071299253571134295255901582639565812127375422856204675915442533964550088061515083579390823729287577967569271660473883628402269333593680569642499252578067076201774474632072808330707806379046898253341252943497111374036683851450437429248247577573159061460693624899203408672509234009201633646304039233001950766168282635857836053870381995573191357688400826275118214552289704053647206198467467435231304281141663742344464612030955673033754369330549763900110249994943958359195184549343291942581783101043628732859779076797183871999193135371962934380631875875019453326936117572610928432324976729949825686817343485978211632749425705459677385011616483259497653657006756432789785672077363523703427407465883589418485271985523263699369278445096404868246595645171767452984032556024315950465582291813044241651867187605111061642963999679896999335735452640781986235742773463210307747573107081783024',
            '0.232368422883641216265979490564671078289735902480312781004629370070749621533554661697063941066411192541544158539058985911945488548116018390215919936885782097488572953265523927187473276978011242068169968241764350464701468369293931542148578266230130106211405470867998495569467482927676529922660485456238162469715625924446849674350460854518729399934543409897808038827569238430364490551367089639890415687594132971341696836891396718969438279938439054363576344443645385633202391627187755862712015089768146159585429297113800737036779172574378714146368113856567349638935841132800983193808873872913067243011550499836948224095320076454360946356156995937712595120199977386569340885862531270032577693538795900885946872486883130517084272260177724602038561235348987494338122883564264641055175342618713494237147581428134412060663539170217111133725312166742942565089164010802196605727341404060275274448762501012528671985542152860832762757588541439259811497800023353110134886346021306404482390549954245443582741351885696892607937953394981144954093371530660840175995174670797888334213707181133186082114912903956625677376954470956371436872853667997287026033685805282709144870465429881332718620387522236549258960392962792',
            '0.373691954675620465302465682759923783741476094790311633973699062170443389511550267426332035328584649386906840155833927973574984877436866060733992341935435700601989606357376382076630827456374656163131360826643737927512776661161016836244818532134944415004585503455154993502803866255626140267495183515673537015763851128050851251066082369976285453730367610262397948029152954580256510738348238403922605480683094538236334714442732988641277331799359672020990363556557197245873592668302260463149711474368663306459511047899011661531652503514814763375146276287758209866819879073883350653274772711531209757093861982995913929317389209614465107566400638320088583480019566484819578473966181783610308957576841720544178770392485226754478444183568209944572120911273897625349612573493532254169153327345539219633758345889785492316398651998825475806225422927091915904449430586859677553828324357203955209803071447643051165472028712996534382097123402782848651596017263603041048723751997625000337984488810896681442326931088443239712624092636067399587735776757627972483107932764142263561398566764368219295600294817347763852215683828629920004434787122385619269941124495061265552374221756040035406763096857104282252702409103585',
            '0.0601458387999746222421251923308902681022128251701252225218299194987390078110537708279528068038332532155400155871651204520728995748874159289299401849537975248115048324723716731229326140180230129337030708121044137818552431287444087330966513748914044643663036723846988023218463210808557617302942685505856412072833336668605782446076111095321773894931989554021614952242633671530869092684308297576017755636605194590996832395804799182035791057409601698694426526794160568696000816062695860441498145978421284552524159019180765291623421691317485759358772291992700620168654724852617256759673797300745284322330010981796165261593459559680736126592841073376930368911135212312843194188675953153785158923926269888793126975205957586300996710322149481313163175985812445234254133805449506358582757420954282837283096158008392872042612851669432159442482060630361154032788315245842142677776548722602301308578793724113848176797560005019648523667029621962614627253585364284504466465584321053135130863505299846659249716442231633586798206116982325067749866404181936723908467512235838443404369086244972184484349840218665590709528940677456434082634163248224341261349118622989769515682025348308072242352754861661782240778324523146',
            '0.256300486082884677923046900513706446251692631023369334769974151041838694074532292831173044405745463852809757100867765704738313198920641154058377927513294568080717370450490497579808107088830029867556756804239246709164843883732420182452597979946111662738032584725943711141061623246443953066710871630068344508553794574802286508191337118962975350764141783518128664581965639941561027917520963397128273740988106223437032921960636117850592419244025269531452316582640292116901847298078692728914011869270466996882307595761235221115208732456972518812087969239308224022124756046272517891767432312073292971377487046595285752273847847105014877766777214828911278891575033268734972714002714951034458385816634875707085781712581789204961023477133958095933512265441896249007297809423398179541839266143551857577536171940029100203113182404957612836163498478778372770598485448753405253511685533069157237532215916135392700844386003281079749506718606194738843548510786627074238577421999495520595901724198516626394698655175913619069619699994572779449343367663631347021329306584841830999991080940026435843889806783578073850174772492359101100912965914974920391437300808472664230819463311977781056310561418888585671103874210901',
            '0.327379057826862588044572342509327868678352492317808145261182389157471137032882195911769231963625662072661218402977344425638186464449707611386911146876675581145032737654023906073782876093515677702557035991045214219805512222650908430496248528007928792634386290200064877219719636868476175196939298843621123918122493075924384665248541464164697101715965993375582920735342153809701245694727992302771411819596219046059665514637558980069529027301221915531997022441416022841180549635525969454289402302053733931388987350184804941735835395156429377346505381016446799264408963470108278962550971824867466989640022298916194639689293813626618401148959460136498576970892830433963765719418934592519400550394040375189524982410762762868204538861924038582576932298125810847577397201198160233801337411948139782125307752272465561373416898392476496638894590826998108160999591624928667096821997048293863151157882754767782689740593117277249511519425962624010204487426551747972091148865197189023823151333750177141270498768779132717864614553353532956380795281455024326327066644956407588834645381358430702546706596548742502664829360612906406011096219941298395059815973163678765230664045652575407165446988707866230423364016102088',
            '0.34914531884876037094258859239354271289196360159855108091928996454323435729271464565143077702992528406395415428463951035877773221082730776040122094763031729337793267667615001370082649001226783995221598206685355348587175341239070005978090121747314854663374284402623589953652361762997815956390533549069285341134565037325364531495179178197662554181125737829810654351479813424592377179327404598652357850228163709659459197181839160664615889887480892501711051822719458515897573443336750684294586219992099771217633028740457445389366250063517335347619561061926222501119608192331892691972695703786971040513994757682896614427508551580610908186132485234038118577681087496042028682385672063335232439550155507807961341249021652956891681942277076274446421955067696600965309390081920202322289753916499207242913490717586564328672144931605187799764678128157921490110167942269443325505847695321459826699721619159877522157111467662014231011970157711851435501810559615686285331628862179661092624239280869064974428459760656798618260122462104707332985749169890250040673063925521484036376980301367290339903419544685198701398390201865597555569804723189274841447726891871624956423626000187275266111035979289078016903573770358',
            '0.350267249002186359160019338948195322694543339502596103482371409818279476810741851349894800912286248229909412414191697679311408102480395876078628536384738937542725697819033931238732983809334812661993196265016219932052901904800452935969303189198757434538538196775634905928865861471040304333822145968162691719627268732513611398170484643693405977852875456390480640690071497273576597938724114025700996737741957958178000387047195552854541428267611916946893696365155650114192972028673238409995718292669060674604673777463502418582271989378586922402071021614625309613688934202825287604195809723968727471842801520744544865702635795417127902327542165855973728373332233357771096351038267065330555356357012558997202375575952972829837138449915293272004250164291854916755163103212220136984343199734123586624543869536857293362941103316643214391460395273458192815090043865662483351331304264386946862068949660680738686605446015261414932595578167261762248900181879209547639297506021315094990764021871865734276105933704644611544784309397892881472354358862203779531165817021811874425163751620128738605543890493731457463530813784859651388784820936177441716844985210650870506999177928911237689301265820487281922006825654163',
            '0.495924385702528135467451140596407343060820906102904380454597489483119038346577849761930918160384349519504943623048776810346727778715992169549521309109831661625197298055076086469721796707784793873127815738039880875258102077554342264818998564296492289233835019293772141913404477492345952393966482018749062368511826665790464324890294306459847473871473016250802763440547966061310064264251881702423810695533080481803782616384131338280738460884106644010109665896352946015720487688968011751624617438169632066635848822604881590609219654318455128322395389539462112856051210822727544382771944109392990865843802038302242170485011426447398576485064160563945767966935450748526267574482209530153234131624699918468973955524210198505630866883449588513375475549605514361280566544796346479331452149391490240832439742414103970995646580639918933511569731329256416660995111788996334888448493547832750095736730382915685982400759229519581900518336258995138485948662593953837421853958425533992396930086112096999401316164843350528217236502445269753896242957036225283510769082126725535238724612665085712515777943877079826075197008712731725121441937854351902344748869230616017517262526787109131539456139689107636367305186259151'],
 'potential': '-22.4155713992440874214762507428622623364260334500369899845841657488723990612224733964606839966938516359156297028698924385817157611948418214747726307919902783577527121669801243324846007334877489714626575520501930618414773580244321055623184851895742603989753454994006683816847677452255745295588348472497307220608034073449609068553681473989864835319457853786641130623483055622444808803959630044740917513332555582684011839022271918530895168424278193093534878706475395177589638951434888040301760839349559656751693380968844024973817381734874782098044321151517541490214639902516415389946640848221979108337918074277028281143035564765809660990156011909674553424376858215760346008870378537126844769989855666402456234992920175453218381135307280846710551440873670523459118461137882601127051870867904163519379546366675307958825992231000486350324037621688574681899392250626931411223629926531745109511070519570177208303605313224727530788490384714200846999348128789011625678359753465026870804454191300114026610143821008245223131923066433349767750953333832435188599887121458602419050303663585445007243883296476476020410186165646783685940130825994985815867583853668256057192385148824198319852285053161723099826291131179',
 'stationarity': '3.868e-2398',
 'v70_from_params': {(0, 2): '-1.0',
                     (1, 2): '-1.0',
                     (1, 4): '1.0',
                     (2, 2): '-1.0',
                     (2, 3): '-1.0',
                     (2, 4): '1.0',
                     (3, 0): '1.0',
                     (3, 2): '-1.0',
                     (3, 3): '-1.0',
                     (3, 4): '1.0',
                     (4, 0): '1.0',
                     (4, 2): '-1.0',
                     (4, 3): '-2.0',
                     (4, 4): '1.0',
                     (5, 0): '2.0',
                     (5, 2): '-1.0',
                     (5, 3): '-2.0',
                     (5, 4): '1.0',
                     (6, 0): '2.0',
                     (6, 2): '-1.0',
                     (6, 3): '-2.0',
                     (6, 4): '2.0',
                     (12, 5): '-1.0',
                     (19, 5): '-1.0',
                     (21, 1): '-1.0',
                     (26, 6): '1.0',
                     (35, 12): '1.0',
                     (36, 12): '2.0',
                     (37, 11): '1.0',
                     (37, 12): '2.0',
                     (38, 7): '-1.0',
                     (38, 11): '1.0',
                     (38, 12): '2.0',
                     (39, 7): '-1.0',
                     (39, 8): '-1.0',
                     (39, 11): '1.0',
                     (39, 12): '2.0',
                     (40, 7): '-1.0',
                     (40, 8): '-1.0',
                     (40, 9): '-1.0',
                     (40, 11): '1.0',
                     (40, 12): '2.0',
                     (41, 7): '-1.0',
                     (41, 8): '-1.0',
                     (41, 9): '-1.0',
                     (41, 10): '-1.0',
                     (41, 11): '1.0',
                     (41, 12): '2.0'}}

==> anc/extrema/S2262631/location.py.txt <==
{'params': ['0.0088370718956677844597911083899272432333432108713469231486641677800759492142217987357886449542430094805190209072649121203547670885985892109373003230057227876860065883936536828715175586002674590878568074340522484639631100567379104368875335610975774665657083575030567726277116004528254256774283165569985873911952297621171472798700004811543637534614015961928378666473455769688144505492947649384166418491472312276685766935941951503703605631230021511037706104194062855417737717271725053469311277511162055273955483452988367635864984077624596764504419761314581385277139062199056176134810084759393736479134608933137746325507993959867965955703056624721526367299673348691131597771308799813321136153556964286910378103693493711968999947480323999957336804688036207744709672895876356604992677383365293110398726882417732797842122509013105889196182647508693104056758217711270501663193229224558413598678817205967090041038862600204176964279162812540250372501222411992745397884706079953470503963454783385148916573080627942512855388204448235822799032147537718632364792916740136541075494198817996338934494323573924514147025200064431660653962197881666121273484039970579086379001205632894402316996475039777676272659984681096',
            '0.0632965434915797991039059641600116824832524260842322169379059112720391263766990031073832717520129893308822871785059662482382210700356100873670203464259482600216145293001735992560840125086277788160501979464329761993406864565660400581181799179161192429224079356906158255382216023652250630084596621496824670164173288519371025245218870178698055586264464422760606853224362777990330246252377288963226058558923366590925193178014946924516198662342775113783822335215515855434321859023686559782549143114846882992751363131339858132300567403950723975706960684339645239542552470721896827905611358756042592500090900256617308542878578712446631155265032987247255771748778232108620867307026866453563597572283713730678972082187938826924372029440766843846221989625822859892218468166674534100363903848912825762217786970144134391733857339418923667004273370232318480061734646960362456640297809941030730832353642001453375120398882498790158984882847858358568285147610088228067477353690483455604741984370416932580721978753583716564773388265092283092760310422583227303771849540066181339416604357552072332982168146140298630074178761390662429476140278690965398815505499518487582199317065289208011041164994032180024433448025067353',
            '0.0824668867917688480200756233042391489316097930034007138152769893498909524846408058503098909646313307445707569594608413366598500613040227627843209387433928225070001843749718749615969433210161700359684847540826231630051426774209436269904813857924008465836421888642664692365434313702315334817890988765989256276272104767316725650165716714434363422201638172933940718464120707749660584464864056290178095887018638751604553037367596656836082575313930986106755698483155140421267695053948046733388707605259528338083950661096996196293183556953520583387575810659542341808833262478721050873419693707907910745250186517053560490022332416088749246066507214443719089719802914979000434558063442269289865614039060164206815524835183584527846500667779996129970307676690482740270661858733311418303820827557569511748775481527468100444620706103946296070108590076973021468432996143084364476704028673033722947532347281486111612752456047009357745411139174482748484500685654907988827574777511354135960993512916960141907429751052781445264535996705691572484724244984909656034118065086224026033639325520869138024195694840381774038642703937164484688920123532947817940245779755945930444505965786919399822782024340927478997033575197212',
            '0.0958419329015656938652643203702263779814752035342195435897400492126959097010023937698736310193901870026752629182999930499531394220083285684563998240254451465809745891113746000243089094175048054269256255487372036999278472195067328793902162569580537487472519269970098011955268453884436201295818476760409918069366567708965770473243433732618475360727638680260452942968066949734234961613055111933686406345356340100970104390896339190235367909349249494110169900659888104827429239901329181186689126230143566812160745157488713299938625360178817482405775431692583207890663251640951320310605207609260735358733340068348991956678493763004295682073615575298090344756394257517535701433178551516342884948569703594443183016453740472308672754973482964088880459175092363305471878425317237784442070286284108731875253648154857821761124527413085648454588338432921389909842901363610310355064575064630760672935202390758640423751004245489618678632332817358366131061275973288562905533073700762884718497568104639611159728551551565162811051206800291845824709644127739596662230303334232914452834839076690527462013404481626703569367724649021645135025342353805234215427282414393535504613926160687419726906435973115629536468412349887',
            '0.110159533206962829005329659604197877498270508309724554452412459084266148970441424090618358112728733132369007355474019759684891988555278925223521521470942646377074963898539549363514718692527475530671123130184856858567447266907421764816378677380098043295329007913150422616294519453035794551578349812281952687312417518813669351054965527288270236300415267243183705658953971894609861644683646320943215496899113323850603486387943797974328662948307379637431395030080066857219185879779337528560907715154552910296793252728532430519066562423413974062872889161623115001504206248919309269082264027176654517726002132111466499772401778403060252574297669035528235667018044251240171123984884764933352883755273172490771154299005306981305487191679673360129606154911777002527875936664515549036065548134169407859132285128543422415089512623322389742250430239701121487510921732663757480728305339217562670933645883080771705554905828688411429529428740098150730881471594423599789703196990204402929404025987594581453114224785508622131351289744082641275751694327231792286465808225011555813756582571825373778763866148309537513002460093101346145486050318973679603087883228049942921012113808290021967139030483480492289072485413488',
            '0.132665616705890173374683211462367719771739847999034573629708900256761636012183236220865161313795078247852537750810356972897225706160640832543625028878004593978217618981128081486361811756022112310228661322191447767102675245598862285293588256635267266311521844645034294983654664925621599753662353425667316460661791265709242770406438968281931719934271339654089659262161582910096855157273341525051248059756533086243698963004958025877417512857145558812530058086032116318110749489876681885064529008715767097516764769329587373942411766929267342621656104188459364629687383144685861241083296702087684335829269827435255780745858571337220265558509228625439564094117271673917472888704240294041127115995435174509264755529776179496929422290580469051757172006760484831695833524479198560806351025410552805839397398266709322283248189667371930031467941434556503611725052380412017248718594119075372026344316294637701529669855901789305858941860130148845187737070805296679403895483364531478584844592091289120365973583669988609546059726944914144640052260412952481324407076937852769214169650005409934165850471625170235019826015936023387006164150862385539073585382129746258277048704961049428869899917387336397901032117371104',
            '0.136926358387680862664190479074323588181519008216286007604518732841854129647118010221904517762401310594934023230701895464543304042741043639214040962163618294842608125281491791346163397229376489764161875266463350898382719077249073248221127742610942622940341767051825522147053433282631170812820444469282805252849309566551627809668458208158878147385208663376616890521502771605184632522429369586923773595446969306584397927944059207764867560642668458885287192950460814043785183680590955304662657320894435605687983033944848669272876688327964779459011673368460619607424667100156170264422096770455676676620647784053312270739291716866741444562848357696944849416890779839648970409378150890953232703276580960797540950332962869948321858262822284001885549261447713488777945712953148891367504729310510216356783556925386969433635553650976407387819931280059839747340942539217631945380860938950604018120717207697239669211247594559533976601482422030106639714707333114331090704376191485627019901442855050757371283542400855549718253605734973884244600252003041832744117468841226882437474948425494513207186951740675588996579626526339525351109820434224709548226723930385442626482182544323300854695054333332982715782161558347',
            '0.141048851091677064642596201175094770387412614563544440549685897610778813008668402171901716578321142579387315525178452681140592846312241057633447685454084729506199264057179715328707879605069341980279112040182364657220040539319787332344355133039792249618854809288489504967094762005183043370106304339986777601426135326725109488824829571980402188626335301878544753067156565950607908288954557889307233924844145843082073524872149052046650888064714118914495486153779607849463278360651218458960520468204017946437709404460849234301725636955675118549693871207705717133710012871045534072834008964750179091669783363333397878955472787210189266134694905722492995541279479873403592107814988939716598422165495658187701244552400015573961980813564773537538284034228730207962242375840399602106956348148727782410503927458617262123443665018262624028610116448040538128529213526909140408915665021167117586906811265605839514457746587345363555226824883544309831586616642890218309830370788566353818151832634530398762924194100988150081546343099824329762868947816305372295486909011867192911234319323403783203732583051233063678433749189969832202819173458595721737556088561727694318729321702668693985367368671791303873068478591063',
            '0.150928087641901339935751347830448571060424258391030452483135453653863387825088671831512423656588438022007124284965619876728745345813797882241320205282351351852495842376853329806342374388835008362062890214759785685795440240911637084306697901324146099543304481381890512241236808406589724296827266503595584646280493882108609248194347153079589985056462110624201965066161028420342798654488643529310261565193957631869001332989719926813938759380137828463138924018282794978434650989498969826375477499279798916679852100978426667009970553836417493821851493965023143149357734714252083190427386192894944340489003141355717380625808692696231765525963740688621949185929537179914214353324030566146679326632961683540057968270687760429725744348618421425624237586510136853857121067417720569904788323423563766872292491951260234480231884245042969846275578026059098239296206640311405773966531940507421086689608691114633774801552753046958130695804075330060077348154529995330803539839965891722993020682475456440888459925909284388396533101701434952700079629748582668573057990967625806864079088423121698513539445642390231785805722346734153561469600048226435506468761587161411473432881431869985551935645907244838944970003707878',
            '0.27247379158865440076266630697433911628858810401858204192740121750584047520078895349981341272016096780419671417557008761803980550002284380211550615686619469680355740404264990404762127110094648245535065966975819834789908310357777324003561504149660692889863190911927630423642973594393199830820700331022104673329818668215693817395949039563356744952215106692848764808138312417280420208319866422982015810266625860982400935340025047838242052562607760003472100110213169900559196176168917381618778919105402756686244479497884682892272317606654949681594056950539696200011113359386574755394317006575470680565094815051979796609238454378047537879546700882334906335028988528883222194822189103415636410918926289655433144815603038004519744910159008079051785695213444028310288853994746390663459631460927099441041369647766220226735319631246775155116209305534472888924033772633200609740513580701464299111203641799205542050994391845479043831603543565644538662654040846593785048470096018199755023179103341637183814385024581951519195135837510731462484246164095656408058443007516153459875106929936612916556258132748395098895828736083990312734412018653924174407485353121224656851757263697734008533714453019916746822107245894',
            '0.0519409357480186773256131268745555355562419421834708975185195395625846283358429737560981799229029134091250322613629205671478782095791687614796561036528964498737250769620001357522384669777687670846296238353442204706344808933669099942179318149231900588093236383434953007906543407483549122813914082452422414402272711679884998021524940082921517287765882846827927127610825577480973155220966370951518112580756416676524979518835188914121173140046208267884959200003135755773624939432831325254168881286688489703549895404486640115773430128815712285862392954328266148274456896452540962264764481434899223105338988130847648575015774471823921897433216201995858516402848263397615629079994789578130723497722297190231440611027635363017195785186330219854253155244627696577217217372972660227816300688730176778515140240850756995507522231638013020043754198694121455520102663385970666011379537514545990549895118035993922878069830966647416456243203605322519942138823261821408055157522686172177339883017092778364927781515737109260565962783624419006720197779763513510131840725985325721014048023097817066249719466054204521838161268306858574709899073672515228267450130947166810795139802209411232256915937776615253152859119125577',
            '0.211422139080141230056896154022303533879387042724116104874545898091884826923525283136191114086201221000728733798897317564480285129128736058113642150469581611639599077083634550449512859915140658996337007303441229269900875024306809954817282058584499665793788387905667070999800420829297063803789894197888432990859779316563696840259155343135592922055951569581572996189055665905641126392032263534600272142311772270227813660565176922829702043510695268559392610833657497077953074197383636561291147109468172626647911145071522214173732507245703079685213578540014589654683621588842585926697983880268368095296225076471662759333891418232956033546097968759279325435506613783411426715568904814847285675228874885448912298405076151279613512167326969013879669610429051334346485923747105988454701133735350350302173918024586109043238308565853191738187035496480001896586984312105123677090595054818289555689348171029892229421065197450172723026098126683160976767362596206085992907957089218681715944687788358073217496980495758523180857005984209082388611515317650490622572592056197303164871066175341534474243831228166295001985705647873751502219027284320369349664978997812086832983793339735551262413610926344407201524441213544',
            '0.509027759821826317771411020734458727573029965502807659983204759894111760037154809882634659509732549762799174928328103985991903196536126113690553152927962838556176987700299829356602882070295707104035754422294571834339566255704010102099395397955484003476066008511230555655779088547976152384784408977379640302107229832549223603956136963247823700552227060898132200391812108965228321045474150275835522438797215930924514304466629786407803474434875644010222541047347299650033709835034050384481336981305976919081111631558118077367770572969948515764609707358449400963952131971981491279479402139533196008482339002045956473305084795012702960648014412018368272755081304141000556063053629045531522085657150386908478561662256645848248187746700385612417148242423099542480024129871320925998233458051954400636946630207483940814079905661045837646533183984043002676635873966333099512469777375514173395870310924613863468067229537980648646100130290261474919060736923290817740517373946389922718778532298901303170677941608755752209845420469036796375858986719394014594728239793090599938440398357285890473933306334782699643016697146373508300493197322172344792785912675073122891597111646688668312921180370814082263307967933206',
            '0.509368353194943072259423026992470224433571831690233106488403469760759954158620956596531712592569915631822187851118035849107323082444988834125192280794926172315914367377181765425801126731761015434692712083456240973929626106485805255922756247410106962896094449434464083443654331724688033487045205796449946954822516244004543105882199059337772772198022979122709342137179664822181288764009591571585961830415879176015471479143565839238294172552039467253566365614972469340503966340821131093028754877036044290381010118001417403214742291318818178646451213295027182715200113560813706300468947247626620020672257003902192738534356801355482683615078413343174112289111453187563190297670644175579187506028816255132318977855685049881951202076519384904941440236642414869689218225616647761335918954450019936802629698029591586693369397427312132921554560852425212722160041864838244909031807914144086407609757297699496865271841709525527806394721629641707417151855993741577176104579972085401827401631515709949856817836054343082894626191649806108093526389853940414824237509608755433611553833344391400671166854729200020807632400391547148247750005601733246385538001590808158707858821199800450206258642818963522080009572433624'],
 'potential': '-22.6263148818091925884399121662026168645060620782543168945005054189291210799888727254605877154063163508113106175130724158691681281370723293722183384325995075187178942667207706231463790165211688589447414823997552310720522696610382928627501245496768706268641885530058933585446951662745627150682854481143157975688445417670324154415862615527801083878265654459700157582619211579657722420660741329834956872006157699322179458004182550453653655786400175321950320549473746885847521112082996758077197241357328074337753800479156514036323000334606883972036578894069299364591388289877725471380266695557898035858412214134182654082571020653463642953824658121066883893120533342256167527427477667700641385678407979442976447610328974604962284879005299778479052828630622520163335351533373474773351109763205567829902509836105458717682655015248745303924778507056149515079257919473917478659988697763230885021217702071147333737519297268980637477723798483459313410784920246369000520836969741384385411192850958545616537982369039376982962607069008485194630252600019621725396828714685846556161590024977705588897565452387033700177908658957592057876353967251849535271903960015538977594314686418995475799509277422210230979819316077',
 'stationarity': '4.002e-2398',
 'v70_from_params': {(0, 6): '1.0',
                     (1, 0): '1.0',
                     (1, 6): '1.0',
                     (2, 0): '1.0',
                     (2, 2): '-1.0',
                     (2, 6): '1.0',
                     (3, 0): '1.0',
                     (3, 1): '-1.0',
                     (3, 2): '-1.0',
                     (3, 6): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '-2.0',
                     (4, 2): '-1.0',
                     (4, 6): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '-2.0',
                     (5, 2): '-2.0',
                     (5, 6): '1.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-2.0',
                     (6, 6): '1.0',
                     (8, 5): '-1.0',
                     (10, 8): '-1.0',
                     (12, 7): '-1.0',
                     (15, 4): '1.0',
                     (17, 3): '-1.0',
                     (19, 7): '1.0',
                     (21, 9): '1.0',
                     (23, 3): '1.0',
                     (26, 9): '-1.0',
                     (28, 8): '1.0',
                     (30, 4): '1.0',
                     (33, 5): '-1.0',
                     (35, 13): '1.0',
                     (36, 12): '1.0',
                     (36, 13): '1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (37, 13): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (38, 13): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (39, 13): '1.0',
                     (40, 12): '1.0',
                     (40, 13): '1.0',
                     (41, 13): '1.0'}}

==> anc/extrema/S2279257/location.py.txt <==
{'params': ['0.08954219373249348856713680788743658922613',
            '0.08996569466687262539572600417159264907241',
            '0.09600294033612905009178462023555766791105',
            '0.09642644126908644919282664886850398033857',
            '0.09868991535278166804534549783056718297303',
            '0.1069163639692501666100810098214424215257',
            '0.1342343910597402489859319985043839551508',
            '0.1493292760416231601539038820192217826843',
            '0.153533505233095612929616891051409766078',
            '0.2702666385998359066533680561406072229147',
            '0.1240973460235259562267629007692448794842',
            '0.1692410273624940231229629716835916042328',
            '0.4888919271172031955074999132193624973297',
            '0.5340356084567635663873375051480252295732'],
 'potential': '-22.79257590246752',
 'stationarity': '5.069e-18',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 2): '-1.0',
                     (2, 3): '2.0',
                     (3, 2): '-2.0',
                     (3, 3): '2.0',
                     (4, 1): '-1.0',
                     (4, 2): '-2.0',
                     (4, 3): '2.0',
                     (5, 1): '-2.0',
                     (5, 2): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '1.0',
                     (6, 1): '-2.0',
                     (6, 2): '-2.0',
                     (6, 3): '2.0',
                     (9, 7): '-1.0',
                     (10, 6): '1.0',
                     (13, 8): '1.0',
                     (14, 7): '-1.0',
                     (17, 6): '1.0',
                     (18, 8): '1.0',
                     (22, 9): '-1.0',
                     (23, 5): '-1.0',
                     (25, 9): '-1.0',
                     (28, 5): '-1.0',
                     (31, 4): '1.0',
                     (32, 4): '1.0',
                     (35, 12): '1.0',
                     (36, 12): '2.0',
                     (37, 11): '1.0',
                     (37, 12): '2.0',
                     (38, 11): '2.0',
                     (38, 12): '2.0',
                     (39, 10): '-1.0',
                     (39, 11): '2.0',
                     (39, 12): '2.0',
                     (40, 10): '-2.0',
                     (40, 11): '2.0',
                     (40, 12): '2.0',
                     (41, 10): '-2.0',
                     (41, 11): '2.0',
                     (41, 12): '2.0',
                     (41, 13): '-1.0'}}

==> anc/extrema/S2279859/location.py.txt <==
{'params': ['0.03217817060833111602279590719090060697010484545394702047574895173520412866712616880303118710108411862760352688999942648207226929244356',
            '0.06784672693659692966203358324884850825666575678881764390750987349758117772288577466139419297251422038997264470999961359167647288080453',
            '0.3626792571365014823244860702088855296398968908018406097101898317618759152997327057003725876100597254055571247999997673764443525865788',
            '0.4627041546814295280093155606486346448666674930446052740934486569946612216897446491647979676836580644231332964000006347683159620272676',
            '0.09604337165618617213013334102965578151949499237509191090973247913371199590712596821655880514721260694978353322534169919299407054699',
            '0.1132550069511442993626319764870802967441173471335010161382578056956297681432485784710615650180653238896456793301969449419432591337',
            '0.3376757443032865184346111994733100052976702587942629928358001310365762708465448987414106195697971974044872946098964888278128494511',
            '0.383926348585300771546051493364994645140187990394584480440169200309025536883011861857064392368202591381707998136853012215898500677'],
 'potential': '-22.79859557577839770588835085868885424972526479554423734391294930031118863464757290514032032816664381089079484117981361044963688081339',
 'stationarity': '1.588e-217',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 0): '-1.0',
                     (2, 3): '2.0',
                     (3, 0): '-2.0',
                     (3, 3): '2.0',
                     (4, 0): '-2.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (5, 0): '-2.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '-2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (46, 7): '1.0',
                     (48, 6): '-1.0',
                     (51, 7): '-1.0',
                     (53, 6): '1.0',
                     (57, 4): '1.0',
                     (59, 5): '1.0',
                     (60, 4): '-1.0',
                     (62, 5): '-1.0'}}

==> anc/extrema/S2291945/location.py.txt <==
{'params': ['0.0531116308069695841026667238065103694211919085208119054002149344695610760219720525286491899669936628911087986866941423107775003593876',
            '0.100926517280990200980795174624902793284188001282509762811403314705191955265091723458880389790749107840788980214686346205397495000316',
            '0.1708871490063830210443398802781381823161674751141764647686588929548930278057387381743411377594194998735259354306847730345966971935',
            '0.207149778894929369186128622237923532126571818324133573611833183644314107309035828516178769724736433623006577588074630826952495719091',
            '0.2919626948950308063319028930523139697694080253823178750728200232689654169197104543560658597517188240107893147988601291428461698316',
            '0.2279710355287229449556640373088286691206713237349754233059863101417062544593661652383647873171909689428980831932497364114851308036',
            '0.5068828115848456432276811105862412411984888366253406336321330972096227258925066804882582078867945847359929743116663347222435968524'],
 'potential': '-22.9194510184403271246031840020185808273410276128954219516533584765453451015706301455727892760437579405627165980781228120411176204232',
 'stationarity': '9.810e-242',
 'v70_from_params': {(0, 1): '-1.0',
                     (1, 1): '-1.0',
                     (1, 3): '1.0',
                     (2, 0): '-1.0',
                     (2, 1): '-1.0',
                     (2, 3): '1.0',
                     (3, 0): '-2.0',
                     (3, 1): '-1.0',
                     (3, 3): '1.0',
                     (4, 0): '-3.0',
                     (4, 1): '-1.0',
                     (4, 3): '1.0',
                     (5, 0): '-4.0',
                     (5, 1): '-1.0',
                     (5, 3): '1.0',
                     (6, 0): '-4.0',
                     (6, 1): '-1.0',
                     (6, 3): '2.0',
                     (15, 2): '-1.0',
                     (17, 2): '1.0',
                     (21, 4): '1.0',
                     (23, 2): '1.0',
                     (26, 4): '-1.0',
                     (30, 2): '1.0',
                     (35, 6): '1.0',
                     (36, 6): '2.0',
                     (37, 5): '1.0',
                     (37, 6): '2.0',
                     (38, 5): '1.0',
                     (38, 6): '2.0',
                     (39, 5): '1.0',
                     (39, 6): '2.0',
                     (40, 6): '2.0',
                     (41, 6): '1.0'}}

==> anc/extrema/S2308861/location.py.txt <==
{'params': ['0.0675019850595286566301204239579802937778045151663170132368034190986372217880330499699708944829823864785252416752925620974022545926936',
            '0.185407877005076607190866186489004582010011742051453099413358398908975153795648449976435469646285632374660123157163436000336538577477',
            '0.290204679450772974588159895288743205080393214449336099200591298007464503386581750015628228773984365479880175418070405224693577521944',
            '0.307640853247968162536614356712169808284604929864009550876810746164196720893962750000109954042364290094388925813382747845416355872432',
            '0.322414052388461408506475066460457821158328529913190948758624777787081350853484050000900642976990287346693396977896066561714848364837',
            '0.364461640660202860709509806096336503046609565850632561461881169707914044718409549962686462542949925283987004752359048651219350467953',
            '0.397558051385609796780802299652465009897185997090511038661269427506066214692057450006357392722108287105626572241125395861286485837978',
            '0.411149755105995151961923823159554197367347368503163111363038042752374691307243049994001334657548749384534286048320773217057738623452',
            '0.111938709962039844959837681613215557946468600876411215880961456710637483496385825001222024827558151657887901922316779087743396620681',
            '0.1533814170568964806637940127472028669547725924461982033324897359818508029477718771920836062521956988269681698873250199249002346804',
            '0.1717580580129133427903847336996668020012592430206366424471076203224230226685189342093134054959208566402858003023379533010390857193',
            '0.188674677563322714610640902679456362436753217569026658360580670001432177167410574981484885731149090543611729173303650162743697732666',
            '0.1891379349268125208930988086946665432121597034998664445659641004459489448896210542668253401392626562274444087025656366068193622803',
            '0.19184749864342790819652273582849167272180350166345722845944005017060717225309202500630287109363848497459334955184500042185399750601',
            '0.194487577131026473730687594595278930089474417947035489192331073336085314655072974996381844388702032267680383529303625682312941365748',
            '0.320957794182188217641693590638010114743890748310320846378819563734587081131683055899038354019371255247211012298770371710949415978',
            '0.333104280381754458860103619189970523740627913067626265647688876166951650880403475004439094034665787565438970476010826090317685317731',
            '0.361042443724949946175540065998146413880655664954919503620268408732948449620854175001926291511052519934193680324004221665268630505829',
            '0.372290406201942502058176878283142329242454515610413410779659962131957296962061224995000972022135462649282331356106201436734287353974',
            '0.40123236399364333816243488673800267023678459538832606170080755922421563961220212498170624772223733102916118067235434265431127344131'],
 'potential': '-23.0886123223560510483878295874005320810750142673101791829202854849177110734801380892661667421631296237987745694291901179330381632699',
 'stationarity': '3.155e-154',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 5): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '-1.0',
                     (3, 5): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 5): '1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 5): '1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 5): '1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 8): '-1.0',
                     (36, 8): '-1.0',
                     (36, 17): '1.0',
                     (37, 8): '-1.0',
                     (37, 13): '-1.0',
                     (37, 17): '1.0',
                     (38, 8): '-1.0',
                     (38, 13): '-1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (39, 8): '-1.0',
                     (39, 13): '-1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (39, 18): '-1.0',
                     (40, 8): '-1.0',
                     (40, 13): '-1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (40, 18): '-1.0',
                     (40, 19): '-1.0',
                     (41, 8): '-1.0',
                     (41, 11): '1.0',
                     (41, 13): '-1.0',
                     (41, 16): '1.0',
                     (41, 17): '1.0',
                     (41, 18): '-1.0',
                     (41, 19): '-1.0',
                     (45, 10): '-1.0',
                     (52, 12): '-1.0',
                     (58, 15): '1.0',
                     (63, 9): '-1.0'}}

==> anc/extrema/S2309630/location.py.txt <==
{'params': ['0.0382942933723241733048290825378194688116686065209177946916566954804488419682932319835928272990024276941419213901764045111584974900630835258801670031977432547317453228357955694145323181287199585822177469742190343263041622032566577817909449273039395267945939664298914541073940404310266352998311030157518196283406447771447179505043064488149403913182820027577567389121107855243691198838144313842013678576462160502625692484821431241745649076219827096648395721558259511467291087746362791968030448925297144535324755743804079504807468975209304374275048600930047976618883678428180786646470810761225991420266991248115204134674202828021051667121119519730810051850237752514849256246361250917730371395890499621402449681257519252840706928315005621442779908728487508511622884507615865703873835061950934063430590153244315745781388225428125481743792469751107169172572812972439133500627664913141200716389993520177797830171776091114379180528273985322661367426665244288180901217122019582279875796878404318221020192325750186798107210374390909359118743634530066143359195113623216692761071921812447943124239596568354544900638886463254610599716691336309942560383417175460247008871335659948686740446093271157643725967102401232',
            '0.0598504623296862074159141811460824738663050165428585969653382665065447560142120209255456571927808729926327465465829513196240225114242428939061729471961466754082479167030289318440383560010269720254296877252134185546433380667330299914802025641132425368919421173834388010115256762794187937414240658575314973797604515860477202406081913499126938289752148059258444136751041775321467434201254514512951652172860134907266775546775890528366016499169747762135966866279380377370153094338598565220421196813589892326719774554607475382339108370117520980181312227246618927109383045687433150074851572407919008978878357615048051927022264850484330260143524094446013791241741779342118880570114886139706341842721568002081219088939331533808325411482261585037455979990746140149157105547511448272197923692645076204188053533160824762864845997470850945914891981911012470861128728740417694297081275112488541234524765793124099584343175313826157117344105678896174428289295492168927115791972439829794124818183405543953997074751671105627139431432507289104062853529874722886242861914715217120456955626441854333824169552721861718495367289485495611575263411138233897885893916205021664475415389378987952526660502290595345136855550531834',
            '0.0832402745714313843718153347721131862229223246545161992019173556452272150803183898525034687401839907802525968225460132597719410199469793549581717118718521976161233406607529035988466144247803715136236922924065538636536945724111244005662538845325945879710731603435769034305126415785987273874195043122323474875507871608974095121080655060672766220865688104948808903055403118415844373573721315148064247464274037747728084948779045027641485134732002595199646644053794672415145248260586714122988937039602806687402939478574904951096030822905265172640458511010019294126154366074719110914298944236781740822353085556517592541522296384789268559915675044153901713085486561655768834586395779180182120938491877523420518634438731742711889372211615399159156875197003585975417602307942250406156822176631196838627274761086426670460675428365519239010025726974882034729239099163158307017541609582568001629816555999705737136865182812796468116017660964452362580369953824609499661002086857794972338713741359939749355166607477736676414699467216203386560504208725528559718537250009252517895888870509955997180005521525295376719358254387110746885799160662421815805796699784731692423255847976633042540355307681290292940562679352489',
            '0.163342188266651679207184299956160309741870943932262187119513027939341989119161044941745438032847474607365050652298537153403116918194372248098576593405688046060010806970512216489260383895770051987603589172730249216674254453909534189150132703899600803857235293737481714920166903957603507690024552133574270386451924452378777709990962167047352260688670816028255049457346771995648112150294447780702069640063776937374914904129260490467722363441317233016523549056423016239891260887998619514628920955624594221599248508051957374314151625935254067531692561689398937269242849342912322105523257174848481769349673532314137297412807251342410320868815107921149743844928970407267419238307282541793676654658838007567548084784138472105299166421747581698085700478089835131921292971963238306115971254209960839964426053319262143515213374658811258337996896107532326438758655756988876709456112483289065547606531349773444103130030502531825179833494484996644082771108854449619061898681478482264928821094044911019734850826132458322520518339800715589828043478809268222951031989239919545701702232125402372428323930842464365086036762638842073243627821935822244113267862778054785358282287186864484057080467979706335285281780737648',
            '0.165013617958524743494023680058485393082176513907012100628602655197295099413760070630133094767577659980421593584761849783050935689902589376953743848705405091365684745460175697238825784676770166798085013552194867193716505174904327335758719494297357114313528730009677812460569201431953329948114074206293351182572374936397217351273353756500362974581349978957337255407134070827176202218718455462026935562976790520944974382238451142062499696969498202576915673149094721924505062650035563167548803812579489616980150424918283930001519095803547516096089174325854810412765447326686937508264080174187917948683254386323574424785104957510603131646098939727815920676394912659155286504824762001216237019387676310861494074664067291110065484167529952995382511920459883040431288775411822690550099566206215763736329252921066202181685319097932842285114530264920845414781056156572543067194201574428473039447903894666149737096423418585070882640963725849073351279152854685131424179467195579641528028746498071747917092799037100632072090518214232031504716682439106257236564829268306568559082066246188240274168318923890257923293737936104035123828623181403353570317021994633416476512849934580033131440399080196342696078626856319',
            '0.205729539303567004099572165446145035610116400078467613504959384740653861921430419551245059024811664001866508272470930447708274055300766495150847335497426781559802105198615533722408948400035082700228633431967270620285555393617939771787093471357253812372296009206176378286803949075145490350647677166981906984604474149811494617156073772541262189544580054779468594866425207195871864290714637591808152874920552096144379879187539190979379176080924188178537121499857679578902684153202953645460043924733554013848081903262433687553032320899786990684133555850283917840256094274114049727205192778490203801573138974229334980533719707817560000199680990060571996238343561003721544164255170673569829712207121300306011325241939533624000593108759455002924887228028945063851174850758632264408748229697620278985996375059829828322312571522198171824979801217026393465073857978475688546402113231935374651901604348050278345568045728474283038168140543744928465288158257543946081761328188159928746330856969490006195504337760662993517708039263033080783059545021086420672462099181688036531839808710019683379345472367303871741745838945680419097646019632974915990325304120699048727130729679075008695873408366519764856546742788943',
            '0.236720826222069396253215084890736072335367342445089056674790533411628771025793073486309956487498925932391013878670309897107134973571621854232557049342454505905580330747402979946622736913434843358601722173278787480667991824228843056367715267377655466591121584903921862567360452426361935940163733182280589977755983569207380094104992248950270326399115052213119840846003748988532398758081668393252547361701072820226977679991998416667379119341383031952537397290903116620424661695658794398127921037185805818896631129841187530027709913435360260451170287092125101384045607028812078716584878273383339457432185117610604626137906791823510479705531611386109509553967906202657239405379139726893749788796423257386810685936261211244543252962787319087622795420526128007866995542729550657433473561987505825121939339052739633398213837522299437623751266553009911433912219399663456491192885539179455518898692480247527114401107509350640338508983919826423621930867895319135179223663539010172917762724161789903174241815332992756898854121418565632113397430480007182389745731354914985360334933739498381368066188395559386929781465714786220157654790392424528526760973679911038616878180454873042713126462480984613871610540515349',
            '0.247231258964810580894961080613621094631978730960271753397979549764324309811758461230489691980548394363923390597507354775900427333444292192347520353113894656837730729414315642561263072841710605212366432137572515288452253576948369670729246086457254215840721092561583422210842665694694667694944970463571707977483689414191306598505133960143561101517875049448239262370408720805481791076868821781825241575220007923323269286654538475808691806917739828976250163200067333307441433692369672839059013956974621019313843730913897669040238734095868659316392264995166027760830441297733239405669162425277705716215409847587064840136824321938246508052851277500237869554720444187420532285492765717936818172004605438167425061997080172410758627183355669833740997228475492477340084542906349658173986630167103419255095927568223158821672857647089857659773088850775782409729941693001100034305482523965209218970314452434810037655738921322101096538081535132123613688249084318744265599912199525268196382796206196509083852787451563842887159119936962150189251692990617174980519217840378814805604961190995295280996497318569572102854244437163876676668467409344295131998167167683298401395663673550791087301840234594355705586472921634',
            '0.285831452998787298934941130630192159129065019356213601422555057034768635960273074640487028317475147828978962102223454341339449953548159388291252217031262630003689571508374846612822717871024763174208530312290965973306115275116349560370972290724260028258458142600081189776458211454150270653252724988323829883505611441292862815038970433521337828146682060312842754018231667349935539083636953857703797768556925258746486288438895178682953026049041161675096006150901228577279420215142901747790071176397867566707036463456900566757580864544514540951780266438680925696883507009554460741298555529660511488687503950891713023794297320681043465076928593566331568774723875245412079943922875297345294273016771555531507546582204831458110822309345496785094900186418421598230707591927645529909037266244461435087694952270449304791458403344457506261974124627070516430908603819148734554104064756967640036526480097853148735011557949726461406399868932296336290022271729532615177559800980862696441280576878407050994838503145347648396756432342128331955052602957801787651640363420682330443953153784426456089668851057238699155846776145811417652693925502554978523013496920280664843087432068276188498918345578097070847772255591342',
            '0.068084544256493561066247699106072373218107931065086627078051082403786722687065617603102242888231361662442934665422505571050309658726355927738749145404535981123349699334735262946561664118934577758158905918747818708824870906370500718707978126584119361771689771198326217398975609940937766564064165310412701302871546805383710497050349388160893504720318622988909084049623072180315758779633015677114152980781765763908082374427752489468514230589019812854033182806229109789802760158181912692726121306931421465058670779765733062405659073560299862811687288078981801002840796978668164340137975758522971146818118526947615282329956275521857635656255762653660495803364226281657418422473159675940555075146171439767734626939877961748538993433458386806481911884309725337247775033982229987483910644697083575456358735460959447317742141357072886410909387156845319906287516789334236181465989232734573430234040916047724927690173829698009011202789180848033417275506959332816746638377654846763232421879238789205468534168818579891131771071500241005931775922681640139211796482835300878772219636717323555260046522744256976799707884288857806511684116632183953928291440259292823034487132797486973376806404997597189082608291239694',
            '0.374430281561981757983499878089651292654534926801021974066139217788552749529511808947004813347207265433455413771736919250062961013642683594236676303501795709175325994209667238849261562250507309610727858736786633463051562718112933463908111576040827861527446433568802650170167599519793701849274118915227350761627167374363026436272662282866634580526071978342138684839633609741543681901452552132596222964359537927142900465132153178914437892232606265894588736269643516296396846525766319149826297696040201833011515833941055902117716472698252171096443964949314674397234835032358134017282128032498305315703301137996271013182785828837169631663770068431884698463442986460999731056026753308462753317623093171864319798547381651310439972946832921221055601258936331005770563003712596577041078112934674797121696580225091697980319386270234273543958739719954407446745877841609885259494302560014378650644909426235071636881900716523489606208181188243244885459061748035140660847427435919658544606082935255806343378611681643093940294173073045231902707472726582717443389520732682591425770693152539545988668311483293730337661556598252311731536856470318938786846777164349343715367573991731098351484360792246453662582672359773',
            '0.424829398252125262316489883903532820066107059731863284505917081427765874053419210356223246748264668593152169770824537997918955643725730175315577173791715689022411212559994111540591374342132374174391620269636279128838345654808894033483801154929651992215579795372533621108767948936796259355219306009154360964487778845507477870794106309230577313484596814195927776786738789215800537570596815000420516112842308942418752804658375699637465313063268836757040782528100527725861943780432475981189300284259759462300224866096300489762722912690824176659305610919189764278791631664999339048395850727006562377060895894214148687625987832733883992800394085238569811243936987259983658696643357249050574478637141993240033294493989609652234875353624351541839280560439071770616178343922481249048930163891902131599975461192459212516911167998242754168146019745142078130874170484257407806769115564784768468082454119864058481919113025789537006468547261061318751723932924579813742050949335574241181223059699155992868332812301351215611944107898935167212010226300778778269988420171404313988032208872752164323306854309464522784049941231084073839766155771879023132339556151592943969496599648498161809928821053601860164868584108339',
            '0.443925201153987934669081180811228726624153901008538399079639518016516431042467679761468020412764907691106843212520226877587592805669318814480094430459021904499877594400605125159597343361435235539282314302104535475205972296879378927637616383040186628203987363287349807790515751528825869266300334235800500840908448203091724372336216284917740726853242278859332725680771160971549278994234733139988112698055222920578529473645014292462258280314049483283634211063790022498044228991233679409977727428463831208029392808653363310352014424159494976617912579496607665130814472092530853346620756019669339273366022675572139306470201841067279551572643029205905764715038459153440143942895930094597061098504306003424961051560755239305074568740752802935925570395206262065736487484280655852668749189940957226577032497308280540969873466714981727508744235423414579488395359918632451683563724867841026998474947483578149376630001872059677510277731079160751409290164512653277599708469600752918719403681620671393284595171935871818198680827162295652587062523493837089314949577776372646462410063535524830597067016271753400692717132282472094179058623615632247819667896959360326058489179384505856228811437657243621675991562459135'],
 'potential': '-23.0963027021099778603361555733544941513202397587495985173775908609040182082420165476462380262481020257720816940823036227593116525757141271876092811893796436073678525267554428117651095456981134338283839830352209792310034066848692730996565264008188680782499615829581842809550283297682417243759193435217174275008132824487173355506945507135583392489484685093845174453616419398976273302954960721087770238881123173445849840039891266823675187488626751509411767127441368108867733747789244132949508788132800872920653702702428391821076054976406447532674846861605564740758926853432182691248564969527052180671566502089382972915587246472879183059467108309436809967259916327576258438565548547662735633674602412922838300343698363507981202096866717114003441377239305530351348244257931593267643215284510967680784989599449517160243970945039890172840143689398943776341866426985958132998569834563694389057351196442411405165445044043100278455975302173108439604154795071355698294550770284769184314454846465463426846466385775493638850544988993502596189248816352268939493406349877592601851776160944057019611064450060610269602869976143523328826657543301086687987114235935488000738471390489597710063126201725294413608778757117',
 'stationarity': '5.876e-2398',
 'v70_from_params': {(0, 8): '1.0',
                     (1, 2): '1.0',
                     (1, 8): '1.0',
                     (2, 2): '1.0',
                     (2, 3): '-1.0',
                     (2, 8): '1.0',
                     (3, 2): '1.0',
                     (3, 3): '-1.0',
                     (3, 5): '-1.0',
                     (3, 8): '1.0',
                     (4, 2): '1.0',
                     (4, 3): '-1.0',
                     (4, 5): '-1.0',
                     (4, 8): '2.0',
                     (5, 2): '2.0',
                     (5, 3): '-1.0',
                     (5, 5): '-1.0',
                     (5, 8): '2.0',
                     (6, 2): '2.0',
                     (6, 3): '-2.0',
                     (6, 5): '-1.0',
                     (6, 8): '2.0',
                     (13, 6): '1.0',
                     (14, 4): '1.0',
                     (17, 7): '1.0',
                     (18, 0): '1.0',
                     (22, 0): '1.0',
                     (23, 1): '1.0',
                     (25, 6): '-1.0',
                     (32, 4): '1.0',
                     (35, 12): '1.0',
                     (36, 11): '1.0',
                     (36, 12): '1.0',
                     (37, 10): '1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (38, 9): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (39, 10): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (40, 11): '1.0',
                     (40, 12): '1.0',
                     (41, 12): '1.0'}}

==> anc/extrema/S2335620/location.py.txt <==
{'params': ['0.0668831950215156664126914107541770846820754482000175590040167030883152468386390321403667061323679201801743062818922614583176125000211495',
            '0.0944368913155478564079015536941483019325418400921859927862195225343361404462754643962962220234920430898284788626521698553216124999967233',
            '0.173386692280602154875325096517681503051029651318207773559396362451534387536468846857573590772407091313552365600940862985334487500029681',
            '0.182809635559432047233530659979596003789249212907329615705946137766606111557217022697512260305600588387525494899868578550604887499967327',
            '0.331349873109868391036830335252824649761699198728477978972426137082326370992363753984040041588403833979565678605231282682961487499999431',
            '0.33166500939093954644508448106393863588727174052469386390749773366232712056299825201186774499549691463665703162086972180359478750000985',
            '0.386801996927476017087402584228116608293077815115035935788308767959302710018223475467341651205985741707521694175275151647325212499979395',
            '0.471089127076302599682775024137598797581554700071469744566721377380839893345909903546989058300062723339776091407090863061531212500009021',
            '0.0003265639124420828260872107960747125724498692197923247819745883227587044229063443540903182627330403818631749421023669003631425027249',
            '0.07265816497013314314673194837413847895550396312442918977693204328126661039997988417862978312961505836559076030899500035789214390489',
            '0.0740979279360861379379752337880636835562722395868014282825204957323193885079530319815841717033137130701179634592417676346533072649',
            '0.1158264176935900987551634258238967671481167533158391130971785326435113354255830940200844279509651706375499651058229888676893725603',
            '0.135405749826803990015413869871364788430118631955686569740321244458276544676445555133462155933748485582706098609167441949655679999994757',
            '0.14170847392784440115976106138606682534707113784925678823107279404472578483325565619997087663210311381209625111499264482985688999999795',
            '0.1693983170666364460005847602651946178148683220501656700224508175605470450326576645874520139071654715274982929419861505560054946405',
            '0.21707700384847951207358160815116127430362706271418233019383280253458832978849868455931121643083032793727448105532675624462476000000177',
            '0.223379727949519923217928799665863311220579568607752548684584352121037569945308785625819937129184956166664633561151959124825970000002146',
            '0.2333742216581057686950901451390575049877725419686722128142027298187153034137492167755175695535681374689721264795626055677339305908',
            '0.3586336577102815665476761712710463661793621915178940617703952675455430640440228390742407483997018103851818295398709929165354400332',
            '0.4401735558940392517455689736118654252579208719409593026054497205275815825033879774307500371323785024870114095272459260772482673168'],
 'potential': '-23.3562003899330158063441379225022808232525023062203132071722698896226615660033650556723543426111761149566183862083314972398515469333352',
 'stationarity': '6.679e-245',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 1): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '1.0',
                     (3, 1): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '1.0',
                     (4, 2): '-1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '1.0',
                     (5, 2): '-1.0',
                     (5, 3): '-1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 12): '-1.0',
                     (36, 12): '-1.0',
                     (36, 16): '-1.0',
                     (37, 12): '-1.0',
                     (37, 16): '-2.0',
                     (38, 12): '-2.0',
                     (38, 16): '-2.0',
                     (39, 12): '-2.0',
                     (39, 15): '1.0',
                     (39, 16): '-2.0',
                     (40, 12): '-2.0',
                     (40, 13): '1.0',
                     (40, 15): '1.0',
                     (40, 16): '-2.0',
                     (41, 12): '-2.0',
                     (41, 13): '2.0',
                     (41, 15): '1.0',
                     (41, 16): '-2.0',
                     (44, 19): '1.0',
                     (45, 10): '1.0',
                     (48, 8): '-1.0',
                     (49, 18): '1.0',
                     (52, 14): '1.0',
                     (53, 11): '-1.0',
                     (57, 11): '1.0',
                     (58, 14): '-1.0',
                     (60, 8): '-1.0',
                     (63, 10): '1.0',
                     (66, 17): '1.0',
                     (67, 9): '-1.0'}}

==> anc/extrema/S2348985/location.py.txt <==
{'mdnewton_ok': False,
 'params': ['0.04863431435868552145352248913648529880816',
            '0.07514857947014021714418441339573665698486',
            '0.107830243694626908663281671113241698957',
            '0.1750236094793053329807041013641193945611',
            '0.2808319636077130024228117484634172561141',
            '0.008446505693052629691055858887689898668361',
            '0.04448192409668880771440684847596014049232',
            '0.110927253985251612662235144609900912159',
            '0.3129109970263899978301860677220349306772',
            '0.4504401912470787088373244217478866421277',
            '0.4806716467436263821963680421365836088403',
            '0.58374244476805182574151764440627214738',
            '0.5853885555876863769185296243669326089503'],
 'potential': '-23.48985766063821235662693123060330394061667',
 'stationarity': '8.512e-29',
 'v70_from_params': {(0, 0): '-1.0',
                     (2, 0): '1.0',
                     (4, 0): '1.0',
                     (6, 0): '-1.0',
                     (8, 3): '-1.0',
                     (10, 1): '1.0',
                     (12, 2): '-1.0',
                     (15, 3): '1.0',
                     (17, 1): '-1.0',
                     (19, 4): '-1.0',
                     (21, 4): '-1.0',
                     (23, 1): '-1.0',
                     (26, 2): '1.0',
                     (28, 1): '-1.0',
                     (30, 3): '1.0',
                     (33, 3): '1.0',
                     (35, 10): '1.0',
                     (36, 9): '1.0',
                     (36, 10): '1.0',
                     (37, 8): '1.0',
                     (37, 9): '1.0',
                     (37, 10): '1.0',
                     (38, 6): '1.0',
                     (38, 8): '1.0',
                     (38, 9): '1.0',
                     (38, 10): '1.0',
                     (39, 5): '-1.0',
                     (39, 6): '1.0',
                     (39, 8): '1.0',
                     (39, 9): '1.0',
                     (39, 10): '1.0',
                     (40, 5): '-1.0',
                     (40, 6): '1.0',
                     (40, 7): '-1.0',
                     (40, 8): '1.0',
                     (40, 9): '1.0',
                     (40, 10): '1.0',
                     (41, 5): '-1.0',
                     (41, 6): '1.0',
                     (41, 7): '-1.0',
                     (41, 8): '1.0',
                     (41, 9): '1.0',
                     (41, 10): '1.0',
                     (41, 11): '-1.0'}}

==> anc/extrema/S2389014/location.py.txt <==
{'mdnewton_ok': False,
 'params': ['0.03716443498877476777399998249548612144710774790464948085361449959214017761876484605804757979828462854640261018466091080685107240281',
            '0.04663794327027367777052568781615695736505796619189963211955715368708451106244475275983015785178011919019426874521646661108741172105',
            '0.06166874887073533315656691697250078930312982972227696058518954194298424302727738635507004554389503129498777501441063895044104076115',
            '0.06952278531549433208938675089847635515403461884961426711483665029908260642530535964561350915490255757364520550484318624869467170763',
            '0.07642316587959282486361255434653711595221197878362500937515077807607265951128522084054666514031603370381648334411192347881040183732',
            '0.08427720232435186163403951061036855699477757239267039778410684832511615054409403038785415272519081517963179086479821739538676835023',
            '0.09011667272123520647445833805511517469780293768110588094971670564216939816801382588610686813398312803388539260890513121132632033324',
            '0.1933637346525158839864293504768164167028300431418694114628734302639475172480053181433095212939380329692359868093653952042552368676',
            '0.2032433827733774327783468069773401646844092990663937172155557674621609856344283456525166361799450632775409718993000318234018255114',
            '0.2591302104258451259898387597341431388569628879427178066286840091456940190405549093528084363347466818805078369649874954344685693837',
            '0.0006811279382349641842382528377680170596636040884173717134319386556056586722140655770810674319623314201113371390236273974669328448867',
            '0.06811271312497333795117221048727529838577939119302511498826579969792415530568258227984319141247355491073620199245182734354142998986',
            '0.3172476831794068416099274613224748304155348477083890903653901267023571776238998450874194204680641763119378803685274502411939300463',
            '0.4555286176863471753617785481527048201909888272560950286358135254176730057728481831934434111164669569679086903539278995941150606435',
            '0.4896161317017306053642588146652656202735402591912464780276929762139886318959275099820924635862345462368869349309230577936140366194',
            '0.596086385015301208491362800579391568560091909084847173773151550460481554068521877847697900447708244619547388880988194121292858631',
            '0.5968234491560919069476122763051813120195187521478134411219963457455332300810490111547717984069833967309625714295839408465442378556'],
 'potential': '-23.89014766253979951111036276860962546382888819792766506865162276676884907883606855545536304842662227928413975526884026591800517908',
 'stationarity': '7.673e-25',
 'v70_from_params': {(0, 4): '-1.0',
                     (1, 2): '1.0',
                     (1, 4): '-1.0',
                     (2, 2): '1.0',
                     (2, 3): '-1.0',
                     (2, 4): '-1.0',
                     (3, 2): '1.0',
                     (3, 3): '-1.0',
                     (3, 4): '-1.0',
                     (3, 5): '1.0',
                     (4, 2): '1.0',
                     (4, 3): '-1.0',
                     (4, 4): '-1.0',
                     (4, 5): '2.0',
                     (5, 2): '1.0',
                     (5, 3): '-2.0',
                     (5, 4): '-1.0',
                     (5, 5): '2.0',
                     (6, 2): '2.0',
                     (6, 3): '-2.0',
                     (6, 4): '-1.0',
                     (6, 5): '2.0',
                     (8, 6): '1.0',
                     (10, 1): '-1.0',
                     (12, 8): '-1.0',
                     (15, 9): '1.0',
                     (17, 0): '-1.0',
                     (19, 8): '-1.0',
                     (21, 7): '1.0',
                     (23, 0): '1.0',
                     (26, 7): '-1.0',
                     (28, 1): '-1.0',
                     (30, 9): '1.0',
                     (33, 6): '-1.0',
                     (35, 16): '1.0',
                     (36, 15): '1.0',
                     (36, 16): '1.0',
                     (37, 11): '1.0',
                     (37, 15): '1.0',
                     (37, 16): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 15): '1.0',
                     (38, 16): '1.0',
                     (39, 10): '2.0',
                     (39, 11): '1.0',
                     (39, 15): '1.0',
                     (39, 16): '1.0',
                     (40, 10): '2.0',
                     (40, 11): '1.0',
                     (40, 12): '-1.0',
                     (40, 15): '1.0',
                     (40, 16): '1.0',
                     (41, 10): '2.0',
                     (41, 11): '1.0',
                     (41, 12): '-1.0',
                     (41, 13): '-1.0',
                     (41, 15): '1.0',
                     (41, 16): '1.0'}}

==> anc/extrema/S2389433/location.py.txt <==
{'params': ['0.129406492556271508166226885337766096672409926337959714875593738417440146780282839865446610225015275252729442039697896908009879323591161225950362246397952810824114436672845533757392798356326032634931700946493063723877956565271598252686311929026854703611422838185681347809523721305647699060061428987439341527878788740651369625170210986919616506019212302459894310648945304403467607132940208050580541708447802950863414545263481777078437992525535797308209619958076876535679498080874030524890684132932374971659883132019373419106288349700780518596204000257696196850563054270124271447264924011024046080387889114599313975321195018095815075701146415012684258815983326560609326261086786403833026173926309353588372487751932364055393988473420660373461748814580446871164721868585019573186851625187894676727279880806757538053928957138029587881030823119136759296987816148814095363348744691705269878642163765815804327685752396341887551867655506340255827497138767679288767933348102436766650014265204275867021315334206583406906077902183777658545099640643769973462780055999540966283061058520800314977474279398108385907930088229960726762249902625626243315165543240282329082433567474557886067876691775593585349316658031682',
            '0.140773309974159303001495442244126411499497278187711495602078391066623275455142062510662764266139622638599857105902659239436966940220439491070817056024036733376876092336019477847903121811322913460359232723890396282146777493055045763631382634664656294346180758197477493014161929435261299656946533776169123295933673488956582194500390905495323693238097159334057860584816290419337708783719695875734136645143389891250919265806643364984537445348985429473524278463807520692727089961725114010677345855229984484277793481557342793194331338044153744161777999958751593578790811662040953972501722303599349105212267182083654325902369068877084425858183077977253263776546821792756442536021173033211219016885215732491641473365962534606603763620536479134490447348208709601017695190251737127036654751900950614262297822053016313668643377655742781921668287314801935611320237346109084548822952504645201059705141216197276964041784963655065980792408543897606356527827720443164488398202353945663144327340878338789264366482447579703693663009438998994337218119223683997460953376701548032664204083680398451229075092064133023890682618939494550341184240386069293390443315368190953894110072144448165067674773834450330861654074329433',
            '0.240550814466596642033886457173610909468721614791823217485914750400640952622625454149954793679669669237490179137664083161572522991994345232156273951685144774635963626907512033500275724432472474570457750153735396237510217518800664958431134111650454860314510047541348607143821941521494369696637468583308463929859506872955222885203320931046851628719890659980645283677425373035094082950594492053736739264992997363132086637229111565895748333712186679053032165607224781986259903252830356230526003376947240216510239133430632131117690522626470552424835624740682385483456119493918415895470090872942085616623471295270769810774876798871274947327420409809806633166914429946112732086327776250578681617622813588553673680531528610253621830530006040544431130541680768666856742129468038742173381469966909052967499167079903582190339746170468775593819336311218705731913812927444432374439388886797313391422364238747882839017476692416940859548796495482802083644968231614222368260007159511827226874274153074019258017639493567720374920498677938904894470369832877874809896262309876751868433138585772978725428799485825518393113302541813631875062367224854269193335631425325102553601635548584062387234268038532045919980298442846',
            '0.0267888109352800188386054781697514299235669933188602988572058841831433431638547572760396939464647981905682511119065612398207204635983974560704522519500881080886295637888710571140856467101130794538979102401799515838749672106372152312954423618379153821111605919197272808375092302877310836748048462067793646886986206997821254159213219486346797208420020366233856257608616496940980371758584685476498277660515627204023005500138660810414776583928408883334066220527363445694410756260594415651227325886595223096591558027427108434486385487883617935568564954670335380623890872361012720793463430827312582424138588888512032741955003612485187712597797539731987422926580788636505146879023943558892840938859077143640337660851138506052898163861571620322316642525802782909530831114664673590560389751634168236884856752423750571120199153655441760192425560197755332593979317124882506526713091447086503303756920308004136197193286269835336602728926045256153847397899234171650431728751223813619956816152172344688848850492499441930962299432951476664378456239441046551070268314095376407731823530199167756941002982133444378171270957108312019900380956818970088430162199108976620255654087381207036235592391248497743790183629867404',
            '0.13138492822027779470717397242693511686761021214494548476587652377193553145600388608538069375264591731276090450920649334441453216410984086825675111639991993241700524709619127276071607471808074329679807343770013747334368884508114530755182962691486015019607314082205099518387223135038925823051405539874824828676300272318631432278685716227841673075842982349660334671890828218155270827626946106809675499953171252003953891556580721522937615640320910752412983497216794429367870277790977951760986676246707252518446681663325560346741548368121396831576783976683349855114812532754587378558342145046648730066723944383376518398742313936559150415144710112295728357325138905082665815441224750881030202856264283971792847787096843887081621041852340382180507952158905464510891738507864072222112645055065505731087914904698817354941294334333845291489805935605087647156879808320375162760903898204133233519255802705473407913318037085455254328881693366207801763588458414747112943716051126240653286115912978046546425390056758134742816184550478677384934494686049781933254322644366474841568391127870221751561255021481343443867160515517052614011848097547604755397870440145070252358107096121908046206303913545821426352292874158',
            '0.333626490502127778980568895648891339113837583358817524868116308408664589514314544636126244502518845284637844075000921261315851192730279578168258819571330371443423799907297883889790800622125337638581521593264447326004129651048020155694225819952720552290733664156160477881163754217214826166138470208114045274590350846119457850474327344554049862221303116117172777608194031755442795185936502904944625033099114724537350664818506850820053914341796844381254722597613469946184511200660673053190516992759394144924827593567428412830153102753489927049610294795647827679813552215931852237495432268062327235321151705060902187357232920886836534449010368024090680026070794379458286786667655847978059758463356277446273112880060342841856710378813990507599120168429286176073191600150841686322096319194113721181184944420094037676100917083729395437926028663216905163533404699825219269297119835871963390158265410403549946729834088719706475548466811953736999802537838260704305375291206904896068810405871583913386700070705832405362284276233852577880470695597644033555242789870118909485620363616184472539201303998371079193524262238582044780821539179310937457898703059338853821993953627412384519207510800816629342418227396039',
            '0.334328681455480461501291617474454655087442703859094775851045969899479805901228074341518602848948156159388805285655794176602089737506037044395138708820787807934613440583593843906883524351170735584488727501920815121288162848650161736670516475991687917772718492111018019439531584264761911976239508475551650964504259920318829760396978287028695976837210564116404337238625697841924286976605471627006662605972047818124775542814078011068350619999036439807499165298355470843651210040924713229367821506276781616964566579305277352637786319319054818043821851974239474491268223819320711411447206583577960096321310681015011859785667089737379589096512619048468526923120455740082237386340497438465578119981293021853084047031114898188810031196376704571733995252702322600127464588915604622399167919307341533196589897295529565593287335041678089028170755023304298750612900738401489488889046430364948664139171140913702024290405912125578110034269535664034136021213791471819760165864383417294046441494349937936269979772413573653588631788110683125225059107079104739844084831242529768129344863207674304737286193651427334964306885529460471871889539647966464616576382782931725243438371285866230663811523809093736295216127839985',
            '0.429199602108071803872196478543857640354086029763573491453969526512545682750110111295945129139744644532743606576047905194923879976504495098749161171785124977414552017464802035001384489704697588405837310401521232439635668509167036743705215981646271856864592391297356628257455661066487916726959141502385229832916503265869434277868450633444045003395215933068236357858864673835305596553334280447647721455027319666206314321540575636851535367537287305945312324649117318620761129139643340460971798271308149067712048217922908398368062677636733089531320929694896949978284379967388674722505346095715745940239986308882500223261451336935027739950096455849630701668746240090299496450827542175418887831124182826574684145207580672227398814679330018759839164888504959486799782012976446111768575100670605416815138575173265540941857128602196293564964307621462652318390024718854171456072778329475729778310114048385880051869700307972426464414516552874929084331679734750487266391114151273472217132688407666116239242584144872338997573427000685841836157969821497582974096724047026336111836360570625876865174271935789837578053257873201610769537750614670057457848070463306349755931155564454756361404413638671998997049779792022',
            '0.496594826438360654538240087758843055752114045165508916119386158704671211340946593400756008051628306404962767260836880943006691663798425308880852263138793856395182369486487096181043362357798445304467186453138990739575547215927682791858793395377215783998685620147530485891536989024410677982915279948052261690525873077588155367851773130365022753668584794367411871978048399117687496556491440431225861350051465705620945699464227756980116481119434635472161064953239278020692298694893473734330732426429006549230686523895241032098858025870655660493353363947367007519907024432467816609719459339919949179707237883795964037548100901501620502163095495727225999160304508675781035088815552049992650852988878789760253348336469277704636959840702342600869980352805194597514504797402951623861549670321303973042759769966980892179793302603406493443409612749696765249559939535254618177323634429308190905681010920745338633106414952704120191130441281445163537908054502723440041678280177323037929682990039576287743939187881041242232079627472707203964297100260936911186865418315092145946025197287796273302337765026619976011369899152701909850482675237807321504152932495938795328752969901498274266779996013442230289890789924193',
            '0.520680307886693449272655041751122087720840340325721101394564963766314245166045802257946996273401009038604562723026856946362559461694560679171553338030921575430746117004475263713620062208835952203810623936439930992198479055726892815375201212707070827519717723143818588203123624794232583186422942929683416640682665951318524836515958189910809819338186379888281375849882546515055933792974018801878201898459381960820947287192167973242104774408429567702244484070641648981416436828626468446522767980831273893076771517064391151360954578437951171436124387854885575861653619669345537874172771700224921104853992042608114539586159441833088307795826522092569276940147100779919081254827015756032229293225974161877888120185828911573220017140200974836979968282647093736201332713859811617029837556847206553602287157544348948282540231267817416210904344229142342705266335736721997234694196950886236590488372964391721247046066484484690575746104086202685169349655427553286118504556935380073010756249601124901966964631933970224513806527205429467339797821668121435489740129004573774110238287743564305835808516926173827171317940750581466909817403117561376967215812466615140153700238585204868686255122532486863299547961832117'],
 'potential': '-23.8943375023552540850084330728757717616578881510296388480341063552156780746536671071478485179401528128382175629482386688067340371165418683382134645116895781991600360369505927881290401948383780702166384127285643819937997842823715983688525460261998924841646449710032552802276129407531200029653750109037880356646750372896740869734711158008247858966816585149998056195503788592039330562900403996818242714519054423753574707908821634119111277502745133434950325409124328587053656263984690630208927296861824482918297643435332153208183778916746408804120058241739750916536056270699441820111723484140057152275869490590567708233387260609501270305291240364658815087076673167248032969154533478563215873468303670984448702228250151748588299597805619384541633477494613931528214746834068138915163841637995747947298581926548512552100266688152973994550698826574506032974965250843698963221967903877455442036061761504135821847978529472699155334895083572873843309870172974462022116114219921779035207503625784867567866466880209534203944536377149483768943933191952158601553483303426682650610560492175798429321625658751882511179596610637987276737863350705721781897797176777082859184749803105943773824835187772095363638693712606451',
 'stationarity': '1.877e-2397',
 'v70_from_params': {(9, 1): '1.0',
                     (10, 0): '1.0',
                     (13, 2): '1.0',
                     (14, 1): '1.0',
                     (17, 0): '1.0',
                     (18, 2): '-1.0',
                     (22, 2): '1.0',
                     (23, 0): '-1.0',
                     (25, 2): '1.0',
                     (28, 0): '1.0',
                     (31, 1): '1.0',
                     (32, 1): '-1.0',
                     (35, 9): '1.0',
                     (36, 8): '1.0',
                     (36, 9): '1.0',
                     (37, 5): '1.0',
                     (37, 8): '1.0',
                     (37, 9): '1.0',
                     (38, 3): '-1.0',
                     (38, 5): '1.0',
                     (38, 8): '1.0',
                     (38, 9): '1.0',
                     (39, 3): '-1.0',
                     (39, 4): '-1.0',
                     (39, 5): '1.0',
                     (39, 8): '1.0',
                     (39, 9): '1.0',
                     (40, 3): '-1.0',
                     (40, 4): '-1.0',
                     (40, 5): '1.0',
                     (40, 6): '-1.0',
                     (40, 8): '1.0',
                     (40, 9): '1.0',
                     (41, 3): '-1.0',
                     (41, 4): '-1.0',
                     (41, 5): '1.0',
                     (41, 6): '-1.0',
                     (41, 7): '-1.0',
                     (41, 8): '1.0',
                     (41, 9): '1.0'}}

==> anc/extrema/S2395245/location.py.txt <==
{'params': ['0.0004494738914339947601342210108923693533339577148850080083223404517422842354667665996343049973928794869467122894098445550000110128637378',
            '0.1738426254313781234526281603935084339997040294559799456846122486698900450267540545144592353372463224773771726884788963349997649525134',
            '0.2210770004629112763715045961084560992847098351895770656686317066395603062571318452016669306821225639580875693655194465450004291555354',
            '0.244181946647383942732663191326002856220179717873601919901500995476816680750246451516877658178636524193997563557018454625000086950109',
            '0.3410017741204196046726764379937890692911650987270762628791555168451049936988223938163997742825663024823164828343252549650000085993106',
            '0.3425431560625815351709309249000877272015933260750298522451078900945335603957662100146245635328179479511050122170075403749998356965104',
            '0.3618302957193580182688521525552115768368088046969484112697094575586979023680247983440720230355267518319020896918345764649999681262061',
            '0.4729017876019825734263589965255192660735177245919978033146192496653166064956700202858351276179827403299332961458879516849999943404185',
            '0.09862787557218274861744983205865022283808297641891569635439862853567297580998720100968837386640514267642091284710663300310586948018',
            '0.1245946499166530278707935645120473015974211846948762713704759438652135402319032782629050882870991627892341524221955503473197584736',
            '0.2155711099363545368456191868095065270092636854120323821042408791060178406654302303714272817983827446849853740807478809789557374223',
            '0.217780279698085203278866252252747725558049242675977794536610511112565262978264352669657503538848849190947862661202678080299810174',
            '0.2184399205316748798389418275108215407782359900326312925254616182383615664933553990652327416488303986143662589746072361180631513722',
            '0.3639051015783530563392453435671718094623286064377134646074399640128285072944039598233864088113155839175299346231479795411232728126'],
 'potential': '-23.95245588127970186368968224803799184494947901239177524471148669237245985857857956313450408390672665480317837736096720322523253806656',
 'stationarity': '1.954e-234',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 3): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '-1.0',
                     (3, 3): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 3): '1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 3): '1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '1.0',
                     (6, 4): '-1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 9): '-1.0',
                     (36, 9): '-1.0',
                     (36, 12): '-1.0',
                     (37, 9): '-2.0',
                     (37, 12): '-1.0',
                     (38, 9): '-2.0',
                     (38, 12): '-2.0',
                     (39, 9): '-1.0',
                     (39, 12): '-2.0',
                     (40, 9): '-1.0',
                     (40, 12): '-1.0',
                     (41, 12): '-1.0',
                     (43, 13): '1.0',
                     (45, 8): '1.0',
                     (50, 10): '-1.0',
                     (52, 11): '1.0',
                     (58, 8): '-1.0',
                     (63, 11): '1.0',
                     (65, 13): '-1.0',
                     (68, 10): '-1.0'}}

==> anc/extrema/S2411233/location.py.txt <==
{'params': ['0.0450471630195054059016557512827163412741083551010590380738416708761224480751272464482435783377422321838486766707667430977650482503309454888177245420786541115112246401412153852489495984348957951933899991588801929627068121861451619408444267856419885547713558997748564759885714324804587979794988828029592855404457433293772771709816860778264623188565914781972866186283599894896174463392941551839503676407622806345000323104592939643163810559754985079133596368221173976985806980210231485168619006673547977870181070395317037203745688746975038800828458146084399765662796941212203311822483620695661611576507058078369055338412201252959299126969654241652534225085419604943848745510042298781338626737324702336340561880092696269413912002714545283717859604424407945356778598634119882570550910388376496331147777961581756259314352158342957521182015579437110639486947154728864476343484726145201483497413760878900624217845866063720109184214739677171902369500092483671674227478194116709511536161517854883752762794117236667894076908646299992433980076652594475537207914910677852620180112511916291338684148773495799890335049089910206724602864069167463489621418879750585244584596420762037726376320668946221988993812745116482',
            '0.0627858062902928651421340224711123607107624569145675860984307914396176486433589502425856922462566876818910312880343050109026811879456476121855578437172595937030106518272909019108355179099906789788326634025720070175863554355687152459419698030112900863143399890029322268269637768800579707183501747065821104231291126774828966052778768927566189264405356265107966068702760506564702082957278966733731981168430967187649859868662043869941457709342709396431951038605480524606664567497647933394609129151921196638684916411448575261477626338853381726116625512639191190028419112622492728088531927921642210024221795556625897001999688439549399919324394971013494846292360107266522152160156260234511706395629104453466176301746638808184984957172619559186140266842060337204727993140385308029278557940724621033514391521013412920744328845863302140098448432640962931915898455812980867937579883691717205704903030146278993741544624716899027679166793769903236891365244184003207001739750024956320549267838523495621623326435794107097618816499414910898650227988434968415964041056062585619119187268571772809531837724282952607456080149966116131950895793091289076219893416541986291541501985356429916487276677532353242832273807627541',
            '0.101340353380345645220554189398685873425663806330473209456129579172541361635489005832609959090939095364016285513829076945749236791071334197133285118497686171187304589739915963618310203686466512049727900682073007309364442756484412071643843237924914785940749715430745942944960115113460457507948175030771713736472733461974558979867692764753535559451870972599495870253118312758467579190582405636136146185448850171834813980963193608362430328936616518871828904823939816504611051642788374754233828432136087760212286876575961923396698507001787593187872164062409899020106521983794738015079439294267082045870641208638958916478292219697775628373627076579988236388786744646919058427070878587463777854110441008332369231903286373501626704866593473642842992655029611784678546087912188627566808244504387910415164429011423922604716531313385090888266975949396711900755618074947998942978565480155923157124333774135124801022159356362933451306172882440047955090982042668206609131886299991805395098886754049070278374865615183632365931972519711881222838290538876333020060543168816918629645375016257412809330991205617263115887963622418469372328300256513283588351423079875248987081822186117194664697229749734692636859255792146',
            '0.122172147072132407341614249628018277683563696780519499128249382835400802271992295861966762704890840678085673008967666749586336590793194413777439973360288707129938610224605836214913442454984772295963672705982301854822138852564811642988709977839740508819891664532700643476570360309500810777750433764460716780638907776288748429929410087242649443851080001377383342956391893211309128789258785696787771866269492122681944813203967615747998555868720511152993641816915905657392528558731957880878062020007150962159159817576430247692056709873168249696888955020896151252102670739019184322450557354556669262688794867906898712626659911573403066790649632960190800347325013932875846231482250923207025853937941221311806551033803362026282159542179232078750111466849865310468727255564591548077119929368797108888701541115023447685512118847500288366271823864662424585861143671610115666848355531127769453743662170681553768162955292122054319449147798341784134173485521267516992636607911540696019251250948371893179259610660781928087339212926550475020034568125734750989849891559359155324726568151893384536682179829383774257461796979641147352488283876817436930684751581037665997282464920844412771169636015004159748742156686463',
            '0.155018272653561187233607875502287886390150931177337257481747541284449033696580632131299034728610414978626754551247785864065412188725259935841965635038501363880101310622729421499799936836795705943021127975294233196641897314385260195973197059185702404805592803054665823121583153559546002628154641149521149676727548944167397571745091147020140435803353276905739728753705108362440000451359016377854764422260173916615817955927010881599587254162014061011044565772955147303459696227215472833288239513905891821406076204456107414009699096640471486308990212482122827872895423411641123343973640974074641482225645671962640959404271373486476820891011333058233205474906835973595102914985091644980961868591746964517150112827248424317567064999796175832759002152309842980582185263356112452563297994801944465474241269149252399741951190337686238021700198745452898994197255343510902027578067588508878313132382631950756443809658566069475750475123587103295307217686289711750157408965572103687655851244627940029150159764387021865349030863927618631999569203520547213460235542902200336506278189149290875370432782543968790417632911776005746239667512550102700616448863373878363781916957086158944916446898326395291852704977905913',
            '0.160726694162185187420034416555591790398465046196425122485948170568324515264122351451991029549573248360210927234762438684432892193918880998725167248140715284614232548137230897922388128231460605366858909985483302146600226173480508468690583412753365208446301390960514359594566698542903297567348434088650320093982528560780410804519225959239566076862415347466082606339234155313306499684113294659550719934875245575751772807300956837116283113871066090381627442780307669701337123451755539295650977536951119058502955053007534644940992582989617670273098567819386931269367281460564649528676803856659530306137256520883267928904983287316238703231837212438829552106875747853142689442537503487219633068485471784297558152762425854709410368691510749802979077437673443374674474029438249372716072379800722915952426818025106078215795765574555165244693956549962843295026916165260027816068932642111972040377692930188779195030652176795085002838641303791508400127943145535402901594519209036869359423353850071401295301832696554850691389535504771266377850059821114242413506329121917512042453216310973516392829398606705776627741745605448003529727004824201812897046833006714285830214088571318615787139198011503528102374031715855',
            '0.163919099163391809031496385869538150655378201057929991138877162964099946300564692491380325734742687063009652165756670689451436631899316237333151900134154412016167565370345709334829134527145721527293588121835396530887761817389733508704808807039746316353838322519217702222208462924411860577846447274298857474616348439591651394007934247271663512767358007786681851604977612414609248056965963439740700190165018775566101249666644579267723593218899366936116289199595373839274040327886273021379110275913526509310131734484158477989873095973504073392001616436045956280373830066478750977360086868772597423118450303102845434504863036337138482285171362781916459512972958105041655710914387434001337871432727597667746967325984899361708607477254755842338389368279938307571089684652985876421579911524578370439779324831316941033154761756780510553055739662757485465796340688531091685103181080422791182155193971358381733560018278402556335562398487119045669116778723683618408998015628961356808395083386887901921416710617964692810681050488693491920521910145020441571873853411178474575119275646155338648760641035776341525928135519788089309483629279225406279186392515144607293825865642284872643509895174238599687783362870197',
            '0.192096812255798896542728916037600180125049701116611253896176842691832789025967854140859122140875682547913675453913128928646065607784380941748188286123591219944363786366157879055889776975493125565574171116003338981465610176147678958780073861329997037681905300993800134520679889363312786437842859640959323403816234412192965979202969896404372678220824628001190968472333076014689519367946520629116140621404773526239448662487564351908362113153104772466133535376511621312266585477815844674610063175968975091939384091633734938052119034665649659616630466913828480636828595799452422022633616484490753926713522388937718360093795491255421229288513124606309651214501047974522584573552638684063215048761436291938544219693743929233835730398085167783827608375934109041187086970755648494099083160877316429918554053859347710020571614981197094879847370232304785243010069572059593908850964230907788866916089972191524965931989392526701646911985106664265821146807641349818962296818170535677703114408202380799575547880312631914184614581790093871865618273743649051141679432892363082276125665154858260993652404328221264828036367753773031274772132340910518242197241859193383223049654694076549022545144001080646741069218555969',
            '0.263295483797998077312388035026242720639669663934075664273723322228183267892392053568660787794949082389679599286258661008165830967129155731019860631833971435226334605115298313770620619180701317438481211494221048089501221807123899714163265081202842907727386273004496049549481420916359962527833671511069417899642414888816243696490601876153829136657319550545491636001065981661401668306471122962578476525644477466841635995701051060490518712466259582887908243668969066328055176781496522322464387752505490052714046078338000549892399902809871536997443245384603348787929328826069268857674274032939885217496265531664695562597307291687032086259643138361141910898281994068034233779425254755416945067941742295398689658254088965734158531886673183249312735280348470047009089624374092660228571500079296752138960236429025660951498613963385627504510630426567623160180926451511961302576438805875235242381815835794470148374780143531689547239189433250606646975193349157124097996921032887557093440701385767321871707211425432600377497183662524977842058478561747167855897132097417122186306326019974713302259159911933483576175831328792581881131362383196325245227763984654407027226718624482770155543891322165214068021092564024',
            '0.288890879627168330920363112406449394690400931681276240495248002275210823315684012396377154497667608835412490231271682670680019205929258501532729837332567883230601674006794322292955494477802132694140048290067698174701143052332957958900680845492906149224098994197179752010840805372093636363406759420239821504864391682035125676845330190090382838092159201659469086923689099084831471768684933672897355735526893511829477814984855012597900950133316150498258028380529572706257422613368684352963557256058905797476070225329119547324826302830322330667416832496501222652032244076500769241612589220387161685871737930765640987449152994922499926242606501812528316033042045205545358379782526198132105647061174748116556780683027719748574706848766055288991379571895841841690251753673336621397677080030099941412565082165013006381753019294166675751236123155936571802027295678787180979504066609472101350736325459989773483288516797709596599190513108127236128262201656375540096206388301243623258727939432305463938449276652018814153336610710340720535265437066085362938262744700060219207587549440942666008687530136990222511734423257070553298401740833179162244657969459835800275627301097609389966433155504984619084829468530356',
            '0.113877779374339795249485482087263088148263131635492597942741458412990695962579750061339971008857902546451337615260202029455547666796929461026899837016752983978932280434002613138382912768430394847015625713748504626616059274600699835681303114577822200743481324771663779844397194068693414274907335742623891904574993574231587841085861283006972501773387453667594731799252023494473800185760927787958475893542040100066487405722261899495434608515902809749904174237265821122011201071928930620711370452365479102442439008875400989411512472454506474736042412392493042693729991565359813692910550400321330960177383742187178362849527550480496607938052703148392640189935797804660787268525341878540554866763547593667994738104897831701095366424916358209197797950210774633680689345274040988335970144449205788737457036418551364937805258607443563232716936459401907311592473312877266215011259889887146968831307139122278147071741333501015269897156089956027926247498209146496046006767768301575175610014161821561830199042174726950762669307823671800505692932303036051408436236596700673440863060461401523581611833320609232848455050861014580750574391139359405663463720201471469636927234603794902354506082265827576939810762242978',
            '0.174951416080150565898467042786460797168809370301406169578476553623277804063587044775145091293339909603841451443775426845133014244459904345147995618243737437776515755089696819537537669289963057993209105304658631296347659216912187063032535518965594268438377458366470023390265926316085959421284865478614558338120529464219675910562465419436257180027058784986117600071947224628326990390343400591477327645778294435586473432690025976385008359886876504936491217136716464109677425614754312089632131380885345645888848826697267760530423605201796034644115067041649404229528274235001050324588030378134331237075105635402644252035313106819268143913331353938620370480622747221945465044022258071033852163397813182531724512577597947890129859341767824537223141186359286475283840300905649206976707717531675707496682389871012242353306638838823854066537025941493305656558006413909520495059404062229425267963207523800622121700319680301903226787356838658329055298444373057381662464522979024980486645499233332134409042904051319368879807485611217643233909600401821817853216712006147892401677998815514124756952052857919300377791683937584150356186800421245619317046723941425842666439914693375456890203241744822565059095326032',
            '0.535881109961167647498766862098933514174066636422809918190483875143447368812487157668099048861632533426930146010809088770853065529340437613789998911733362589552769906864430414995892491461396245978308353539056971372017772023021423831385691981826406820245001861728841509075933721856130373729710966577307183662612043699727433835876210732255167577100020393233828839608741420237103866211533658224160285934289193750993784355262088314185007175879904920139471183824877218816689371258662757906707686508511326730404363692295808811226101296769386109581135348104927836779541122823132624942680909399530770217007306472032769252655379505939083091908032454879767389413207559876546878267683881431489266206907229031021075741136408122834322294766688327091855681689576233567366944643113007518421449099877413601793077543386359245857729832668810134896527397294575097258165767943533749269920043828107588272778831282669505902315725565819863735329061163186691621867136430712407034741050970754900126016383049031791494001543453213137445989666287699960149546752095145209590621877899169773529964837172249948005835056881517462972579688444645582647888222026266436522502966225092324451308237002912304132054024532193272463694633554203',
            '0.53921806855890046336739452702789641330879329143883569949605842749658661177250356985021447748131607498504527566327173511410017201959451572264526149777608220284529478049485661847428363671213329570309960478641887392736547609026510648304055342659516031661087055608141347867714117371607367260046818658861404806907917149638061113128353663510237327622112094080329047014346503070718679475642158948585840996742547037456505036465963882879279545510776177031991982951851758767385633633981150032368631860809107316669497432674129144570194092834875317195189332235885231430878679521014309528581243092701856503686384257195054830475495901147346749258494859174899738985678204879516621091141012807184970869332373332493707425345131869912153837566360608872655993400956419139802309233637102513216375316063675297179548421009062911011961941872753267920758928085812706716510887056766897770352977048520033952247819437143211930058560262692691107386100363262976344579075733890509406420482735374867583345885107992516136420751366937234699312190902989849998522447926122460735486795175791011024064747496540609560127112589954479071525545435477235757245479846488916974916683197533219346493932516709406793233305150072723300518404502736'],
 'potential': '-24.1123340575886173712883305900638792333143216995738977464423340669810849555540759853616727862773492573417690806559913234358668028885155229374228584905197114103300991981938937457482723013788584645231265975943032543301966511563178923761457084327410987658654002739683693497358683304385754577080353683436030377543030446147671886534734343763375880723347692202930762890847724672534932713369144097296385996944198876708699442970731765604260326317430409506784557719633839184398388911999626222391845478674853753891409836454664932610658233803629120422757693998587276769721214954124429266654082108076514307927484567193786940726854606894241604190677494890979324008374110925513037442974815937628712552016746547154771339737059037556256535613296098430472666516822174040566042690737836553414347360025143103786323402194059723315861865896413817284392720814816350656679120147078565875198408770083021626038235065268833227686433891560698815376414931615714017113031984188091611401265087243083031197211229923134770975172966007403100623929848670553827393453993413645867534903065411356420161589874954777054597249482310490069450713034947034841326077951402781193050490600367049227410938454128373776774293228763018233381220117348',
 'stationarity': '1.221e-2397',
 'v70_from_params': {(0, 5): '-1.0',
                     (1, 1): '-1.0',
                     (1, 5): '-1.0',
                     (2, 1): '-1.0',
                     (2, 3): '1.0',
                     (2, 5): '-1.0',
                     (3, 1): '-1.0',
                     (3, 2): '1.0',
                     (3, 3): '1.0',
                     (3, 5): '-1.0',
                     (4, 1): '-1.0',
                     (4, 2): '2.0',
                     (4, 3): '1.0',
                     (4, 5): '-1.0',
                     (5, 1): '-1.0',
                     (5, 2): '2.0',
                     (5, 3): '2.0',
                     (5, 5): '-1.0',
                     (6, 1): '-2.0',
                     (6, 2): '2.0',
                     (6, 3): '2.0',
                     (6, 5): '-1.0',
                     (13, 7): '1.0',
                     (14, 6): '1.0',
                     (17, 4): '-1.0',
                     (18, 9): '-1.0',
                     (22, 0): '-1.0',
                     (23, 4): '-1.0',
                     (25, 8): '1.0',
                     (32, 6): '1.0',
                     (35, 13): '1.0',
                     (36, 12): '1.0',
                     (36, 13): '1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (37, 13): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (38, 13): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (39, 13): '1.0',
                     (40, 12): '1.0',
                     (40, 13): '1.0',
                     (41, 13): '1.0'}}

==> anc/extrema/S2416856/location.py.txt <==
{'params': ['0.0004883256074730222559725686623416433264986903023118195662088165011401567309212778127166052106987437245402854593339355226558958382701',
            '0.078553615642579388111458409455899144146447524656469947795287514475523988552089272807767978779794918071883358343687499995679174130292065',
            '0.0793994204053595988905840566040026041987207485112008752038039789394725864856326799756182214967012371709711206756874999776884248749291347',
            '0.238001790386079558677423497453158930261620111080083453557806669869061360756854967436651677636201896182728137532787500004433455397875657',
            '0.238651124318860531462220472242413507979351200481295208912717867383653559990355302114298933499206399951630675370412499957049410906238042',
            '0.239496929081640742241346119390516968031624424336026136321234331847602157923898709282149176216112719050718437702312500061358479936832908',
            '0.24014626301442171502614309417977154574935551373723789167614552936219435715739904395979643207911722281962097553998749999619755574852876',
            '0.2751956886149168900274460428796492409289212672597853553305666138291902354861177334943326444124161876031896707259846878608913484485',
            '0.2756840142223899122834186115419908842554199575620971748967754303303303922170390113070492496231149313277299561853189173309876707105',
            '0.398099299062360702028185560239673294094523786904908714675237022777190932195120996743182632355613378062475454559412499988965157439636882',
            '0.4410451252457759465077609890194513666171193357182323821853271134370740617565599481256563840732634385697044504591467811405517555291'],
 'potential': '-24.168562815741343171202203878938378009397924864674082590802494563720919943142157476956289294241425446943725206592299351044670913009168',
 'stationarity': '8.720e-194',
 'v70_from_params': {(0, 9): '1.0',
                     (1, 6): '-1.0',
                     (1, 9): '1.0',
                     (2, 1): '-1.0',
                     (2, 6): '-1.0',
                     (2, 9): '1.0',
                     (3, 1): '-1.0',
                     (3, 2): '-1.0',
                     (3, 6): '-1.0',
                     (3, 9): '1.0',
                     (4, 1): '-1.0',
                     (4, 2): '-1.0',
                     (4, 5): '1.0',
                     (4, 6): '-1.0',
                     (4, 9): '1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 4): '1.0',
                     (5, 5): '1.0',
                     (5, 6): '-1.0',
                     (5, 9): '1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 4): '1.0',
                     (6, 5): '1.0',
                     (6, 6): '-2.0',
                     (6, 9): '1.0',
                     (13, 0): '1.0',
                     (22, 8): '1.0',
                     (25, 7): '-1.0',
                     (35, 10): '1.0',
                     (36, 10): '2.0',
                     (37, 10): '3.0',
                     (38, 10): '3.0',
                     (39, 10): '3.0',
                     (40, 10): '2.0',
                     (41, 10): '1.0'}}

==> anc/extrema/S2416940/location.py.txt <==
{'params': ['0.01069707642800000233102990877583373213067304104843739176351087154135660110887262083077365460322902774828200710715211042172315972311',
            '0.086689550202483016473079044457210160416844604891512127125555180886949322061015585318151582208786469947145538463375024998502302054340941',
            '0.1725699770784077814961355349845707832540039871553004714044286667048768765691045256645772578395015403233813904727159849931829857231',
            '0.19474740998248878317717446147147384897964810947802974281279119351456740012626739692444566703285539797276220032437107499955347532486336',
            '0.24015900959029278290746424682411225445980171523695975457027044076119333146832861959870249469139566938987258415789987500061462459863757',
            '0.3108177149961139029913106351582185864791537464615202848529489780724608708198451288264327935662270291197314636485225287566608053881',
            '0.34821686937029854961155966383837594302260521982347737025750645338881140953358043120499657951546459741548924601889592500166579786915999',
            '0.0079201453521089831871879396124843498492630406049883910440908382587174859617578140257275609867339876416136489314730843619326516951369999',
            '0.4392145120059818524381365204289546242784150607100003780632602528143584920844259439920736876893615472118812899799091251210819487785',
            '0.4441672651046063970694330656320093430353641003153268524452121628928760860110454608990693102953620911586278691886578477123066302016'],
 'potential': '-24.1694054573952054554483775718206535986199308965846560527667729265883199689488784594502718861950891386104977508970986099453943785673',
 'stationarity': '2.627e-227',
 'v70_from_params': {(0, 6): '1.0',
                     (1, 1): '1.0',
                     (1, 6): '1.0',
                     (2, 1): '1.0',
                     (2, 4): '-1.0',
                     (2, 6): '1.0',
                     (3, 1): '1.0',
                     (3, 3): '-1.0',
                     (3, 4): '-1.0',
                     (3, 6): '1.0',
                     (4, 1): '1.0',
                     (4, 3): '-1.0',
                     (4, 4): '-1.0',
                     (4, 6): '2.0',
                     (5, 1): '1.0',
                     (5, 3): '-1.0',
                     (5, 4): '-2.0',
                     (5, 6): '2.0',
                     (6, 1): '2.0',
                     (6, 3): '-1.0',
                     (6, 4): '-2.0',
                     (6, 6): '2.0',
                     (13, 2): '-1.0',
                     (18, 5): '-1.0',
                     (22, 0): '1.0',
                     (25, 2): '1.0',
                     (35, 9): '1.0',
                     (36, 8): '1.0',
                     (36, 9): '1.0',
                     (37, 8): '2.0',
                     (37, 9): '1.0',
                     (38, 7): '1.0',
                     (38, 8): '2.0',
                     (38, 9): '1.0',
                     (39, 8): '2.0',
                     (39, 9): '1.0',
                     (40, 8): '1.0',
                     (40, 9): '1.0',
                     (41, 9): '1.0'}}

==> anc/extrema/S2420275/location.py.txt <==
{'params': ['0.0186003063169746568809053309623672941129413169248438870159626133682430936267032579739443202793497781281175720367627252637644210043295165868349063634036859682495863592693891067096704826475908209895510423412793052838732174334464759775318304499598907231984717923145957781629250787912004523239491149791735646777253833408605365567331208119991116977336424702931498270843743051993012943799019188611396870616030600534188805430264',
            '0.0252238772617224616741824422850828121148783637298924091501834242685259220041675809868180838648884121202307447713429968557122857172965693176882604917694303652671474016186598095096544208979774754408163334474053972580747533192514123458967840314730763648384108298460485171814852373477067408529487985862353300629904809323537084462477312351794726926772754475142164536502815425971036646621861419597634094250072432827895335069249',
            '0.0283513917970772137132511710697049091052964370889777313822291294447200767207155581698979704315523095250265035771262464928571386940991900438194334882275407759155257282546305163453847181090138675838746840697911700316857305904463870095749623592476780475872416484103044673028099793822610761284897831752002420864061627715132475219484641961564908365177193727494900462747396325734088112383771208162403852159073580740746546625108',
            '0.0461848091397688432494563890983440444378743163817423538330585570320935017571575458708617017121165433693041943109539318156096097983968695986991224222302555080849696619855200641740380711282436669088720509198035731215829478294074899619754342398124374769781704824757459193804469568926745925465323506270298539266813035599166831069829980073730709749815919054032657656092349108976784615812297345281500502913606241014701339009666',
            '0.0765105834389296708547754997808771002278015442653579656788555015259331645946024632770837523392534531154985393720421622458230041422385298297267370931692731313917281854913160026035252532869874399755243599637415279503857280691876859378367352314926774389617747725054156456545769623609919102212268148138937806396573879841786487453957394753055631934338824688244480916580423982945615739359243227556952213170836615791459107564734',
            '0.108576084197769829020267552191974699569196262114141542515138956830026611622294484469622399284814174948629909447533887030744152681057627140480471840029015631553435025293366896356788318173483623904819805355859683218376105073482703699784039726544375642253311173176754907534302378845376673031932551426518846543844807279550536380682464002050369164456279138377289480087248131902628935967781935029486864411056169590725739368327',
            '0.111985600246302022799500877263010182517115530675780749483817726552990170301408338130521839079368261417020194479909276806064935675171586631452491998012755295247875848856465182339084709584394098071709782571526000697698801869228189328439629136828274584982205387998057634503717202072412341293802677128560439228760029967908555241799520465685150590286115634745889831925890757818132730744052707776610591159520454728035389035103',
            '0.117287457667470880377873101221999495362436242024258715058454485178973475141281385302038366584817054499633313965004236264773140144699561532124025280774363651328640763014510484437315560279219192197780419161020112179826322165375129167335379319678835072249804691042355219907564026981118061447290075496081849019867843554424161362295518199986209613885324442019627186556155036317515887424176216529748383065775390793588187925185',
            '0.123540998762143965002065966580109102728211632284462208494911656488998272623759744268539049088251872223246158317069609509263506369296660006214356184270162133076565487574939341659869241756968401899735233878963455212418277959819075281475165720447763571702150052439636765663147896184878868360856714832809924808896854442272466730873160426883366070574936198480113372636653235791795554471456197263082919959114838322802885007625',
            '0.164396163657060523294868279068938813656840520062261015941123109571697705945490047561128514533384496655800910529933702816521069259285906035984715056628290742814404024087112724724948399227614766896843565723339041487331437059463955508177791862060958109545457176879009201339997408239668987379112099835803668346043885023465457723778071489948542418782417375923772593853009144884048052226403492934516397186684927218207729053486',
            '0.16989587736825703677337104608151998863197575801629482814671061471068024126930754343366127113927193640440116181518871378812351881308059987434432272777834245839001767507839207823293948022379071705768310019398822336421131250496939928874453391836106130074550836818887750199536908564220379919108037696328065519069203461122666743046213912899160208598635563327718809649955885091339301030007511167116612541500105625376241924855',
            '0.194542522603146257604095748096259993959660286279101910698460908781257872752328289405917967219296183707913100466578793788300219514518189171014905739467566139104743912561954850945942461414011217887345269964641513596559435528051569000038959435883632041743182679940050018503533410247707142214197483285144343049335760537381579509154598248011188209483885278868297379408936577995240612533091828686503438462628446559716545890038',
            '0.254132158004714295627252972143152508296334813767753590527702805885095471550713820458583141512049261519014264347836189798758832078955343362634270170521861084448100623116261685134159344163104406028671603454397085039892943025640316962897889355047650836304183570553527168516103188379896966439183019714431187125917019311595265603439280961817565250140558306583647614966600605676392119153745768375855814368625911772509031606124',
            '0.323615419795687715823998265906751694660311402092587787357352296341035355979234717339923740098020688869114120418763367177793800271145841720952897654391615456518049009280292510124950022621194841434303137807558512553238323532100708637033942154006890305509000671268598939039337638858039820107795431669977393403815824841635034152516960574533845144687050391150030190796809899139423107580305417483115715117099540608973910059828',
            '0.0897637419797090122198024188598064916431003211026843840223931079541741986128287808040572697496567502212211314589617727159127893902648808247352638701447868449843469095344078969390020177733549150567533820956574452387503192482880502770470108008653664979688692392890464833159939244310574035089815271120589757254904532268450358399175632729912944606485153181290945197821706150346551675939832825356374966430839684371930023149524',
            '0.266124235379162101210569850842580512994953378048695708989429887011839993374210573652644065015308074999253252052257105979706921782744426042229717229820617352821070905800869093742238085063251700192832262322932645111328553086601753068682565309354828777361993086668377013664412934711766867528364980878368208307620729761617853792386458403649660775430616928993318792519914056971219607984152091487643029418904530151906545965517',
            '0.493375694493152296059508513439269545285148213579404412079897672667478268694280960042317542520890691988078712085531204484839712010757674370521960791548304476770910062238614154286766532651823966210502904901861238721791364601256029809700423325114306455850938608687397024682538466315832803414266864954815563026595182075451983902518326421271193304421963970328015690274797472635519533408203586856234123982522088628179127660129',
            '0.495032117242335024152689825698707074154987796429670373369636874284928715741331524157388603478211745801629083735871136329813248340124068798123054552779005101719606947825512416936546326153956513136330424682499076316152743670148721558718687590608186086023548465022363996656419852927163257830891201946112735935952180191587634271380157355534088714418749257675043867993817827014837241757405230375353586590341626615306574253275'],
 'potential': '-24.2027521576033983622066357664955487596235369496965860548140568120995216942532544851395139502745845309255848218504248240168647409706988550790122222977412651313397450104541919335950223811951445273775983950109963422635365551854210437884319400235170498773293617192503707823643445978846493504229495937609101102030649660208803062024256780481009071254779558922331446868902498834015875354194902738357187735459697128493414171287',
 'stationarity': '1.176e-837',
 'v70_from_params': {(0, 6): '1.0',
                     (1, 4): '1.0',
                     (1, 6): '1.0',
                     (2, 4): '1.0',
                     (2, 6): '1.0',
                     (2, 10): '-1.0',
                     (3, 0): '-1.0',
                     (3, 4): '1.0',
                     (3, 6): '1.0',
                     (3, 10): '-1.0',
                     (4, 0): '-2.0',
                     (4, 4): '1.0',
                     (4, 6): '1.0',
                     (4, 10): '-1.0',
                     (5, 0): '-2.0',
                     (5, 4): '1.0',
                     (5, 6): '1.0',
                     (5, 10): '-2.0',
                     (6, 0): '-2.0',
                     (6, 4): '2.0',
                     (6, 6): '1.0',
                     (6, 10): '-2.0',
                     (7, 2): '1.0',
                     (9, 11): '1.0',
                     (10, 5): '-1.0',
                     (12, 7): '-1.0',
                     (13, 9): '-1.0',
                     (15, 3): '1.0',
                     (16, 1): '-1.0',
                     (18, 13): '1.0',
                     (19, 7): '-1.0',
                     (22, 8): '-1.0',
                     (25, 12): '-1.0',
                     (27, 1): '1.0',
                     (28, 5): '1.0',
                     (30, 3): '-1.0',
                     (31, 11): '-1.0',
                     (34, 2): '1.0',
                     (35, 17): '1.0',
                     (36, 16): '1.0',
                     (36, 17): '1.0',
                     (37, 15): '1.0',
                     (37, 16): '1.0',
                     (37, 17): '1.0',
                     (38, 14): '1.0',
                     (38, 15): '1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (39, 15): '1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (41, 17): '1.0'}}

==> anc/extrema/S2423138/location.py.txt <==
{'params': ['0.00249865951274938809839058077508710848721687280655624776895813721324361322830691823982087357089974177474358776574297268555148227739364327969308224262052345345279454745593138010503642322033507698933588480220011490298660510984034441893698330519186737609750705251372572910308223363479268537704593069737329172336684972736743347539429864211122835687021170015154189057358456873960077896214069090116922056796037714627002119080671233859318729124356324929193132184386626952049103975646732760573784030859314524375409218691866465780854577084175149093846570379147433147776802660333073258223552141082374098973454354258165852712504211056573655665417297894447205384241722682961206943013507333038750359562341194706862916284330797714468301447665016777318854505315460933810798063265752954500777493028530309472071102773342230185840770796586959114053886894457796762221452068867229403117945365518158917519804729618053033047909958658405243913842835273144494531476726343003491777983164672199549941043560416204460953041192849025360413742275775415465578935347086862106712802914925033919290262821285999753343688721465386134565229729322739750929671634072787575403062057884580933251148361040905857763866619949221293135692959900487',
            '0.0649009503142343879001446691764035184915614412361110254179971172841396741627182283775410949902012127043050873080255306224351328629652954236368207120503005067040461033553389225112919200128457402985387072161955814962413472767913011936428517980631612001111815471332337851444895421262660845899564164130677256425114471867390540016466479500579453815889556670399373072202441975937154608580642080387467984995125344366448280036997960497717490257966722455286974677470658924617935847108104144908368374008930566830397798567774736475787767030804904733112491524936107060170444857148465324912221730406885988120165721778942407161183577429922425157584749506868688062404944000116636070684842098975170076327646034739266671518785070802490381237739923175993055157800565517453112197058837722975621634734625778724166550619779172701516288334197877406132495437574275462842647623624885040507881268197392293441277842706724000471409504683919594428323075506378082944191747325634384230195685202603468917234660587825695599938960732589226154435524631956434066551654633230922939444903151314519093792961528256541143938471847490912781234519207149135992854627133858918856578407927507115865290842724732123814689259447479150970550687575213',
            '0.0983788380857027498305785324538387897968825710084618579200969018777078408238678453553569296143570784944101264772731286522254085948774103237979096483330501215184653244108685500097456851674857592259873835982333577276911311975044634581522062496879084349907713039345917758012319919868825122544647399047181871802539337567812959022875475745769434194409345020556027643144991241059927243325211715652324605731092420779424387676954720148121503387058028556676175007712250299669250084883121770300336731861260170055084875525627341980967533706054710618060480393652273878313004526896286856631948848917274645052642602337441191654771683341849086811438378818746510637122297926574642370514755789940443290031877873842374942470130305097488709803340134651873999613453478593684760301532568897102424001113435623865353928289700827369236545987901960864265295568286665275393294775480969144238514338055544158426452528786677721564710229581883470672999629151812575787715547757539508134732781191967885459593451158758411154514539882732984036472272388355866815408921121164816643043170449907445457439167981431019909128911460348897341257832696997780706404033861913536013522538242074134597338731218578126455598725721593454363531593022333',
            '0.0994475388875813736704309553901943574360024680161508572403729717978043917291244770439875816387139123653492838726711669262755831178063301963153094338821730441040123799487898676738230614895875251545726024679440964958067023279068536064837127841769000668881242352419930856500740913088770036919636704134963940538568182624929437259689215228113794976924470913158953423407637302609454017491464569602510130254135417382725815074114210958222253685537327978212494392960283486615832320537002688972260886239030910410517437367904973620217768468136558583452446544677226324175548708244446288693895055995741757209321621786766990126837120847366064980634386952846451130116678056603672623681939713845016944413538540872645315369932962257056623743337248711748381085958259171560794336311997497127378818843766115991269531012803522844862605639182680691511891185594296400639842759237817417801936417385076415158900019084651009133639519563861873837631248722653571695852662543434013018879293065691209031899126403760613894463150111106845152305566023915138346620694312739146206861786466456055858908519470838069102258900436732369859458384195055879641139429119713068948196853116476422027604174113446792354934497962418698836124410337785',
            '0.113106479804177904973365112303897125498421692259234730979339768283681704015171505475849946974361359416683591254855864550709043154117496932573140410285322929139682328220974499728632580629869485965773351584900842536406288669243569644764114035855891127620845867734292439053833846977865715637175212563321928707394453485512214686376619393916935037602447242233019119048101603671964362350477462326120836652408788989069533639662397648087636186060141303198013763694923007997542899772413481543398417206016816751239150995178551380175361673768740164542521405466222784433796542934849712612942851786171865828293882823866173921047018284874406277710117925429645223619005197176736714904527920424906227905783251613562139224563160570231632640035486513902839518030210966654342503975101387511482345466780216444638201667140976059329701835436469366345257145875232551869701824838504408920741381049693838433891815361133175127548246389118829961005642045526844592083919016174499813586903726415516293376015775116174342336648580871393145518267110775722285143197036986509215127875964133220631802146734022676419370008992211010114387700598049042333483327131651905437562374353999840159035304419895087280016637133714391280733725217885',
            '0.166847148714565149668966205341684984414780782058818130427328226295187679120149623661349550199814866844397958946439670234262198258165268899645212388552997004260853030760060170290151404722768342442447194486339792895034654714538499219063547887431928643096812834888952599897645867069935773658966017523937411419735115176599431203009868114980553236151614458507374540134592496594261641569351355900167032092886453321187430701917929484187161685593968292641878228886960510643867856520978010993800766333389292967845615780486635667409099320735897822594959510752807669912367383142621893942847200051086515522683277899152598255927111938294585570476086624915985973094579432501642938866813254612406205669741869508259827851715111283099383512584367356547332169429037078239498633969741051555307820288124492566264319190991691856496297105303925400904977531261435153970463558974942539862161222213428460035215833475318031290984002011362199265733860775634610409319208250336874642687329473551463294323814303320675558970623012859860734811531823341311897106588365465627981758698111027396688172776312769458558056624443076189609721587633447899072696121966085074534508146683244163121800985294226950194601041940481997912024439390304',
            '0.202872769754833267220210142248687334854470008639041619279373023258140873896164879254937913849054975037487942027829462578097305500887254701991023206767502260383157236527250983171159888677333816075722328921190060490730992350065605447294768081202006413451892226376502397021018923271919098458249712175575649075281831240578518141988943830407317708721037292596862571707218270746632277115277072898702650690907264224087158266460152230562136347374707498004936591400554384083401201860038349085365851989142321717644655024141736310401639201899807836815431376887099805607011185995736961043374280472948582072153669499332074088311239227571209482795957917217479614620908146166459553487592815312398413456370287569420698113901768812740223257438811834087275186019670861132832989390704125150657316499152995752511022505609392673043945446166422413334228359757102417686473184712984026074211846542582972966218083179538888698536833438651342714874044299609255114889754379466484424214827370057429285540317518077633149595306295670551544141162681014183061548584441217812820391923015227125262980311749892040591872039916035568692902682477711906623156292804934068646567995587211246963547417844539360625090353493676517404290415095796',
            '0.213551547773562599018636483938553750708005285685798265994307606753664828584915374944261898902167735752677823794144343802069332568618531523850297705368908417485162302005654671102937852270119163021742073015902122649074410041728301111079733942286073705020767634962691134642156236072982227500094581748704368577681203995792160319841866992516287584624241243383817665521157911266825079109183656511230991465550429587350947846901063603653083285728806561385817981379963131674616803589013854309422676135897207370953162217215529672062156043526519878341935059463873323629876265883841478004001246257285039246197420720920610798059884351552960422801364176752360372673057728681394925111363690196553690311764915622063317464281911178108653604995110914836390608621709930020152842065204793808776102153057556247270442649580673827146689357720310843550545524406643765723357893954908052741330217931748290157950122553649587476442468104747889373756084439787669079854581338346698921035428030844313965517074604871272064342157102189610676361006505518804682574524238345376078982759009351293465273586904805110074193382361537805525222553810938023047198726560987111664471909106855942692691157388816144625747388681986499893658022662411',
            '0.253388234592908116355132070864956553639798691572627626006680465877168320396869783247255217608982693229869096960412950953733941791283143350270265723804044821856118437105155801101792629097328007617585261390534160740275163467921615433332188943288471118700247031213750941651120428454358580210897748704577715300381765458700517570138286722863204333277550290092715581606137648545085848776040190700878145764202040616367958059294568552422431600811378939761071069283652193323514482182205337578246018548711223357308686256174160674709201015748877763714068716726510959454242428053238145851413165758857752724040050963081202668533442118262558229736128759740236011926410315686661721833015085999632124673806340303296789706764800721311987234044642524286142649491004537237614557796310515107096077256812372802479165953249396156078074523729360530249269851549844936198390660849244174274402050095075826766876388645641061435859395934132276826421391564863051420734784609033580993549341009256893157105654567546644923316227596291455618162760256995741858588138665272241313149590290803735005842101477598278689873589121026614900484437166436193625361563061433053464738897189630311112985461028503565186568018286112068971325168828502',
            '0.363128514000290053388668479838028418314357953215635716799102764353615552595987839253518063480080151567867149969245236048511355471208609737572541492434234367152652214260765988938558407425990047109207324970235805103916419637159559919356128726963704208405966576168663573483762796456148642745884834756065703836021952210780458660348345367292080166567221579423043309592530167571600249046333733838808553196180434218760698122435457528116440299621618094053126942174553217013969687446509308573944821248462515534745678432315752626543887547581967745315078374139993740976943322749028843063564280680825543398721199882059324425515280455034022996689055072775019853748914616629972089603440581022396118337089862208733319793674102619438671651403399739926014990558192949657860338383593254023028256017132291724869389028971835559742695599777654060756746996419101538085309770057377722048467238061362907378269900415203411930998368886540976153255185220032072423887120195448966095513457655058220146726459704464729602104546438597012130046294857404858875249118004567657037211180417975427353017748729885207382571386023651106686253163396981019843378046720642192812798816476666448957157378086839878727845423748986797466550257747594',
            '0.101858449928263674864781380713501906640880193765800591907329554468787217221766220568244956709535535475638634090337012786304251549906115909239793059740586679951196253149670950903032168864668525681963982091959975702870936381917699178885200059452486113705621107481875016932426013287847600732072092521699362826827682231166672604002881415318896239840470857312822863597680850783160014339198153495311445551390048824301259975816535501847092756303516097569493652079218882310232078138675858708974133177928998971660178078345510099210822942794302063601111033048514656878493316444041146239503315893788485646522867088610323758125849243882081739316666950153745117417085213675217997197916053293702710274118304185202511393703387361434795422839611091225375057198453386297623246151900619383957102751599672049674114635470425544817594082466759122583164388235141907609110933287725768028026720657094397432512851246874898556918703078758302271193020070858215158211618792008765757099038850870920334454681288008108249661729627036693148636253157490681029768622226627897591387912298019900046235613511060862575577531244743822980290418822649842679245751234528262060708458961049134920652514052865549061247725617450370621330977983157',
            '0.268631642287707486171070153255933802656416967935724701601780923632973254778591599622095341150929041710204495240674490921699474649668308134968091274060689863680898774180169049921813374908877440316764220039810203117601717052934898296896560217697815194308564894231033468887140443747709289867551986187540180011327727569519371631757303276031979150145751332692480911223015456716774720551878716934877614101158858793260774485638233146036748058221459014386294439537277064786386145725327209324206229209602775302917077737655137347589727686884908374435229074515146708322557826102616200306977698730973161772424067805164700434439827709765868682097165203113396636622796749416964563524361046185226248842642331448711052701026464304228576460629368810865428041315417532846332823838786013355411404641475199274384614637825854956632274016867028305931759172396408385292100426424303566817369964873166032730961575675537948290666393604762270163377715658283104685278421327744000974825341255533280491632737954519493098635774442573514236477072585597794658052250323212308614982528929190744559694217290676317183488458836875675791529533317941711879860227521120246160680966416247267545305379829405648495283444635501343452877199408629',
            '0.489104158487980922242680239638931203655198474070692150932777529984735009760341248794330129608414307015097793318412725288785643813479414223415923260061076008701361491001695222408987272175497290557986225338311500155232406249249836582595173705414518374384892942536326329139427042464120316434571148295016213447125031199421462832377623937744289656732447188947084438624994912821836159547168099744148116400412269875847144403042387394972018675844845849592797669691101326355404183122139763886442798177456144524435674127508305999057786667654592420607510249783281793198546889922835094506350209997487627146392981769563560967799443092596132969124977491938618016525405413505602931790330914137995233309949971472793627891885931523196302552369321307952344005754810177654704064559780339396100409572240821461797142438127617074291468868365077564469077341598106810646928449821474745191370018466050474762835315849671046160666192546083031996094032245694626650113713875146322523625821914358275411097858378506826738510751002391407020337006666908610321951937559389971129359790762039927986429993681654064211408579627841052013165669799793772231305509061282392554331170685029562088034750810919032454410822027651597489285047769104',
            '0.490838519476016498990280662190339887014791533345740784993127848167363379653394379349953243695482504674655974051995180962091859330899916651666266697039915116380399860560537981650266987325239509559043367670418725940899320819996671000691707498408098853119616595429817409920266588614676236940248325845345821572393503778097509365155922188285609785156084103036794335415163222059629752943258287680562934218713084374332915791844040853164598745494067407639059027124074090154638593980739589466281776405433973062249570649278795402649153672964518218139521189538198494722205894638111279703745291064674694088381452941998849387957210843803740098668026423869996988932496010450485025187270428735717667167929383491220913365698737142828761462234983703451637014549654281932364100185417730043456415826285167996726511849702092655358051859668929664584394428387852344891361013693706755984624433835082877087754771700183997850309926514695107030466968339683448766785504967181247191620735150615594034329669513428669505509085703934800048973768248903265719387693909908384929736778640507165290216693920220474458129909438708699180796012872730124674119616783464087530786442307080331410160949992147428999406594329153231219786747625973'],
 'potential': '-24.2313815582228568897914267207808087313208161072796766200029491437448716365577351326365747914504737204008912656290872329050996768147874217976678202684108081018410504471276431589797796436745578087562546855269176867784804126821363376782855167002641630612747193795744073823631420870001431670078528077489440442198351429960103895916708467745297998831785574492454605434109093444494679195036456153913967116365019105210030405945228691322199126273995264833431301003546879324386539617668983065213158233466937218829971518986164785360939337372430702456117029549100327718686458569990266609048428554119872586749558258689028454791904227304090665902133290441768709272699230538634028243437341845687389016350148057890849157644429811509096647809647496585410504820485757936047527695333676350028454526556780120219072613926115380430418223706551343520758391760063456256317875370946253526552912172843672422273229179367796605131404255052214655904241601817299418250950413640674848611297809805150232809353065090123784806355734669774986580393870260206365776826724840853685792993464934589600005250845816476437508149672741286215873868205683628680765401752919369456074578739870526206704174211416263900219172062896089966284123903535',
 'stationarity': '1.015e-2397',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 1): '1.0',
                     (1, 3): '1.0',
                     (2, 1): '1.0',
                     (2, 3): '1.0',
                     (2, 5): '-1.0',
                     (3, 0): '1.0',
                     (3, 1): '1.0',
                     (3, 3): '1.0',
                     (3, 5): '-1.0',
                     (4, 0): '2.0',
                     (4, 1): '1.0',
                     (4, 3): '1.0',
                     (4, 5): '-1.0',
                     (5, 0): '2.0',
                     (5, 1): '1.0',
                     (5, 3): '1.0',
                     (5, 5): '-2.0',
                     (6, 0): '2.0',
                     (6, 1): '2.0',
                     (6, 3): '1.0',
                     (6, 5): '-2.0',
                     (9, 6): '-1.0',
                     (10, 2): '-1.0',
                     (13, 7): '1.0',
                     (18, 9): '-1.0',
                     (22, 4): '1.0',
                     (25, 8): '1.0',
                     (28, 2): '1.0',
                     (31, 6): '1.0',
                     (35, 13): '1.0',
                     (36, 12): '1.0',
                     (36, 13): '1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (37, 13): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (38, 13): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (39, 13): '1.0',
                     (40, 12): '1.0',
                     (40, 13): '1.0',
                     (41, 13): '1.0'}}

==> anc/extrema/S2435197/location.py.txt <==
{'params': ['0.000936445172909820443159035917110318803069633684098990060717210751572531057396572704264120959562075923963133994314350651478972999136719243603262020223632390767328763829864757562870401083525868388222832376211946860009356627412403825736422520907234381195132066574763603671914837195560274699294185922906997183988934994732514515774942283793755424593613537699127804577599993993355036621060244982859640523556172959097922872740192225379054437131592595333992089019824117896674267532399599621906574872365898766867538246547182483127260326499830859686625041792275975906486375419553204743413737618596612216020250549825883995811814617762523280693001962133006100454967766846653477200209802816546078843016532534577612034197346789112169853148260653422050763397690881585114239880896723473359643493123066048570639711357443783575180535803095545731229642238330115931302334995190880064558047418617126483070496657093836776231191860081601003526024230364341992211441176481268698890192481435513547663577949392048522607992666604596940152723644798653562003758524284353793631718793239542828914525067607823787800702486054161618956812767054680693913353817813435307640149650092508433210228706460455831038920243221222399828330350759903',
            '0.030876707191726560803126610711213720979003611060992905367920751716655896346793043723364788980484460203963536143595652088515090314469432261143979306214245639491305099848671442016167951068678880253597363036644450465623303099960367339216476315912884372295279902715325024376539684232223597455000609832411294822393519007239991839490606164604400089053986742774908135835988824946655780948782413179454203344814487607102282088867435221905482748952324643184255206445089510131387928356320487293960840030888104690723529241567241158955544281391710623704038920368598646403234582187100138018816225384737184197949951664741679712908557730901917844915644512677682961803946058118371318280359942537353847589102082134371806165260619439315959732484009726074078445749220277568875355070845707549904474828710973541485001042548901356765188717524033812326312090150859911869811083890308677428316116575699890400907738787620793622604362845812702986884605890442786094980366587586539923141926728718618739587750026344118900078407965953810838105601571728941357739250190874094627900073240573389371611617313259197155605272691945034135637770584051279157894860736477985721201396476533895892994479614596641486587435595047130981110943427824',
            '0.153849435124028432330697737402156829571930977994037450445141061285263800492197694565330336808716328513597767164531444539743134518364009378608499358938497466394700235177125000112923653435935190982959935737890842025852527658779912006158843393388063651827355662742903953685667367113537321738896802655986645171509186017428869376674651110390253875108078180015143149152773253848477235361758536364634274924626957698078782199700780024805900104279675904345862129821590229040736429103436342399491532863912855849037511004243006173638296921000589965221538449619019549371461084894876490346961415933886979619258138102728743668859705823790918069981911960348145677132249147057074012897820278020533219444092181507988875226099173397676480899363385603251868080160465756603222078677078538719304470501035050777109593080133591732647631625134340812512632109484795209009569814059348251027844130278455587947238417411496801595268607163401567135534696876103977371009381358767221126364308515164996943060498704466493694549006439766620794930558011074111351047237788341253315972843546113635088899810578928766545570277299334118676337767619790718645999781266236814641231473408783615012996458274788246458437934629809467928781134128107',
            '0.181837216951939814663806613261468214892997814586326000727297221493259695603555512319577079208197319882749995334394838607801750951695339804645739922152266208952318501132547464399571324564577342735900481790455031077223095428942773632536270397571108716485747071423518746747162681511896793554000943219170344970845252556032963109152430472077153125346444370720376120594440375161840343485117646078112776163568852695168565648622143981938010538854595925320564658603876575409352274385853708432558864798854468545950957761707529597991253441808909519154178445735341833627540245541787142848147902939954495081937214450841910627563173413232547761406579691536370871419314139911208698111871715857384758813973055637541166613592340330712715078270144285953490218348026186499372775743321717379163566305771284384767073775029452516680792173179885503605040468203702095855838181208319946980586481203993444010478187295394757161119008560451435525795240840942787359122513511385303188917626543541475666040508736216012946137790630671948133963823701236970222024773114047411190415106591093321741963477746893949319211995966949395872010904451505277983251533343178674188342768255625165507253647550722689646732131460997142128339751102047',
            '0.292426962930894905350738822090986599164357384513363857903046685909488243286584681960086135499192662354075580679039844157582877783403646885411806476921917603107226029426079400765685657236342845900667504570324256614732228725349321644616365530339257404772768263343915937281574328855384388112830818243262739169540548515347157600831203949542204147997698494432427404729761130413082352717858977703810433221321558950966142768964533459440095051453249722028013031369856701143616097838678667899363990746971758435837543142764691972364880963152653471127910281183697151867097675899253999794368962630372190119466296030115109145619677177264743779870501549522936078725631966828498905743405327551995883639350370168861233641024506200370066596019646951741072275610240369229839677248453154409182269173158019370210382522416287082033250054006774999627771259622231978933600232676208232572747053724683564833264255159280986679784298843051045483508102334359545350833593847648028456756754035229280081788997097598354064451047835921887149615962297501479133536906860992215997166498724145737809893185811362481280059779814880918208340826176960001103521371491635854532262698448066466397377576304798589465972633836836901981567045614753',
            '0.29995871947678341555414156640528223452928445102494239007557957014375230011676214346430255697993428670797128452492273208431166755251182875966073942751205087459692775467263279389145012327452234121760483460070800815706743513367905213370181971289012717882139839560326079547015213062660923477619193044643336484391457348448281725350086941359307012242264473501105697045376082465843416937431448511214528083468217463041950120472400483357102104789184940970796740133832653070403418245763186618973987067341264873456011934606101050002430205268126155235651267250777718735284549063164263904419660300901137749952358097241744361067120856352066774089534788569133137224558366876609143187815398815142084835720156701141550270046595740534008382024594263382593226184354204919227193553703945472992447449328604442037918556313737544805882441411573387033489174603469083316114435767205891740866125465530951602798855126968220631066860636687669639049133557452061199551800403167168851093341796580719574759162834381699531243937830275186479842564573959705814704252589701402428603546334722475149658905773438187796436138187290773348485658957287511794173801436436910086230675077058415590863347707843945124313555182153094758775263923133',
            '0.397238858182219639097635561216700312119843405502993004907266967308396788498743399662359098628181067155778550076220333666451056852835750295964395545690615203394759889933113381672759430028034892064120893382032959323735891362160858231018362039647727477786012467194892665185897236531143731391867754728899943322120939537389555878484323821172253493017711514005128360076438478397739016299753702397556686067329079986738722609414780407395434935297094274316356048810230499352335755143697384844382100503196064338103963555616418877533332963329615283558844268127499745812344263176341885705330545563450547686453626976131282155266000658376363491352469844530585750998187663217315847242321929845602392026285268690542271112921767057467967006614647530783741717749134856614857262744379533659110213992595274487998650574497040501921651595876686253182694588176855811964276850661422555213760094945049616980714385215721540084941666228124986247972839976568351128810205313973838003418664126232804464322005469791495885785057491074859167123429130633823071525610877601147297002270466010748440726993585242984476980455614152926664741480397741284582504992321020782528002425381123076490026924381550092688626658684957748271689687219692',
            '0.130811165593611428536666642925597704085674139969934181376225793316554140259410917035092029946288665060811395936088623710094353219808292598312895703263997439978068859636693774938969041627526478104411828102908082795073360138581663755132912766078027508791920425756436572565602032873740921962009074628136463645915698687245124130278546293760227794411763444802122234095753144299305800328930279954716846355332447627798278717876746505846243813611111917862633670172741302596733580722887817223517599744722949894324642639232666971971261049603764990179631714560195661437292936925468526628407095996898953614934377903019694012259660791866831201972621634867564115835975836537583777523706444012317573055084018356501825897597810152089225329222140831431370402436972319680144616668332104855984076324170048584134982923975673922909621463041554454170498935773030952125692811952455625978623933068900754746228912318247284867870232601430856567101533133326006542993831909333471816165090257195017775128651107100610452505753422252895319391958405415487391434490631628411626058852307637231035453395889202245318803925383658099780765652565899570372074321383707655466372729569725323590512086732320834953114708534110757666102789403125',
            '0.268029758965222447099930757928666781881808251450276336497336482504795948694980298325918651040416916033767765832463920777306033566269264257571314891388618577337199161778476654681258109813247664361557840010274089510298399303232799437620983567891503556235676183917270205779018734913013101981637482981630265077549362212588725051434229860902338138126245745352899027941777539070095256236577459441003326194620795352749642885120641770972362454443201629382004481148309410443563271323490141497445551497230691816739105809811639497687564921045080300345008857176327315414215309341965478528246256796057359526739290897591341194522266880991337236436620618567259015481441308364471219715481989641610504930512969739323004788954955236829867281176791698511620497534508633776146430146799439499353932600322408643407875815651974192204838919531720855034311654200440482714567534236018332046701686114750581137005999364168534844414346583291348628472183521375159614924073877817264053087252864091894982070139808601332469388007635639625528008294745391596703293431872267124758394175581459524266015054996025059591932652956350859613248064105632156253954718483356922274282445768427181761087639068500753634936204242287379783691530900224',
            '0.379225891302930954442296566743407408130455878585875083398478307179839352004138930654292233819155509300702804454359636552241330020589066388077034639912735255414167918272465905904256155221990734777002467762148836068097082965577880700830812841921131710943848601953704345551481893479214942600429739120350679162732788644648560927417300055273296550854921265888660091043296743814769665635720738125495343201215919883787735440706853112438553592747282083459041148572687448548435935156829683957279208305363762553359819209813328472608675221404464521283762637035454625149620473703756489026304260650685653301139790638328211953644396990765437399192308078035261788261164663522917549712418650808987577282783811865491680319622632361575297292156013802419185298026970740540044758230532903462303779519071834242927447241626792357254153805783841278026966358714653561663968769636415059897091471987009247434433958655618408005136467590090488537955130090116300055323124205566658680306819021399358934708077218439495312876877428954938229753342618130103916710500475655036282563593330220172537166692189076265531155921250078345893015529685088269344588278475095909798715431056107162427250128031490046759755195684428081807725751080773',
            '0.468266274960223604304243299662346311080073378280653599237728356155957702517927127957215183708382190766062191198087654872103286161952437264901269883370148377063354980730536439865399388661008791634689859478556021102907801492524170151013912177274529340471508149254741896463813683550432498420438219421148567448786233772824052556885533962496784494513518762212851222426342346863427512802024555718143225756140197717991890169379228927093789057748963328443781977136965125000056372488510356253936562127992527884292549127461718992039167562512056431553912472065706133790428569533782487444282205438220503599797709138521423208474626174461439833085428952123660172668347897877609625586104815592118503205453121467915833509819767140644483687597209036628430663761876512949982748133882205773943465339085258289305416169429002791695393306581402019718812348162439358965187931333572761208132159605625584034730234377041091095646197335917324083040866588827243461568518347124217050398777254912781703935205482169621823551354223232493241840107532440731527876147323400828989620478231080599470031636976724799733073922656185066714305172634745425482197570285211822833788769270568330136146530297759963860962053606639718059822203489784',
            '0.478528095584847313658438996303699886515064510880791710965063508264933519569861123519149307978525662481845172655824041748542897115786258312354162441248278364208724019504021228122299091518497242373421292084598956424478261591839426940511296704214384351339730924121821889381394803053882256352852649705474892338846883314447821765548036081807356338930289352536194624819779681602804065635751059684785479695432840191440572600076253672787143425121558007550471476238884947790337810597508555939515278610959665375114971775510441960262286885995399100941631115459026704387267966741564987146612962726082237835447415918168688550059181180459470320072525037974472775326419941217375845396701454660697617138112230049107681302466609104127535394145271398332275664899027277681272122644557292502678017611936638033750106434552102115066106803545638350287121306720389840958788744181874824329039044833397413927189296990390039735662831806138603408457646883740841210959854864488550116277228386632371952374939839506322096742084664104764796537562800009078551783104002035952359176955949958012585892626641340047915953575570165722039493833756297498043481372507700748389289856974112840915520545317271235940767727390450981394557574937668'],
 'potential': '-24.3519754625584254966685715111387389340740274108330345548187160506076141329135950932484311644279539865880113576611200180619736669472878179071766557116591749176466098615628655667261219694175001320543492432806590187138897297418144238357059847909232498145522098611156558740152515818009845251102762656773067592232286082640504473332570263183683515191562424569887586967411828210958242742325868908999840734762761302020485070399766999213317933668991982454297118970544795061387291063640690235840308131631938328279925401736512280504580768894926380586722310926322470245682953289892764904643449682831092102875711571183398902610855192343626481579936087561894177592229013296847433900212072460061292785587786635976590409682000215635212037757362335723998109623063023588610506702867012687459924712626587207184570205811083206409949706146591518090815902711750946874538507373239099201830969160230514850136977324461170175906004793092920073663187073626898341310721901722242966113825809019519203992177056515421422685634041075599139163566722463842407353043198517063865318022834210728275984755340704247483940543531402190687112059677054043901700066417066359859575943993229118589143796996868619633054178846783679660255726869029',
 'stationarity': '6.012e-2398',
 'v70_from_params': {(0, 1): '1.0',
                     (1, 1): '2.0',
                     (2, 1): '2.0',
                     (2, 6): '1.0',
                     (3, 1): '2.0',
                     (3, 3): '-1.0',
                     (3, 6): '1.0',
                     (4, 1): '2.0',
                     (4, 3): '-1.0',
                     (4, 4): '-1.0',
                     (4, 6): '1.0',
                     (5, 1): '2.0',
                     (5, 3): '-1.0',
                     (5, 4): '-2.0',
                     (5, 6): '1.0',
                     (6, 1): '2.0',
                     (6, 2): '1.0',
                     (6, 3): '-1.0',
                     (6, 4): '-2.0',
                     (6, 6): '1.0',
                     (12, 5): '1.0',
                     (13, 0): '-1.0',
                     (18, 0): '-1.0',
                     (19, 5): '-1.0',
                     (35, 11): '1.0',
                     (36, 11): '2.0',
                     (37, 10): '1.0',
                     (37, 11): '2.0',
                     (38, 7): '-1.0',
                     (38, 10): '1.0',
                     (38, 11): '2.0',
                     (39, 7): '-1.0',
                     (39, 8): '-1.0',
                     (39, 10): '1.0',
                     (39, 11): '2.0',
                     (40, 7): '-1.0',
                     (40, 8): '-2.0',
                     (40, 10): '1.0',
                     (40, 11): '2.0',
                     (41, 7): '-1.0',
                     (41, 8): '-2.0',
                     (41, 9): '-1.0',
                     (41, 10): '1.0',
                     (41, 11): '2.0'}}

==> anc/extrema/S2435907/location.py.txt <==
{'params': ['0.0167676975501489158606170237449171460297664993420327547156096837753369427381104441389266775237573598513096499843261113137812521811822',
            '0.167649204924302776124054020753508111564472331167593947851026759760024348337283972262627568132344433865722750000965241073847298819615',
            '0.187443730617304560533784475480250747453260772011000956421537272689322103948868421987915910948055929470712550002738069267628110777707',
            '0.287537562626007131893610248676124027324206784929025410991458976805995203137637783759555840606196605691539849988317839720463784481731',
            '0.290696360294441381697812596805614392390924413535196185948559545825798642706886473533007054597694280026371249995504638990226578171972',
            '0.2969221730883133084153484765649910748024874884383054613164905823843444213342468259420404606476253567094194808697538153258961384052',
            '0.396843848588849690155865231965138651979914309455969148228282908250393367642603846477370314839743227754558850015977843203061371429815',
            '0.118027231886874517898245921886292475874965856318784502129818252562169828936251778166020051362052633855269600040684977192222343011956',
            '0.20536919681042847062602471463149048750034261613291837853012391509676399610105364775539640356106043864719460003380023625046523773112',
            '0.327591294018382269608323833945866616477358411113234955555830959274436646316288925282410324397979232889797499987458764822807476583886',
            '0.385565750881045210358492205586321210045335606301307415846839129059437330405280713708677993540233800969953299991267603622621742344986',
            '0.466107331012328986704135354233719658568101334319437780436191903564255579387762335324450947288680350871161900040488005443756789212092',
            '0.478005946732723346072721763701286170687618380924057443736629740743994776388196721648365909556439778230503200001995590033490876402421'],
 'potential': '-24.3590751032592938853043408327564124561812556772016878449815000681763732747608449208757615878759912785085595236518738094367449940913',
 'stationarity': '1.827e-208',
 'v70_from_params': {(0, 1): '1.0',
                     (1, 1): '2.0',
                     (2, 1): '2.0',
                     (2, 3): '-1.0',
                     (3, 1): '2.0',
                     (3, 3): '-1.0',
                     (3, 4): '-1.0',
                     (4, 1): '2.0',
                     (4, 3): '-1.0',
                     (4, 4): '-1.0',
                     (4, 6): '1.0',
                     (5, 1): '2.0',
                     (5, 2): '-1.0',
                     (5, 3): '-1.0',
                     (5, 4): '-1.0',
                     (5, 6): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '2.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (6, 6): '1.0',
                     (12, 5): '-1.0',
                     (19, 5): '1.0',
                     (35, 10): '1.0',
                     (36, 10): '2.0',
                     (37, 9): '1.0',
                     (37, 10): '2.0',
                     (38, 8): '1.0',
                     (38, 9): '1.0',
                     (38, 10): '2.0',
                     (39, 7): '1.0',
                     (39, 8): '1.0',
                     (39, 9): '1.0',
                     (39, 10): '2.0',
                     (40, 7): '1.0',
                     (40, 8): '1.0',
                     (40, 9): '1.0',
                     (40, 10): '2.0',
                     (40, 11): '-1.0',
                     (41, 7): '1.0',
                     (41, 8): '1.0',
                     (41, 9): '1.0',
                     (41, 10): '2.0',
                     (41, 11): '-1.0',
                     (41, 12): '-1.0'}}

==> anc/extrema/S2440304/location.py.txt <==
{'params': ['0.0673680823219970567296761570783991190124771744782327076811154379503219260862919742327243247407086501072078455495994939999997198805653886',
            '0.116933575060504525435390691776087728650559017276379986967429261433254743928747202181458431295970881725518930393705774999999899714606368',
            '0.388210313527369893565702702068055807321628166342534612650032401492601876008674771662747546839236287163856786660420262000000111906261002',
            '0.437775806265877362271417236765744416959710009140681891936346224975534693851129999611481653394498518782167871504526543000000008103198843',
            '0.0003507432854425480833610145391446589248331921201705562244728469320373563516161217991306356842745859619419381364637372444673778017126',
            '0.0083253506624691400904849008552707784892631152932998146161272247887303981442789107182848265343955319063713110312511239749999811996272857',
            '0.0451604713362155801316358098178564305600057987111278162695514534712994958239008298295242119698148038120943972800866407250000031552377349',
            '0.0628526131962916362130098247249719257548719966177039809949446990416953118088405942330160077667285685700071199720364117750000068356992805',
            '0.1353698791303634741851580246092420718784846844317781934419428884860813961784715811415917074441865222175297564826793435449206906174',
            '0.159435551320225284115481179927069401106168181835624291784372934447070744033671900246097457698332539981119305340290961575000000195841517',
            '0.198026049718706004625371876291251689891538747550723355786342974145440449757729064188887987993432748415464454035207381975000012552549447',
            '0.2011229347996851321296236381846762538926124319770415924134353242638331041314669432068908058417058890526873845242934324593741462531',
            '0.2906276187572469600464583495464024555039391444860338391282764078553235533855625425268258681196431422122169679462422531178311672412',
            '0.3029467502139043479968613396368028081456347658661804763532596000601431982649114243862239775869522858001092877396214280602502707609',
            '0.337510078674843633437545340948926731624068948066028889322872676338421141934669574303335381915644092600450235307001760124999979528852463',
            '0.3631925843475957878601327580225626200038417508386304600359348590771249137820557100034454093044641360450799222571668749382976618538',
            '0.384409989766360022697141449376452826290889259203545659230133184952519998179292996611297079420752834915059578744352429674999985689363916',
            '0.430379004652992874172308080408233459348656553723740396819496887565736264165243061864723765528183327375477136536049908125000003788991249'],
 'potential': '-24.4030450894975356862568779897995360018391481753173665669558916485080944855326898352325007090475374438904192489034886307262977181729239',
 'stationarity': '4.126e-231',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 0): '1.0',
                     (2, 3): '2.0',
                     (3, 0): '2.0',
                     (3, 3): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (35, 17): '1.0',
                     (36, 14): '1.0',
                     (36, 17): '1.0',
                     (37, 7): '-1.0',
                     (37, 14): '1.0',
                     (37, 17): '1.0',
                     (38, 5): '-1.0',
                     (38, 7): '-1.0',
                     (38, 14): '1.0',
                     (38, 17): '1.0',
                     (39, 5): '-1.0',
                     (39, 7): '-1.0',
                     (39, 9): '-1.0',
                     (39, 14): '1.0',
                     (39, 17): '1.0',
                     (40, 5): '-1.0',
                     (40, 6): '1.0',
                     (40, 7): '-1.0',
                     (40, 9): '-1.0',
                     (40, 14): '1.0',
                     (40, 17): '1.0',
                     (41, 5): '-1.0',
                     (41, 6): '1.0',
                     (41, 7): '-1.0',
                     (41, 9): '-1.0',
                     (41, 14): '1.0',
                     (41, 16): '-1.0',
                     (41, 17): '1.0',
                     (44, 12): '-1.0',
                     (48, 4): '1.0',
                     (49, 15): '-1.0',
                     (53, 8): '-1.0',
                     (58, 11): '1.0',
                     (63, 13): '-1.0'}}

==> anc/extrema/S2447241/location.py.txt <==
{'params': ['0.048248121729322751824343527934583591409243711396481413163162156763074242530493031689093012510730377942108856943745476250013871980324826',
            '0.04835763008105822020636453583097185983966269866194343052290181338929954733386865713864798170732004808118687629562303625004062361198307',
            '0.13109062206834857542666889334944199087372444570208072412385787524098659415371060249238580044546319038593035301417765624996338273490991',
            '0.13159156621434183782532577522402358791587274609511671946429014043885980165748032639038727986225132729867833077022479625005918862864016',
            '0.18584460335420865996322936278767917788155546627693834112016109463710702242634371191540130710376227453870597652831367375001596031508607',
            '0.23341828511075018402858648153690209113907011724123031637945194349904084274795986181441680445033183504552591226213438624997276390167256',
            '0.23357360080785762795823555354130266827255454689150141967172093268734163232778406434092372565035541944100137211389524625000069132193801',
            '0.64043522265747053730629540462954661156857279971141568220522376738149563832495283195045329752268992365572572487148692375003456186438246',
            '0.000212977860906221813051054627113733425366578366659292769278609430669840044419406742185858960054872166020419718852370339291132682795',
            '0.002202205921553984888573820051785433858642988030725303178574920795965597125705166063482112394856996146970961036601319736956894362006',
            '0.01759742233027367579326116704956495765533087930709535960940604371778466982444578811401801256751403965914467928365069887455433721676',
            '0.03178681288119495317913414796020806678374311138043479371902545064899368118792932931697322224627656437375639699556977275938014369083',
            '0.03609395273702910164173217040074144572763213249856119856211206983031263661913912749393869843546720664180202126152158836395014203748',
            '0.04616809341989766341089460843191531314748695455138845673225167081709794636953766926072226120730391256446065274970236384769078192443',
            '0.1831323895718045756957064736717810952880669424170342574145363535416561134936543579131861895131330945212016315617138227118439247633',
            '0.1839370277912647189819937889107731208998470405092362269977578606904569006640444431175755967864350940810630540991090869729501525959',
            '0.20750860485169062084259440720473984609529793005867085396960697229003340841147369086909077248715965511721768484727530000007804326937515',
            '0.2177721733401919156769972588898153335576423377474968683998270712671284214222630844624292646043507883266820567228099999998708081978367',
            '0.24551850439633994572191519134748069608673864000782871465441431518377711667961751608949151904438594572905857535046930000002314027259527',
            '0.67079928258822248224150685744203587573967890781399643702384835874093894651335429142101155613589638917295831692055460000006880653767835'],
 'potential': '-24.472415812786643433968489991303051671550692581180443852699153675199552042946201175705176293965951386057185854495669873149589048442327',
 'stationarity': '4.736e-227',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 4): '1.0',
                     (1, 7): '1.0',
                     (2, 0): '-1.0',
                     (2, 4): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '-1.0',
                     (3, 1): '-1.0',
                     (3, 4): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 2): '-1.0',
                     (4, 4): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 3): '-1.0',
                     (5, 4): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '1.0',
                     (6, 5): '-1.0',
                     (6, 7): '1.0',
                     (35, 17): '1.0',
                     (36, 17): '2.0',
                     (37, 16): '1.0',
                     (37, 17): '2.0',
                     (38, 16): '2.0',
                     (38, 17): '2.0',
                     (39, 16): '2.0',
                     (39, 17): '2.0',
                     (39, 18): '1.0',
                     (40, 16): '2.0',
                     (40, 17): '2.0',
                     (40, 18): '2.0',
                     (41, 16): '2.0',
                     (41, 17): '2.0',
                     (41, 18): '2.0',
                     (41, 19): '-1.0',
                     (42, 13): '1.0',
                     (45, 15): '1.0',
                     (46, 10): '1.0',
                     (51, 10): '1.0',
                     (52, 15): '1.0',
                     (55, 14): '-1.0',
                     (58, 11): '-1.0',
                     (59, 9): '-1.0',
                     (62, 9): '1.0',
                     (63, 11): '1.0',
                     (64, 12): '-1.0',
                     (69, 8): '-1.0'}}

==> anc/extrema/S2457396/location.py.txt <==
{'params': ['0.05053942091374837495122200962648688512392939568510388691918247830506061451149388871875177976035435195702582574877557939329872328308',
            '0.05729963387797918123427177920657360031491668594019587114435132714527331444283226744255646284664893952419935024575904402114109360524',
            '0.09770288423570240722895766424561676771668508875636654862911611855218687683370524776526157303266973454348202936707598378898385082796',
            '0.09853530327092132249019768223424880357874117102722839784369927592700107496719558544226432063925689424351483322163507249217515535769',
            '0.1651386886697067374197655680396340857537627675654956292078851325956072433971584236038647054536522310054245262402936673983813272079',
            '0.2133205518838323312232660804517470408078410128559819098651543550928533376120100746399888538941729529701296063726855518234377933568',
            '0.2141529709190512464845060984403790766698970951268437590797375124676675357455004123169916015007601126701624102272446409217615785943',
            '0.01957393647456664700294781371659556215957287147934965142643918811215870628277941078411629718684808968537006276561668749881716087514394',
            '0.05282827310123499968962797025153350384415123195775954315501113308907467278000525088766162563984879815897381535724328750411563471320787',
            '0.3827530701655452310130770722060788339236424685482983804496796839756630185276612966947856412066098298536983374506719875000700663169738',
            '0.4828172790607150487421388646184746257721418002865352079156558205996927399728334853508448353229760548356375990788080874993998837417399',
            '0.6699978792295736753256521520855448043913908546536225985378673979077462255843516915036024065196928154529254734971119124978879387466363',
            '0.6703016862126001291381644546298121173913328576459682162850372999566646367893684596927079312300478766198227413715168125041765524755169'],
 'potential': '-24.57396996535595490736028606612934495297082409434474966565580306727360516831772042823304109244955542211588364934821329842871506632316',
 'stationarity': '8.129e-226',
 'v70_from_params': {(0, 1): '-1.0',
                     (2, 1): '-1.0',
                     (4, 1): '1.0',
                     (6, 1): '1.0',
                     (8, 0): '-1.0',
                     (11, 2): '1.0',
                     (13, 3): '-1.0',
                     (15, 4): '-1.0',
                     (16, 6): '1.0',
                     (18, 5): '1.0',
                     (22, 3): '-1.0',
                     (24, 2): '1.0',
                     (25, 5): '-1.0',
                     (27, 6): '-1.0',
                     (30, 4): '1.0',
                     (33, 0): '-1.0',
                     (35, 12): '1.0',
                     (36, 11): '1.0',
                     (36, 12): '1.0',
                     (37, 7): '-1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (38, 7): '-2.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (39, 7): '-2.0',
                     (39, 8): '-1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (40, 7): '-2.0',
                     (40, 8): '-1.0',
                     (40, 9): '-1.0',
                     (40, 11): '1.0',
                     (40, 12): '1.0',
                     (41, 7): '-2.0',
                     (41, 8): '-1.0',
                     (41, 9): '-2.0',
                     (41, 11): '1.0',
                     (41, 12): '1.0'}}

==> anc/extrema/S2476056/location.py.txt <==
{'params': ['0.003088652652396996559081010502723074750975',
            '0.01590491516712650571507836616547137964517',
            '0.02143571925941100547730044922900560777634',
            '0.03277745585144402340471714296654681675136',
            '0.03675928170154570129302129544157651253045',
            '0.04320929420303259993474398470425512641668',
            '0.04329855027016957930152685207758622709662',
            '0.04559381570820902895846415958658326417208',
            '0.04670996937200438958726067539828363806009',
            '0.05499904981469064257915135840448783710599',
            '0.08198006744452576710635582912800600752234',
            '0.08898773115203362227276784324203617870808',
            '0.09196618785124723027823989696116768755019',
            '0.1244922292893285986625784289572038687766',
            '0.1425124437042657732366279788038809783757',
            '0.1458697468293320975707416664590709842741',
            '0.1557128932599197990160888593891286291182',
            '0.1896074901032869797212754292559111490846',
            '0.2050584788291036075769113722344627603889',
            '0.2515945228315583648281972273252904415131',
            '0.04460607303384245270194696786347776651382',
            '0.06178351992073971565844203723827376961708',
            '0.06655286814323768673773429327411577105522',
            '0.3031517077386820524509403185220435261726',
            '0.4574947510159334540524866952182492241263',
            '0.4703422875566210525910548767569707706571',
            '0.6400427900593858021593973717244807630777',
            '0.6403213775081911807163237426721025258303'],
 'potential': '-24.76056025452783',
 'stationarity': '4.847e-18',
 'v70_from_params': {(0, 18): '1.0',
                     (1, 3): '1.0',
                     (1, 18): '1.0',
                     (2, 3): '1.0',
                     (2, 15): '-1.0',
                     (2, 18): '1.0',
                     (3, 3): '1.0',
                     (3, 12): '-1.0',
                     (3, 15): '-1.0',
                     (3, 18): '1.0',
                     (4, 3): '1.0',
                     (4, 12): '-1.0',
                     (4, 15): '-2.0',
                     (4, 18): '1.0',
                     (5, 3): '1.0',
                     (5, 12): '-2.0',
                     (5, 15): '-2.0',
                     (5, 18): '1.0',
                     (6, 3): '1.0',
                     (6, 12): '-2.0',
                     (6, 15): '-2.0',
                     (6, 18): '2.0',
                     (7, 4): '-1.0',
                     (8, 11): '-1.0',
                     (9, 16): '-1.0',
                     (10, 0): '1.0',
                     (11, 14): '1.0',
                     (12, 13): '1.0',
                     (13, 9): '-1.0',
                     (14, 7): '-1.0',
                     (15, 10): '1.0',
                     (16, 6): '-1.0',
                     (17, 5): '-1.0',
                     (18, 9): '1.0',
                     (19, 8): '-1.0',
                     (20, 1): '1.0',
                     (21, 17): '1.0',
                     (22, 2): '-1.0',
                     (23, 0): '-1.0',
                     (24, 6): '-1.0',
                     (25, 2): '-1.0',
                     (26, 19): '-1.0',
                     (27, 14): '-1.0',
                     (28, 5): '-1.0',
                     (29, 1): '1.0',
                     (30, 11): '1.0',
                     (31, 7): '-1.0',
                     (32, 16): '1.0',
                     (33, 10): '1.0',
                     (34, 4): '1.0',
                     (35, 25): '1.0',
                     (36, 24): '1.0',
                     (36, 25): '1.0',
                     (37, 23): '1.0',
                     (37, 24): '1.0',
                     (37, 25): '1.0',
                     (38, 22): '1.0',
                     (38, 23): '1.0',
                     (38, 24): '1.0',
                     (38, 25): '1.0',
                     (39, 20): '1.0',
                     (39, 22): '1.0',
                     (39, 23): '1.0',
                     (39, 24): '1.0',
                     (39, 25): '1.0',
                     (40, 20): '1.0',
                     (40, 21): '-1.0',
                     (40, 22): '1.0',
                     (40, 23): '1.0',
                     (40, 24): '1.0',
                     (40, 25): '1.0',
                     (41, 20): '1.0',
                     (41, 21): '-1.0',
                     (41, 22): '1.0',
                     (41, 23): '1.0',
                     (41, 24): '1.0',
                     (41, 25): '1.0',
                     (41, 26): '-1.0'}}

==> anc/extrema/S2482062/location.py.txt <==
{'params': ['0.0739338706174298512504694465274894737800281815876713562148530769051603351975886538796307088677686717386811415539624999704391592223828678',
            '0.104071021966608814471668364638941141660242453780200999799695896710789391650580508018069323499331308875122539915537500034280897167015187',
            '0.148066134002315992380215656709094820321655866855796868007343021345991153147197743493578088314153141527448734959937499957394189449066865',
            '0.1783615917530887226807639429840122901835456558763196932443872798234688183111708767214067980711931740453665140383625000179307299761353',
            '0.368624065984467377035462219368815485761629245303189141955360597968298472516936629129198036715216833521618051653237500012783080820505823',
            '0.55872823381425226431081112759015287935803731790206540901413247744127951801172110244759918023376309761639320855126250001094062908244023',
            '0.0008987199565582457430090732470525073590601891562722874040810928103169158236719588616154116758794860778544264131219866977542570836198',
            '0.04562697436053675066480041187837634034360074260730301591137523840254158192448740756701791348546666480385354350285842124081722622396',
            '0.05810618725948069124296603612273402732896795557404149592561872184881227196001648115807310226833109891453406644211006767718406706128',
            '0.0903185151045525192128155632508383752738210699127254208006105110165932218385535630538994820534808632367427330828749999613975300815996311',
            '0.153356925994590368197472701981118497232887817183449654944352236414553330641654228624282158157485967444850457644235929782117884855',
            '0.175858744883107458012135825972856106260561181338096963871129361327278961625306525234001000079073203723691352112924999948122666727317462',
            '0.186605335172062514557215602333931762033471340211157653153772035457717566077605931198881231439249380692412257389824999983009689278160818',
            '0.1980851803985688731192640406124423302174283706344803834516463820067779967424696773296846599670731461708495747339711443006673694377',
            '0.2399332371055456253866863379278451450753583372978452713492990966006223559858218114831563696796919568571522097791034724026657087965',
            '0.27214556495061745335653586505594949302021145163652919622429088576840330586435889337898274946484172117936087641987499995734253179636083',
            '0.3950136639932925447469097467136428679852500150928981677545296616673974717334264245284385974386118260570966475496946060177592360068',
            '0.4057602542822476012919895230747185237581601739659588570371723357978360761857258304933188287987880030258175528266201437155077768888'],
 'potential': '-24.820627229132360188481412565534871350273716335262714156450900428818863407605146854638566067126674086745355848333149777679411925975255',
 'stationarity': '3.111e-220',
 'v70_from_params': {(0, 5): '1.0',
                     (1, 3): '1.0',
                     (1, 5): '1.0',
                     (2, 3): '2.0',
                     (2, 5): '1.0',
                     (3, 0): '1.0',
                     (3, 3): '2.0',
                     (3, 5): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (4, 5): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 3): '2.0',
                     (5, 5): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (6, 4): '-1.0',
                     (6, 5): '1.0',
                     (35, 11): '1.0',
                     (36, 11): '1.0',
                     (36, 12): '1.0',
                     (37, 11): '2.0',
                     (37, 12): '1.0',
                     (38, 11): '2.0',
                     (38, 12): '2.0',
                     (39, 11): '2.0',
                     (39, 12): '2.0',
                     (39, 15): '-1.0',
                     (40, 9): '-1.0',
                     (40, 11): '2.0',
                     (40, 12): '2.0',
                     (40, 15): '-1.0',
                     (41, 9): '-1.0',
                     (41, 11): '2.0',
                     (41, 12): '2.0',
                     (41, 15): '-2.0',
                     (43, 16): '1.0',
                     (45, 13): '1.0',
                     (47, 6): '1.0',
                     (50, 17): '-1.0',
                     (52, 10): '1.0',
                     (54, 7): '1.0',
                     (56, 6): '-1.0',
                     (58, 13): '-1.0',
                     (61, 7): '1.0',
                     (63, 10): '1.0',
                     (65, 8): '-1.0',
                     (68, 14): '-1.0'}}

==> anc/extrema/S2484339/location.py.txt <==
{'params': ['0.008528484741751060985159860194926295662299',
            '0.01993765395146751551180841488530859351158',
            '0.02924932832672843055488165475708228768781',
            '0.03662643489444944444599627786374185234308',
            '0.04230297776125899189558765556284924969077',
            '0.05063247412660448060206519471648789476603',
            '0.05317922765825913722359530311223352327943',
            '0.05896330524375613391097061821710667572916',
            '0.05914426458978760958729026242508552968502',
            '0.06909432025219433559648507525707827880979',
            '0.1192357229455069111967446815469884313643',
            '0.1289425512974979870506331280921585857868',
            '0.138801124908798478863047876075142994523',
            '0.1657043109172970374309841190552106127143',
            '0.1933192914916712357165096136668580584228',
            '0.2292854103359735773448591089618275873363',
            '0.3049935622737483531530244817986385896802',
            '0.3145748161677600629460016534721944481134',
            '0.3197978662114979719888196996180340647697',
            '0.3687744243818166234305522266367916017771',
            '0.1125550538317037219115945845260284841061',
            '0.1356805290359284210666146464063785970211',
            '0.3435899444994363616245891535072587430477',
            '0.3912122675826705808788119611563161015511',
            '0.3973966924817136092684677350916899740696',
            '0.3997637582887358931316157395485788583755',
            '0.4889900425433306718758785791578702628613',
            '0.4916806865993861297425837619812227785587'],
 'potential': '-24.843393806155007',
 'stationarity': '7.150e-19',
 'v70_from_params': {(0, 14): '1.0',
                     (1, 10): '1.0',
                     (1, 14): '1.0',
                     (2, 10): '1.0',
                     (2, 14): '1.0',
                     (2, 18): '-1.0',
                     (3, 10): '1.0',
                     (3, 14): '1.0',
                     (3, 17): '-1.0',
                     (3, 18): '-1.0',
                     (4, 10): '1.0',
                     (4, 11): '-1.0',
                     (4, 14): '1.0',
                     (4, 17): '-1.0',
                     (4, 18): '-1.0',
                     (5, 10): '1.0',
                     (5, 11): '-1.0',
                     (5, 13): '1.0',
                     (5, 14): '1.0',
                     (5, 17): '-1.0',
                     (5, 18): '-1.0',
                     (6, 1): '-1.0',
                     (6, 10): '1.0',
                     (6, 11): '-1.0',
                     (6, 13): '1.0',
                     (6, 14): '1.0',
                     (6, 17): '-1.0',
                     (6, 18): '-1.0',
                     (8, 8): '1.0',
                     (10, 12): '-1.0',
                     (12, 15): '-1.0',
                     (15, 6): '1.0',
                     (17, 19): '-1.0',
                     (19, 4): '1.0',
                     (21, 0): '-1.0',
                     (23, 2): '-1.0',
                     (26, 3): '-1.0',
                     (28, 7): '1.0',
                     (30, 5): '1.0',
                     (33, 9): '1.0',
                     (35, 24): '1.0',
                     (36, 23): '1.0',
                     (36, 24): '1.0',
                     (37, 22): '1.0',
                     (37, 23): '1.0',
                     (37, 24): '1.0',
                     (38, 21): '1.0',
                     (38, 22): '1.0',
                     (38, 23): '1.0',
                     (38, 24): '1.0',
                     (39, 20): '1.0',
                     (39, 21): '1.0',
                     (39, 22): '1.0',
                     (39, 23): '1.0',
                     (39, 24): '1.0',
                     (40, 20): '1.0',
                     (40, 21): '1.0',
                     (40, 22): '1.0',
                     (40, 23): '1.0',
                     (40, 24): '1.0',
                     (40, 25): '-1.0',
                     (41, 20): '1.0',
                     (41, 21): '1.0',
                     (41, 22): '1.0',
                     (41, 23): '1.0',
                     (41, 24): '1.0',
                     (41, 25): '-1.0',
                     (41, 26): '-1.0'}}

==> anc/extrema/S2488182/location.py.txt <==
{'params': ['0.01723685105856891237489907296313853286253651547993167731347034560667226425272796273753015241129154090667038001284873134950499447244',
            '0.01838951744219195898830264111008731640445824044715782144675616177932338216089042035279437094340116125029217831250203908451833038474974',
            '0.04666426166320830598593641794165235108541657477211975578070817142270228231545312273801461251151112690363986759375836268671504891578',
            '0.1105705262422661053746772138758326532627332575014145556828187592560357521603261156968731069269776327042574693067430149941942376082',
            '0.1188698835793518415663531222125745520825038725500855292879071353829306350329579233714268135384511439598740942238815786489089861158',
            '0.1717528905314920810795738486868457251165937052963658154090386608503150120615916674411211193314618800173900543124907311593389413277029',
            '0.1737086145599506022408402826444103901751881847985519683908879027171655630947225377527582582137716217063632839875009892107067936812989',
            '0.2052982933769482965918067804625511357836006748915928892370171188542386221752545364760184579892914775830788081874942578705345960951316',
            '0.2131815124756375537083369726287256505690101898129580132953507483849560062562961229400590937290165780497981745874952779133631536134642',
            '0.2145491062823245128578618556748599507809395338414520226782027755061406097710599967917356581763341852421642521874991118294398133522846',
            '0.2660841009870984007713217654456129110653242349540995802840023338054093120202138986404951811266878329117055281293992542593284695106',
            '0.3072801138520908963891679390617508709762852352486196195884661598180216949079916785498301900781618874572209461124987846574269252431943',
            '0.3093150048690860289418014625518632148114014023524116371571975630148407121668594276168257877553889338565013402124980819227601597865324',
            '0.347196723062934423564372017271623082332911493396054518359096816602435857100108312358874449022650479459331649476796239281431434767',
            '0.01533306518492899740892048792639087660400500383121228485977754758014881106092481161839386782270012163445265559132016245997007728231001',
            '0.4070335451111984801762762191100217237911696098832565342733948253614529708197730349046080736186963068450658487311921160376587824322',
            '0.448557361569090587908662136958046567902561604589048772922341220805093867882144312786065674941230546281701833966270050603794999123',
            '0.4529894481502985818703483800015991201275502420200873732259000248210862437604615690577776778211887822525964191890334864002429342332'],
 'potential': '-24.88182121238117185001302732045993957009498263073810626070008766005362502257822956316545968374474291711016483648028758903844761745296',
 'stationarity': '7.766e-215',
 'v70_from_params': {(0, 6): '1.0',
                     (1, 6): '1.0',
                     (1, 8): '1.0',
                     (2, 6): '1.0',
                     (2, 8): '1.0',
                     (2, 12): '-1.0',
                     (3, 6): '1.0',
                     (3, 8): '1.0',
                     (3, 11): '-1.0',
                     (3, 12): '-1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (4, 8): '1.0',
                     (4, 11): '-1.0',
                     (4, 12): '-1.0',
                     (5, 5): '-1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (5, 8): '1.0',
                     (5, 11): '-1.0',
                     (5, 12): '-1.0',
                     (6, 5): '-1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (6, 8): '1.0',
                     (6, 9): '1.0',
                     (6, 11): '-1.0',
                     (6, 12): '-1.0',
                     (10, 13): '-1.0',
                     (12, 3): '-1.0',
                     (15, 2): '1.0',
                     (19, 10): '1.0',
                     (28, 0): '1.0',
                     (30, 4): '-1.0',
                     (35, 17): '1.0',
                     (36, 16): '1.0',
                     (36, 17): '1.0',
                     (37, 15): '1.0',
                     (37, 16): '1.0',
                     (37, 17): '1.0',
                     (38, 14): '1.0',
                     (38, 15): '1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (39, 15): '1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (41, 17): '1.0'}}

==> anc/extrema/S2488241/location.py.txt <==
{'params': ['0.001410143222500618208003952247258091793395913587930983919814413408924006186833601997111084149639252467597457660143578959030048131565',
            '0.01319152697987634664343338128506308273716265060629558581560084042350497646771296979847265752556225171503690304867696986468345215534',
            '0.01674957071580646769042233679677272989971058004550074582513974822434702364956977511243685102343344380690241342422425372929446911892',
            '0.017551152643146591549509399403395023283736437538173686410975295484220957586064287011724712397344956066007500048872598799699380767291',
            '0.0176995528570783337689084911233820919592808580640483020849316781801619139898808295662289924422459190026644596482787955993800486421',
            '0.01811147839108104852533855469938872419325686175047762355405796688154458726633171218524741149197809751710681961856481373659160731462',
            '0.02795674010909497645938750969119841816554973032902323150064672228890016731679391495306426849653829052146749448882952069628384855073',
            '0.03459309717207507798015061735597754482250088783539723601013969150590228171171070661291090601854712482530334526182992463342871856325',
            '0.0469464525916665594996367113175754417867889767488034594673734250117835884190139192063342793174243073161471171102459163745723455639',
            '0.1087312624730816080029658431183199552357265293330063235544953684816337302211120045208001565975751595252322123754812285231187201921',
            '0.1177299796545421326825569458901472154049314234563220562115883244980212651227036588948599003598048572874009481916791247771512201852',
            '0.16848023021490003074841602527500231157787212295766509294681612071325415535598616381016379014193863592543750000530028764545969241574968',
            '0.1688128347275433503454119159831446415178216254494284489873156655493468240028069795591768492122963120631425000293852195414043481907673',
            '0.20365079905054015212318367511293023187990024966617353200885668922013424270988272277351716517700057436379250002694087340404653048542708',
            '0.21061263658085019117023196171099695471741448947723114745209048665539968141121646915535174798353404168963249992841642043308735289716501',
            '0.22063047411692298154644291643390675371313694056746741616512799322102614285316368153754154952569731266949249997331800200332021146795377',
            '0.2644886016830864275504062122690449472566714709103474577535295109214215990607336010678178432296484144155744327750215916689392142754',
            '0.30865266275216485962499740895959429941251525998249517841296916256675953211650874564128611788427982689429749994494271539334116537537136',
            '0.30902269886564519326234763560298694755414948468196658684263025588167224591851065656241269147496482190031749995894491354335820448290112',
            '0.3471689236482746746135162138808905736246967542641495206272799149066137474026095675912565216152118434720499426341154001069550972194',
            '0.020152022022930833140652126024335151470501478365471911756880562256015822921701599320120160928153022467676249966864535949259445329122872',
            '0.051143589235573981596624662280407298569499711903198474227647092451212353533985112625666857825721473685246249971100080355022418068649013',
            '0.39436790523836013654923702754097611839874958344311855627503867061739106935462610580318865328019153987238624999965596936660868177707128',
            '0.41474861989442388108264696141612467909758846597530605311477018789652360664926726123472968265616318350976375002359217201726331277902913',
            '0.43518350743462152394871996031652454155179276762137427785285153055680835435007439790965928844601059776778625003455307797760063825909467',
            '0.43955539399791885731572696615632059182373811067117304567884493378564556958831662058709765738515272395234624997641506967166566649087261',
            '0.46061896760103936845923396798652163639725085041413472703799877314529054940000679741127499993865362083421374991996193067516141882496196',
            '0.46503483043394208300907981291591738631944233561489548563849382862525901369942977759972793527041255340146375000503463062773211832081935'],
 'potential': '-24.882415258304373244473807060525099977898671718962659410581625246930095884836681131420522166413195275519322569068245645967470209272464',
 'stationarity': '9.564e-204',
 'v70_from_params': {(0, 15): '1.0',
                     (1, 3): '-1.0',
                     (1, 15): '1.0',
                     (2, 3): '-1.0',
                     (2, 13): '1.0',
                     (2, 15): '1.0',
                     (3, 3): '-1.0',
                     (3, 11): '-1.0',
                     (3, 13): '1.0',
                     (3, 15): '1.0',
                     (4, 3): '-1.0',
                     (4, 11): '-1.0',
                     (4, 13): '1.0',
                     (4, 15): '1.0',
                     (4, 18): '-1.0',
                     (5, 3): '-1.0',
                     (5, 11): '-1.0',
                     (5, 13): '1.0',
                     (5, 15): '1.0',
                     (5, 17): '-1.0',
                     (5, 18): '-1.0',
                     (6, 3): '-1.0',
                     (6, 11): '-1.0',
                     (6, 12): '1.0',
                     (6, 13): '1.0',
                     (6, 15): '1.0',
                     (6, 17): '-1.0',
                     (6, 18): '-1.0',
                     (8, 10): '-1.0',
                     (10, 1): '1.0',
                     (12, 9): '1.0',
                     (15, 2): '1.0',
                     (17, 4): '1.0',
                     (19, 16): '-1.0',
                     (21, 5): '1.0',
                     (23, 19): '1.0',
                     (26, 0): '1.0',
                     (28, 7): '-1.0',
                     (30, 6): '1.0',
                     (33, 8): '-1.0',
                     (35, 25): '1.0',
                     (36, 24): '1.0',
                     (36, 25): '1.0',
                     (37, 22): '1.0',
                     (37, 24): '1.0',
                     (37, 25): '1.0',
                     (38, 21): '1.0',
                     (38, 22): '1.0',
                     (38, 24): '1.0',
                     (38, 25): '1.0',
                     (39, 20): '1.0',
                     (39, 21): '1.0',
                     (39, 22): '1.0',
                     (39, 24): '1.0',
                     (39, 25): '1.0',
                     (40, 20): '1.0',
                     (40, 21): '1.0',
                     (40, 22): '1.0',
                     (40, 23): '-1.0',
                     (40, 24): '1.0',
                     (40, 25): '1.0',
                     (41, 20): '1.0',
                     (41, 21): '1.0',
                     (41, 22): '1.0',
                     (41, 23): '-1.0',
                     (41, 24): '1.0',
                     (41, 25): '1.0',
                     (41, 26): '-1.0'}}

==> anc/extrema/S2497037/location.py.txt <==
{'params': ['0.1173468191690600903598351578693836927414',
            '0.239730585117828409735807326796930283308',
            '0.2930804084963536393360072906943969428539',
            '0.2942750012896393485561929992400109767914',
            '0.3093721365819321889034654304850846529007',
            '0.3788345583660015503113527302048169076443',
            '0.3849446109261971948889424766093725338578',
            '0.4900257813626149316910129982716171070933',
            '0.02665001593679536262548879221867537125945',
            '0.02677386110855112591466742344437079736963',
            '0.0276820601695077321557914018512747134082',
            '0.05760732583837620268685242308492888696492',
            '0.07406110854259251308207012698403559625149',
            '0.08271064184701037991231942214653827250004',
            '0.09806144188077989265472922397748334333301',
            '0.1364601610080144744596708505923743359745',
            '0.145999967562996268988229076057905331254',
            '0.18300175370475707525841357892204541713',
            '0.301244408952803133239228827733313664794'],
 'potential': '-24.970371762666602',
 'stationarity': '4.516e-18',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 5): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '-1.0',
                     (3, 5): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 5): '1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 5): '1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 5): '1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 16): '-1.0',
                     (36, 16): '-2.0',
                     (37, 16): '-3.0',
                     (38, 16): '-4.0',
                     (39, 16): '-3.0',
                     (40, 16): '-2.0',
                     (41, 16): '-1.0',
                     (42, 12): '-1.0',
                     (43, 10): '1.0',
                     (44, 18): '1.0',
                     (45, 9): '-1.0',
                     (46, 17): '1.0',
                     (47, 8): '1.0',
                     (48, 15): '-1.0',
                     (49, 18): '-1.0',
                     (50, 10): '-1.0',
                     (51, 17): '-1.0',
                     (52, 9): '1.0',
                     (53, 15): '1.0',
                     (54, 8): '-1.0',
                     (55, 12): '1.0',
                     (56, 8): '1.0',
                     (57, 15): '-1.0',
                     (58, 9): '-1.0',
                     (59, 17): '1.0',
                     (60, 15): '-1.0',
                     (61, 8): '1.0',
                     (62, 17): '1.0',
                     (63, 9): '-1.0',
                     (64, 14): '1.0',
                     (65, 11): '1.0',
                     (66, 13): '-1.0',
                     (67, 13): '-1.0',
                     (68, 11): '1.0',
                     (69, 14): '1.0'}}

==> anc/extrema/S2502436/location.py.txt <==
{'params': ['0.02346492560288812936897251404388953233138',
            '0.03431560616735992996773063623550115153193',
            '0.03516772058461434258269662223028717562556',
            '0.03747023988171273994884913349778798874468',
            '0.04331291553989546905256702302722260355949',
            '0.04828552348813565375795775480582960881293',
            '0.1128445691172714898664608540457265917212',
            '0.1214214316696382855997882188603398390114',
            '0.139766415891330708642925628737430088222',
            '0.1627450929056518391657704114550142548978',
            '0.2288273806309832902883272254257462918758',
            '0.01567689753085499404505753773264586925507',
            '0.02732633116170735121386314858682453632355',
            '0.03625928297520841780965383804868906736374',
            '0.350763267113670118568791167490417137742',
            '0.4358714628053907969018609946942888200283',
            '0.4852859817328197822305924091779161244631',
            '0.6480999812173735552534026282955892384052',
            '0.6484305797788632030886901702615432441235'],
 'potential': '-25.024369790458707',
 'stationarity': '5.669e-20',
 'v70_from_params': {(0, 5): '1.0',
                     (2, 5): '-1.0',
                     (4, 5): '-1.0',
                     (6, 5): '1.0',
                     (7, 2): '1.0',
                     (8, 8): '-1.0',
                     (9, 9): '1.0',
                     (10, 1): '1.0',
                     (11, 7): '-1.0',
                     (12, 10): '1.0',
                     (13, 3): '1.0',
                     (14, 4): '1.0',
                     (15, 8): '1.0',
                     (16, 0): '1.0',
                     (17, 1): '-1.0',
                     (18, 3): '-1.0',
                     (19, 6): '1.0',
                     (20, 2): '-1.0',
                     (21, 6): '1.0',
                     (22, 3): '-1.0',
                     (23, 1): '-1.0',
                     (24, 0): '1.0',
                     (25, 3): '-1.0',
                     (26, 10): '-1.0',
                     (27, 7): '1.0',
                     (28, 1): '-1.0',
                     (29, 2): '-1.0',
                     (30, 8): '1.0',
                     (31, 4): '1.0',
                     (32, 9): '-1.0',
                     (33, 8): '1.0',
                     (34, 2): '-1.0',
                     (35, 16): '1.0',
                     (36, 15): '1.0',
                     (36, 16): '1.0',
                     (37, 14): '1.0',
                     (37, 15): '1.0',
                     (37, 16): '1.0',
                     (38, 13): '1.0',
                     (38, 14): '1.0',
                     (38, 15): '1.0',
                     (38, 16): '1.0',
                     (39, 11): '1.0',
                     (39, 13): '1.0',
                     (39, 14): '1.0',
                     (39, 15): '1.0',
                     (39, 16): '1.0',
                     (40, 11): '1.0',
                     (40, 12): '-1.0',
                     (40, 13): '1.0',
                     (40, 14): '1.0',
                     (40, 15): '1.0',
                     (40, 16): '1.0',
                     (41, 11): '1.0',
                     (41, 12): '-1.0',
                     (41, 13): '1.0',
                     (41, 14): '1.0',
                     (41, 15): '1.0',
                     (41, 16): '1.0',
                     (41, 17): '-1.0'}}

==> anc/extrema/S2503105/location.py.txt <==
{'params': ['0.0799146986410893822733944781161132189314216695267252767216859233453375321768788395034939511106503002103977269878567254348928567603406565031746274331027474759159481943694824801152509302827052422791019464369808286930566576311485545444197887416955071994279902075100950270437321094914436667884291332716287707608584977747420169677891270839993873814960729317698291288678619135693278675904918517045439468967090428633173579045859537552305883548428835970620396008414417121724907748248571390890869842225447871318698440959720676365792118126085609316848599276562107643411368057849805985989984833129395372205975721483407927495288481167629899280521854810002409983461361435075492510533063220188405775277007845988464448274336944824805347158057262542462141231228785870491921406339906888779735054523225556537697242371804104613918636297321028019772099272506165901743469632685601462300387424951575795955430306396233742107010424209015520816267214985901690909749997092216589226757884780564421578149248351966916393648841647383479623522311844672913513532038906798333237232690466782566906648199864648404184035184924684131267883359728738726453707209204707225551381671651427780557393123222049665149411704021316330960766024155254',
            '0.276832636635844650803537644479750963749039711047673409007160290153037203108207601749000787468022327113581325476202109786757023342258425585456715691882903182586792966019954389618476741083392683050531049663201086336964431386308346499271620019228749826234106942323884985037443453445151723478436255050930881868580447759804511221941327671616600313946719808185316204830753262774999701569096677296539674497677220603061002906982998771410083969947001744751987764423205367428515687002918552015961965202461118961713119680022016877431180568727611810292125807388311582558856295275327741321844149219786152190489223954560227415714310673882921268370660082938631377636897095903451792378375230128430058228067957958487632781163646467241745289486235278080608971751627786070092495665213841876089409683749038266544767293902556296998885099445293124982423437987720909293184725416141673298299052060103566775813467770053283702609619157336615465271112264740362624113399285228258930374795222093025570964524386102685272580484838123944412316559958457880326975049044611818303432983161452024562717569847351732129171204910989081383633931840260316962361845777071541995863508249188819951410814653714721035836964112951528277256887560389',
            '0.29550974934492679550150665903787507869137515121443868179651160506292205956963585801198146534350743840437870157174073213110805039822373305680928127704663492229523429941247788153012523696560427832886265334875916433294418531776081542025195466727182635287938648343390399932061683688478234792775221063757522834876309490070658196540913777340953285905507365823624192009859479047137072263263914177896570647642269033478402877496119538422791287677440663435932820867900190145957307663290106300731414106636513832941434632633919244073080047191471437948834786912827907472494847158732084693453017659351508417171608687887040620354667453296491374134049013856696952381947766118849771127355178871289735439510317441450243575348010150512666971854355650238672672136330397742487048746633381283432856799231898050081745307751861042166531053870413548209862327004825237883127557360356311463898888271641502897157632134739930839771354421006397450189118958424948734601470761117438016144446601474995160641037541019006269277757656232455493548829085777618305275179595336553199669073998009355942890629429847590103402664331462755111822370499682939837910533289652279132869596212858829261198921564145805156414265413564262464110382018975'],
 'potential': '-25.0310538272234988318882171601207191522316444310395242131424653522229776703766887611701763602550112333319511307190904965590130560016185539608377905555178112008166802056327496307050638305936885143040254472370712261328162064438533272843846047676035581751752934301346307255933810496202744775111549255970365873182508852195075308992079472623575658805182347152959744199548029547072910511269750107326117120889483046631368208400341868813122572754877293129363874954785624505077460279431948945154476395965607520697910121963572145798051846751676991872333211837400194694337103495429480245085622674011023857778615134248605154594259901724505282563768870520458864093669833380180323262282414891515630352973324845663592079661183018483405364450332251059142076574263608259130372446121229359888801862126854188142225314712718841014819272427662184626589485487819879653275930566712172872013664627715383377329957744292884777309802649328519199160946755199909668449861626062027796849805562301461821728317965261420284583053352147883289620075699907437765769433991312907708500354200517262600571249257365982069598789518379954501740304810513258064275596967516244399023710049949582673465758524017413476358922963178796540856117090424255',
 'stationarity': '8.004e-2398',
 'v70_from_params': {(0, 0): '-3.0',
                     (1, 0): '2.0',
                     (2, 0): '1.0',
                     (4, 0): '3.0',
                     (5, 0): '6.0',
                     (6, 0): '3.0',
                     (22, 1): '-1.0',
                     (25, 1): '1.0',
                     (35, 2): '1.0',
                     (36, 2): '2.0',
                     (37, 2): '3.0',
                     (38, 2): '4.0',
                     (39, 2): '5.0',
                     (40, 2): '3.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333',
                     (41, 2): '1.66666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666'}}

==> anc/extrema/S2503173/location.py.txt <==
{'params': ['0.00848819556701774571849661299438594141975',
            '0.01296466766950948173997559820236347150058',
            '0.0370520835640046203307562677764508407563',
            '0.07016287786575138574196586205289349891245',
            '0.09098895478783683432588702544308034703135',
            '0.1069818961075298668905730892220162786543',
            '0.1344273964484125616358767274505225941539',
            '0.1652463603064841801693063416678342036903',
            '0.182285437533980632096586305124219506979',
            '0.2162729812477757751487672521761851385236',
            '0.2592635887434147079488866438623517751694',
            '0.273250969246994990236032663233345374465',
            '0.02354181014665157611887025268515571951866',
            '0.07212186669801767813225978898117318749428',
            '0.1731174767556191707029711324139498174191',
            '0.2325490923106154905752873673918657004833',
            '0.4642905615876831704191829430783400312066',
            '0.4800337355263672445282452372339321300387',
            '0.6270626845148541406160802580416202545166',
            '0.6272645048207616813584763804101385176182'],
 'potential': '-25.031735307802904',
 'stationarity': '9.234e-19',
 'v70_from_params': {(0, 5): '-1.0',
                     (1, 5): '-1.0',
                     (1, 7): '-1.0',
                     (2, 1): '1.0',
                     (2, 5): '-1.0',
                     (2, 7): '-1.0',
                     (3, 1): '1.0',
                     (3, 5): '-1.0',
                     (3, 7): '-1.0',
                     (3, 10): '1.0',
                     (4, 1): '2.0',
                     (4, 5): '-1.0',
                     (4, 7): '-1.0',
                     (4, 10): '1.0',
                     (5, 1): '2.0',
                     (5, 5): '-1.0',
                     (5, 7): '-1.0',
                     (5, 10): '2.0',
                     (6, 1): '2.0',
                     (6, 5): '-2.0',
                     (6, 7): '-1.0',
                     (6, 10): '2.0',
                     (9, 8): '-1.0',
                     (11, 6): '1.0',
                     (12, 11): '1.0',
                     (14, 3): '-1.0',
                     (16, 2): '-1.0',
                     (19, 9): '1.0',
                     (21, 4): '-1.0',
                     (24, 2): '-1.0',
                     (26, 0): '-1.0',
                     (27, 6): '-1.0',
                     (31, 3): '-1.0',
                     (32, 8): '1.0',
                     (35, 17): '1.0',
                     (36, 16): '1.0',
                     (36, 17): '1.0',
                     (37, 15): '1.0',
                     (37, 16): '1.0',
                     (37, 17): '1.0',
                     (38, 14): '1.0',
                     (38, 15): '1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (39, 12): '-1.0',
                     (39, 14): '1.0',
                     (39, 15): '1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (40, 12): '-1.0',
                     (40, 13): '-1.0',
                     (40, 14): '1.0',
                     (40, 15): '1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (41, 12): '-1.0',
                     (41, 13): '-1.0',
                     (41, 14): '1.0',
                     (41, 15): '1.0',
                     (41, 16): '1.0',
                     (41, 17): '1.0',
                     (41, 18): '-1.0'}}

==> anc/extrema/S2511744/location.py.txt <==
{'params': ['0.0498819974920822705054166497402827508785291682639159959337949078536069216306512550291718715863592491793141860630234934923094655522065451848005336729392534549420701073612026892320958569514006674557746597651649823867817913889179119832484743010688330700311444136375832161634406342678316932231321093393826197710327191979911437362785755132277040815922128069957571368225663645533428472593260307034765929258961222747463137990007965148645720206580129260742864823453126652398137950673284178055622438167687701296814897458938865279769992916940669235670876403019770588715560102263905015093797628611786977073940833372381508231396009124658166294664455248797827680968652593647005349988265640151663374923282107372089497894365353125625665600879466326805909279211874962298962258303853628940328201287256494719058566444620831359352264149455550339379324047469857264603951595888419243600323827890936788792375077629548395012352835818333785977904725963192217581744944584939741574733760684669111656904759256835097755995037347175818573450586778638241665933765965246442395071279447825870746581131902032414236085586068600674445892621702588218385793030757082333644014611850532235224590740856217188450584738261827726109910931570346',
            '0.0770163545167244125072689997004765957074571970313907078214099722805081667700977344050042102022200295283655732351806170016010160375900352466588611617232851282580034058538888169979492504235552348021661830678567445905514303546499003736497580675535347145219678090194520198275712326299006619106719768971415961716790534464013833810133095948443407736971132440769558859526502224374584810486939988432139125315097467815150066947957887107659544961242554591740062047902772658912505800422460147476264420723459560506935647370235750199857054248825316755012169284250959696229063701737686615155567070679194906401507018659284630295363652487641229957152922365324937395537181009864899023062778651217583270743103505842041156414575148744211474023830940785805626867496742326622464478669255924833008167070462439620994011658530903936807197630004470912504062640004641198887201687101542315986966817820489157174633228391436091605759586835121266274702711365191427780119712793685060343010744315218006172666801492528478304705198983751580535930331596176170481561962508218190730563002734755903825083288719125103439845037184636996429980384805295250208576740922047368618148170455710339773886258534223148719348194327660114697758624104232',
            '0.102154708334642793061886109535117597567690192749445304370379686491264461816514068706659419797855894413246518323852326886778767004163078659909075951886653799588438307966042316486914479009330946143288056531897277613118348527166403649496796994599616050167316404352431743120389384365438890057439258130070591284513754417825969262334173341998871329988892472877340488960140815632690116334259129671123198631932237847581818134086078483846565594143692384080091969218402677635929849540554126023947571462920091871693255154814160936029341232208852581708472778682985662225892055859255328076954063396583635418592756656658315283966328123869574915100856617614945343764973785475137493631326901362281350192656197141919668327430832747396305858356994871869368601475714517124612724991505906785910023005062077493736655984550276404090154153589959368774185888937985789507004945332374567291173553013649479592525653038184071785697775004213098939143437578895520244521261001586570026466330303644986761516646735987436288108481707783637127308105621544684535311938275498310938453173417613097696974676099485947724594043903980955713192101113612997623610010429839982784695336487321909683877727121571119010326179696168434380949789788623',
            '0.121850038405015208643961641712579396968047737077485978078059041666454990702307660685822620661679749288078767579543080984619554541326967415577419756592644307333571834368155184656484986704735428891918562319022497479335804419728057317068303944382338954530536754998305664093301615333794896793818950175782765080090711109248279170310222933249193567442741657672590665753065928712733859659876270710974148022448945171442693024889075191755871874737003791544500417681158267896140996093183758636628389939517410291179426547656865750508666838553302530684559272326124476720794321583131260318561849614942524926735023472950743107279827834179956498644139525594060670603850676757284836480853332595265535393912552852463660547703768367060993872016393441299068636007358196674090830290974064559025089539303886999657254804698178530964306805939096857625892737010883510921992578782869146305323903814929273674820938151255084914427231954071772454154655989437296531096566480956238433014102096932823355118387610316573108518140392413300914028093260647841059784589243558107841361581299193004493572918309360854866940391759903646242267795613791303791752041158679486306568471860853256574064676449967777680366395119078690663739009656866',
            '0.196460836647492157121789368737820090605639754421248397627310937207440971764785670733223414832825224665691873536919083055632447944042135774871072159242476787230362678870733754785311204044986474801808052720562617010789878110110798103417318140746907603190542568348823048788057596544505292706004963529102785836065353179406861211402307296022908936051388935326755999553904718389400956926167392383814747974264256468669373930299255144005737128124010107606787945376606158027626087071460538190084817452240682886049820595856702869534111088801512747301927924736021828627611595733425187042822488980743491563558829175150924455556228536211750312983793127647947867612917354042346908072566022080960135737307151363186391977536597551684769868808961764429074459790789823955845941970020189193318800416338127330855970699610834830899101052618045150303071365257528720422566976767543096630590487263886008487348563340595149798091498799762622611163384008321284045859175383908560092653706624081848371379992355957481852848601173820932185545262583154728014748789116091716521033316879594714056108184037016077348000740848982093706512182832294261342381588795059907629615140564376581443988011808382238217608275558772539660562393040066',
            '0.229053060343449476074571758975876944153676558044752008125584566625379550217263058140835501586435173120926277622056437380689248593959659091368470786549192382788511821181133822716959586384286848401228899364919004590451570270734216006395029363221983834720428627009466979111401251263171245191243344366594807227225527062218496379626058450070916185278218523950053511735357402623491444642279159217813704089338106903843138627882663709477092110925960769328384656353992608766994224650128558577136257352034818052068309637731622483992045948785451180776777347410058690720354436259414491101890533325681823766137541859824929136642294285099514540282594379027221851415557145826327930936431330499206014759294758463332733758324882934380019820828035583130522216146576246016755398688816862163243659840833970927741913794865449933706100331535961493962524557685435635856120273631370723249902617584792074189226483640282520447509017269558604164404181311733884780707726739449050218240780803633698544473802810923793894178505340876377038246197459026125750061511122844774251016601635871275154141118161601699492187106229304722800779401764401344483046987597752953010911614717946167183725427060615152727319472955117218461716745356081',
            '0.313588981926438350451512160288971765430112286480415264667835099041377887774496770611383344447427927332148561600461855189777843195105193486587724445128031127327536356866771917590288631008779363525928166703721067448232476234832142675758613304679920490518648067038961791746547186556454701602867013248890050177118444397413055092904869135712230683122920924466861237917943988005546439133128472926764142062273601153908801790287726914263286334940538916623965954782623326394024543130935379043018014656362332174113821614696198166933501530726019694405335449075085475318302295667997293221776397658132992930480130977361860346810383791209478250711232943063070557051682423101863609962776145001758962791223139852399128254992844101462107152439873748681281042541473059190677922504852378444148604160002580687583182819098527630065418664805778297798817362534674214879236450837840540842580768821726570547137727538739707352001823171944101502482699673105594242767483003346362978014922880309766374944416160230388054965238188420494533455611459247431227116441048365151199099939325969130545118387473934186086538071751853064122908800692664356720718382804630732733644440872052036612906860505136284447064774633950137930598325102176',
            '0.191900935249339703605046613828479044971767324992904749566286875096317427747780272121786516580555675999184180700513241905384662181199645528478639882116603233228439603179808006837469524590759757716234712212146920457408273832480128167524399104286292750330815479163207136200226259672421888953952980227491567035623699651174870670221528454170714012773658050042573553308688606293459533047231935248289069107787636431479022522072284724461259967142031535009103982434359027657135440878654749485084703688618858884186425262069716447246924171953451207876572504561608443397554776255243514551653471660002520282291451736653800440876880497140037813851955317708835297675692121089628549866061032998773128869181327178947573863361357664756719667726624033507809182372021099604524064823123235058787748537177689168635959129170330691073584776796210415930201457003451677472349099382350280871353897972454719601604791514495203279391571649250011693658369308204574775007704563288104578937725608892966864401433290806289622813433470486410560761646478169678843106759765122951620380704711039862105591571969161770820528629006554075579499697294601157025819184275014128570383525957218118839013748299658165626074841446997158704242092098376',
            '0.542274793521545324442573447983808868496894552682598496627699304615345851241611040252408767469901565514042194690292950460790704324028099929330600673448055972121814285687952005872871986215264523645356403962973374091433976425756809137059288868114791862580735386844042474951083534311592468891620224477184707637375792266480571215430513037267798877954681551176309610020533217951608663556378181895449242671275348072308321088231154196048088053561601908390724095408989216909721425768846062735638649446287819863518468743541650106958878870037385758067035151752845389358513768552107373980011761292684216865738037340285617934479768897907136157700585430290594500917037124846670515179103559522872191828858235096866981985058373692465441033068011488246341701349191931861286044951246730703146192222405245266484713429967589146407128858560549396110529052160513339072827417528461516412192776062620060601608907383557261033123310833773979689310930564494192534328560617553562475439650913136462592511504744950780489827386167322226980676280009248549627366571923557064128091619826237553345820248248205249889052767922985306547509905912245063119664741802223497437066553375943609776973786221545339585605436656221372167704774243621',
            '0.546136105691252650920928282209526558968052040484267494309889784972825457438314714436753149799038360151618996474200447060065659221964983273463395903050126555200026281005884098343917299497105474938127436473813646016591347176867196591448425964254585069050033795924873832602985234696878465590351247395293669013641309648930551183847690791202729557041911940341003811686310161080993443045187587317921336360606291079309814606399797259470806342037359404263653565758776537608929603947260280653241326024487253112391965454229526151779930103022535699821485773196366300105054199639168204193601077286175544125690948497811049970039565930084068128390675314537263387057339131993112180276620707642072789913811133390188022555464841143686280000111161447349276954851306571690333185694092295396697193654883094442714524872666408327681052958351954149841695078429455447989126664673607742181485700007835539553095303574951637561637275833005388820892018892641215752679118271471105800098904074562535214400917805543335984575599257809800520056422292549506087863980699380873167311529643725912388709377440557882638841211846291794095764630077764198902702279557810573382783926783385118102899825963536508957236510719729812962786492326792'],
 'potential': '-25.1174430347421471260417859949381197408943438755708401971067851680587549691750085144586644739096367496809403193814171317302290190480476478728040801119215571087212280627704840596516776463936061317221715128568472015598929160383392291575006276958292946104185819928126634853266138843118448030542328525758246559882254827318727484075755292077537994717463550437665024224484535436436376631990322620639719379748298543477047138152957741161646879540932536713022523504066485516378779835401483102955280504233105449711137693325287452541519706275096577709146082445480023398788396695821589123810039104987692074117823295366122801397113349774566257412244580937834420646822518921666102058062105441407250078404008855481335985490354783413248382280790624385567417903475131781935703277669895006009334243899784312116213188277289024720741175828259012689569780028749921005178700562329323275919001101638587190260855536635151155848935816546355518082692160535534872128947817140159178518328248342083432630263129321556322869964977821060035316604415297127900383489513326552135294569010694228159844484910511011490608872686319758262961400340979857488052431139576143067789514409822265918246356965736145419226822461514286289371115938675',
 'stationarity': '8.759e-2398',
 'v70_from_params': {(0, 5): '1.0',
                     (1, 1): '-1.0',
                     (1, 5): '1.0',
                     (2, 0): '-1.0',
                     (2, 1): '-1.0',
                     (2, 5): '1.0',
                     (3, 0): '-1.0',
                     (3, 1): '-1.0',
                     (3, 2): '-1.0',
                     (3, 5): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 2): '-2.0',
                     (4, 5): '1.0',
                     (5, 0): '-2.0',
                     (5, 1): '-1.0',
                     (5, 2): '-2.0',
                     (5, 5): '1.0',
                     (6, 0): '-2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-2.0',
                     (6, 5): '1.0',
                     (8, 4): '1.0',
                     (10, 3): '-1.0',
                     (21, 6): '-1.0',
                     (26, 6): '1.0',
                     (28, 3): '-1.0',
                     (33, 4): '-1.0',
                     (35, 9): '1.0',
                     (36, 8): '1.0',
                     (36, 9): '1.0',
                     (37, 7): '1.0',
                     (37, 8): '1.0',
                     (37, 9): '1.0',
                     (38, 7): '1.0',
                     (38, 8): '1.0',
                     (38, 9): '1.0',
                     (39, 7): '1.0',
                     (39, 8): '1.0',
                     (39, 9): '1.0',
                     (40, 8): '1.0',
                     (40, 9): '1.0',
                     (41, 9): '1.0'}}

==> anc/extrema/S2512364/location.py.txt <==
{'params': ['0.05115061986967358448330500664269493427128',
            '0.07717400177831089391755625683799735270441',
            '0.1018528740818192557249233232141705229878',
            '0.1223684577359685776709596893851994536817',
            '0.1950614507779901973805181114585138857365',
            '0.2301774957325494197490911574277561157942',
            '0.3156411187160258480233210320875514298677',
            '0.04820078573211539207932219142094254493713',
            '0.1868866851713690824254854305763728916645',
            '0.5409921041987202361411846140981651842594',
            '0.5448402034272101790435272050672210752964'],
 'potential': '-25.123648271115343',
 'stationarity': '2.564e-18',
 'v70_from_params': {(0, 0): '-1.0',
                     (1, 0): '-1.0',
                     (1, 2): '-1.0',
                     (2, 0): '-1.0',
                     (2, 2): '-1.0',
                     (2, 5): '1.0',
                     (3, 0): '-1.0',
                     (3, 1): '-1.0',
                     (3, 2): '-1.0',
                     (3, 5): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-2.0',
                     (4, 2): '-1.0',
                     (4, 5): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-2.0',
                     (5, 2): '-1.0',
                     (5, 5): '2.0',
                     (6, 0): '-1.0',
                     (6, 1): '-2.0',
                     (6, 2): '-2.0',
                     (6, 5): '2.0',
                     (8, 4): '-1.0',
                     (12, 6): '-1.0',
                     (17, 3): '-1.0',
                     (19, 6): '-1.0',
                     (23, 3): '1.0',
                     (33, 4): '1.0',
                     (35, 10): '1.0',
                     (36, 9): '1.0',
                     (36, 10): '1.0',
                     (37, 8): '1.0',
                     (37, 9): '1.0',
                     (37, 10): '1.0',
                     (38, 7): '1.0',
                     (38, 8): '1.0',
                     (38, 9): '1.0',
                     (38, 10): '1.0',
                     (39, 8): '1.0',
                     (39, 9): '1.0',
                     (39, 10): '1.0',
                     (40, 9): '1.0',
                     (40, 10): '1.0',
                     (41, 10): '1.0'}}

==> anc/extrema/S2514936/location.py.txt <==
{'params': ['0.01651210110036668000409801506965729651950014352700383719632045753374495445033393587444894644796199228953997726269432480099773923253',
            '0.02389243610805710841919285016287949669377673274307382350324333546865728701870956404564452738860879087368348886047029324877567926397',
            '0.02397541968886375209618523963780135832142732995035053829681097394424402955726215158180319657492913695877359805918469260602568450739',
            '0.07138980226032607437038318616323984935896790869351609590461506240080768206511532039968479484084261722136937266064185793402529054152',
            '0.07223408400326705118173434487824740462915067533684036696978837232921587013986882002520501852449655212816044755419900353790253809942',
            '0.08880934320496535289204685748830290239447720717081546313867178535142457585728599771465665076687447552807267586472453949427771239697',
            '0.1266352575015368662518336609188349681934785371202947046670394387458662889496034349474196808281899065296948859123672499048541882147862',
            '0.1587310443986926661554345577927239108883859102718909606685680023832426421520149152277323742540166316792399145288967499534981944914676',
            '0.2196060286482687337901943643112868849647300644439844223622839470485469003178169459317554334107851907151541489564797500285638167915421',
            '0.2517018155454245336937952611851758276596374375955806783638125106859232535202284262120681268366119158646991775730092500772078230682235',
            '0.2533086754261120204707965487573470195266343526473263747785822860617832769218512320825108799251843501134053818576509100283381755326',
            '0.3451833674046951841416077998689275368590293216037659387341485905953651125441791350272354125387094508864269786713488028811267860712',
            '0.1648777207852341759725997849198946566879173936837936108532511238598275126926403806023764213237362362485551544231981250890580093514102',
            '0.1712784898647337958118898551689538798469202650183216075922802763214715286944457598371788194161189980557647957250121250589772501839097',
            '0.3477126995239815617986266280271525741279361096777681444372441894417647841529491797792112378980050248953703191479171249228529033607049',
            '0.3543329017230265875858140773353482177747482216804616102229406536994265038895507082282930400468336991861042924393971250018576251993606',
            '0.365192632842213709865465156022005014295480429826385621961377681887213729477575101186901782288735732270176057903803124996972720748439',
            '0.3770453148685014374385316304954861635371234473404616240258256897076823529451333658690282494992941916530503780815938750925990357741539',
            '0.5120029030918664436747650010888467404055403599123584136589324858301840337921810430697457447028612822317085347269258749702382817632312',
            '0.5143462267788219499210988698890214387903386126339105573823357496718376721698467206951873067712742167712117068308078750068811913064392'],
 'potential': '-25.14936897905100769021586774693061989005955281344946620867474556479054630386488116004514576850912466692179247566455179146253820590945',
 'stationarity': '3.286e-224',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 7): '1.0',
                     (1, 8): '1.0',
                     (2, 6): '-1.0',
                     (2, 7): '1.0',
                     (2, 8): '1.0',
                     (3, 6): '-1.0',
                     (3, 7): '1.0',
                     (3, 8): '1.0',
                     (3, 9): '-1.0',
                     (4, 6): '-1.0',
                     (4, 7): '2.0',
                     (4, 8): '1.0',
                     (4, 9): '-1.0',
                     (5, 6): '-1.0',
                     (5, 7): '2.0',
                     (5, 8): '2.0',
                     (5, 9): '-1.0',
                     (6, 6): '-2.0',
                     (6, 7): '2.0',
                     (6, 8): '2.0',
                     (6, 9): '-1.0',
                     (9, 2): '-1.0',
                     (10, 11): '-1.0',
                     (13, 5): '1.0',
                     (14, 10): '-1.0',
                     (17, 3): '-1.0',
                     (18, 4): '-1.0',
                     (22, 4): '-1.0',
                     (23, 1): '1.0',
                     (25, 5): '-1.0',
                     (28, 0): '-1.0',
                     (31, 2): '1.0',
                     (32, 10): '-1.0',
                     (35, 16): '1.0',
                     (36, 15): '1.0',
                     (36, 16): '1.0',
                     (37, 14): '1.0',
                     (37, 15): '1.0',
                     (37, 16): '1.0',
                     (38, 13): '1.0',
                     (38, 14): '1.0',
                     (38, 15): '1.0',
                     (38, 16): '1.0',
                     (39, 12): '1.0',
                     (39, 13): '1.0',
                     (39, 14): '1.0',
                     (39, 15): '1.0',
                     (39, 16): '1.0',
                     (40, 12): '1.0',
                     (40, 13): '1.0',
                     (40, 14): '1.0',
                     (40, 15): '1.0',
                     (40, 16): '1.0',
                     (40, 17): '-1.0',
                     (41, 12): '1.0',
                     (41, 13): '1.0',
                     (41, 14): '1.0',
                     (41, 15): '1.0',
                     (41, 16): '1.0',
                     (41, 17): '-1.0',
                     (41, 18): '-1.0'}}

==> anc/extrema/S2519962/location.py.txt <==
{'params': ['0.0564969403994891725105656821100938961897243710061552850542722232550230124212443449198739170773581539183599409436847718094093774451',
            '0.1582411053151883738230866199620130529823187732403109887516620731393186416091902297882805916866838332771097631075437300176124694995',
            '0.3729791510298659201567389220341200021543619174867772625575963695336602956396248044964351004507258204725794671587722318446334063679',
            '0.0629169144564456916156506096978317812155225111066358592452798561419059951759677939873578751264405010765825967644286070336376712624189',
            '0.393523466820424693907502386968266129498889232468905037436953115521900773257280250442519465762191944644515827237719637130937279321922',
            '0.400160912263635034956557293764063779131581895240812587053396100638819115056354277558778977527184826481956732668727268238662847964996',
            '0.463252879083966199225021572100331883957561702841648938247101330369031412293904835262283544217431119610220959638996584144637523393079',
            '0.487986364687035967657385135834231963127401647375959072279085586528912917052023323281629624233755592285230537487282902117562406480509'],
 'potential': '-25.1996231597657606919270809208169335176688675998454576611526710289191984224650783985728197567604108943842020110119159872907248774539',
 'stationarity': '9.848e-239',
 'v70_from_params': {(0, 1): '-1.0',
                     (2, 1): '1.0',
                     (4, 1): '1.0',
                     (6, 1): '-1.0',
                     (12, 0): '1.0',
                     (19, 2): '1.0',
                     (21, 2): '1.0',
                     (26, 0): '-1.0',
                     (35, 7): '1.0',
                     (36, 7): '2.0',
                     (37, 5): '1.0',
                     (37, 7): '2.0',
                     (38, 3): '-1.0',
                     (38, 5): '1.0',
                     (38, 7): '2.0',
                     (39, 3): '-2.0',
                     (39, 5): '1.0',
                     (39, 7): '2.0',
                     (40, 3): '-2.0',
                     (40, 4): '-1.0',
                     (40, 5): '1.0',
                     (40, 7): '2.0',
                     (41, 3): '-2.0',
                     (41, 4): '-2.0',
                     (41, 5): '1.0',
                     (41, 7): '2.0'}}

==> anc/extrema/S2522870/location.py.txt <==
{'params': ['0.145401860153773678703011595305479697660728178417975791531627544893076674052132294913431096319544098925895128528278688503249978931346120130115775759021739894341570839882216109905531006416237991021933883118164411708449387161784044825159303987744330037095048700430223240971530924777160771290587230143884575911301137909186994412829128439584131558971182822065127813511880903829854497478370553727432001453907993580001047247171',
            '0.248461116844588933326951664769622140108942987807692736492787810797066014829047763015818624764832165902666770472959493741414535928152062695611894733640638590903929209436271232345003712959585377615546663476051175993638640126006148317608068423077567541797454811588475338718455811109090588533689390802820062282041726774725092623869836148400715162196488988767577159975097484764745372970343129657270848222425904812784280104414',
            '0.305746438292993507598684148476949982102861484621725059760309259481667724103570836369221714847107434699568119362775843014449193200726880017591682937423088652395684031087924382026358754855478888286442601064826582489910304443032240673288651641571410732239421558686578250339003198656341369316723333989212072088907021839727707056034470634073565538978357058068444486189816342202672731786177273535410064697873648089121956640269',
            '0.37480452679520175883640247119683192439844783099653445154893870012349786880622272819719993939091056090975498724661628077821657000388298339915599182332673107161954017035538362610899590479217627840696603626043105097876500254288013425804549311101633012323138964062828573748648491413424278744376640991528044058600004026538535401242716850377811900252799851466219377035916208225343916740020503055492697919243956554854383275686',
            '0.504207916838535042881478279404960093287441461283742480939944285203548414304924037289111896761602178310854933706516800458544297181338038758210947454495732237701716980219840086430264132462013966011980339679057826718017271214100554290861757895009626338706022159723758944113479116039539112103879859897387963481198554607321885747783404996976454956264877886412783565123384393257812372191001299002939868909627968286725855222816',
            '0.0442698357434708402549582345294599913096087824686402158160736685325504360103489576439934866475949932432567648977039322276886786045820105338645276028272718111218813036170613056407741038819787664993627254333715144971478333001396387099816181914361893667703832150773347851261662062788922214421439273535200079986694331449841452102661286906733550131145233839952393564883734421594568508105606069258300159447719679518899718411431',
            '0.0450090076713205466853168816359186561921142115061282188820365538683450628421946715176032122713340001968230631010831190116884803154538700077698915068124368626593941581132275036709374559918918379684311916415799704016784151192815282018567281768229770718404839368047967402304438602425465026132927085078218762184701604352094032348146865122800617337291939610556798180174140389071888897240796157195231446984174130600461896331629',
            '0.139456882518087925639456786841957040374807493460264648365375207037438725993706303329049526835997791541003780544730226364602478105016411581318001080993359068597137473937259955688749278042101812594377068033731425200712864083569646897222624115425511437867419055194885589668627785028082238998790464843189431406030917908221328963162484895738959569021838806910012067875297920035184519869837556466425384466286330711432909117709',
            '0.156058959575032463004439960151253404725495567416940482228597924100945843920509167331775016579371249533561627679748456858471872137715177119799161937490658927814426472657395834403274137883531987984072319411372846642914222250329556376865681229944157439132350663700811540778834496376312450805847621890704372893227121718409775235901986017251046432632878694304481624830261544571644442728249770790065322702896868695523883501222',
            '0.200551047859378414295503974147246464755614143760896488671610328689423387157590311843685684318172586127993966247619488245314369423762390044293573477546085413082340573352247046826418603370491889133103597654024635478492613174235270955379836379697500509302079059400068390960211778679961779938909930455928484445480988175450553785990107567176749455903397833834712800042661605462948666115225612105792015472420234069379487205718',
            '0.212872820803784481645107376804497988408347842515845252266225597710621733751292782361530461635292333942092059611878233894110044703225386058376623238120932934698636791443579084316099330184455313141544199939249944561868336155372793821293023354552819580283455320298553119019308794164945032418318724811318242355775034968451689160052356798786996172869186841626902146955162373313102376459584573581831735626510618847434314000522',
            '0.323922772707496397964230455319832736941729198426657515612786967943222514829607278175702265943329583278830624190543571740893436525486693170405893668799154999853669105987747415048436012076095463157185327709042820803104143286420821996301976407673999947575322047194567919567699430298710980610873638194200739030531996251652061161139656303757980871772871574875703953768009878977557929463754728652373913630990074482912007868581'],
 'potential': '-25.2287037926359203710584937579198558995832337949522280514871862158484534756995509571273013626791571774560251948941288199619641238320510658516032217646455538021277561112231317939046276099759540132118000741726961656216741743686338296186356265933140968505719633241104807417163789679344254497187680669035713615307445236781922019014092646057034513463233264374343963492054601036315576536325996210834349757271322853687179461681',
 'stationarity': '1.181e-837',
 'v70_from_params': {(0, 4): '1.0',
                     (1, 3): '1.0',
                     (1, 4): '1.0',
                     (2, 3): '2.0',
                     (2, 4): '1.0',
                     (3, 0): '-1.0',
                     (3, 3): '2.0',
                     (3, 4): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (4, 4): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (5, 4): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (6, 4): '1.0',
                     (35, 11): '-1.0',
                     (36, 6): '1.0',
                     (36, 11): '-1.0',
                     (37, 6): '1.0',
                     (37, 11): '-2.0',
                     (38, 6): '2.0',
                     (38, 11): '-2.0',
                     (39, 6): '2.0',
                     (39, 7): '1.0',
                     (39, 11): '-2.0',
                     (40, 6): '2.0',
                     (40, 7): '2.0',
                     (40, 11): '-2.0',
                     (41, 6): '2.0',
                     (41, 7): '3.0',
                     (41, 11): '-2.0',
                     (43, 8): '-1.0',
                     (45, 9): '1.0',
                     (47, 9): '-1.0',
                     (50, 10): '-1.0',
                     (52, 9): '1.0',
                     (54, 9): '-1.0',
                     (56, 9): '-1.0',
                     (58, 9): '1.0',
                     (61, 9): '1.0',
                     (63, 9): '-1.0',
                     (65, 5): '1.0',
                     (68, 5): '1.0'}}

==> anc/extrema/S2535465/location.py.txt <==
{'mdnewton_ok': False,
 'params': ['0.05016596729172281081547856881787818185451211651597321819539075310430483452794173506028616452674719537836266835902471130462936867091',
            '0.05928969753050228860150934580456786733282762902584172263726813316992020205022947842687420435244986131829991100360939359678182174911',
            '0.09351263466172351761797012452731967449872102855080232179665220296404525620953144349486839849456435908212317840105345634505426386635',
            '0.109038010299803030021032507056963312157354424739398374764688769338177746826139894686825065325766905309140967506288262137309125163',
            '0.1440322437475784396474842116340396298208508978936908456474212029829049731755088612494752006276849943949740239708178355925736935572',
            '0.1493022756568645442151855851471490978286558555344134338722851427080272418985731282861369341384409037245488192738866763456229595973',
            '0.1795493524714052772084895613193242121000938428057730358212808197859350839019407823135003431196442330348358557145373515043649516424',
            '0.2024023403535165737951813212365193261793690022137338406604205580181706225291236916440376122578528337172653977455091244635930586674',
            '0.2167971536827563631418332234329611130883135204907632277149569335922056153631535695520885099660194759687701750599369291412519749768',
            '0.2251134707592494633205233374344838854382854030824364877327592525659737296695663808168216516003353977459835115243779822753893091896',
            '0.244077073794241370020391380546294760305008884892678691763774400756422918738318322385285717126256056283624927414638305133726714572',
            '0.261487238910369182162638230114256830107248785960737161717993395854006146332502903145494608549879011729513168894576524734579072439',
            '0.2750874143583618794309222815781636233976119875467592300442596872109096508382712305171345856947508543817790603064306191191547318546',
            '0.05136227672140465808938648668795789502366235915255037958689275033280816204981760169597289964552489293429534541906442617086297697412',
            '0.1949612629428515832209202003235857174713577193121859785357648032714466940998166848342903723038532174314303871982533732933997972482',
            '0.4819183492269071309963837832621108777904247416316344275258910962380858126276611877770327178721827399898802349784194474576316487476',
            '0.6255173354483633139188625885276962547693105352578654443252211006734436611931212820292048324980069272855313298230713352465790695206'],
 'potential': '-25.35465436433703112282313913429534842592373724501009836124926745732094010310320806034499516067728093369126261473096677171196535606',
 'stationarity': '1.211e-18',
 'v70_from_params': {(0, 9): '1.0',
                     (1, 9): '2.0',
                     (2, 7): '-1.0',
                     (2, 9): '2.0',
                     (3, 6): '-1.0',
                     (3, 7): '-1.0',
                     (3, 9): '2.0',
                     (4, 1): '-1.0',
                     (4, 6): '-1.0',
                     (4, 7): '-1.0',
                     (4, 9): '2.0',
                     (5, 1): '-1.0',
                     (5, 4): '-1.0',
                     (5, 6): '-1.0',
                     (5, 7): '-1.0',
                     (5, 9): '2.0',
                     (6, 1): '-1.0',
                     (6, 4): '-1.0',
                     (6, 6): '-1.0',
                     (6, 7): '-1.0',
                     (6, 9): '2.0',
                     (6, 10): '1.0',
                     (22, 8): '-1.0',
                     (24, 0): '1.0',
                     (25, 11): '-1.0',
                     (27, 5): '-1.0',
                     (30, 12): '1.0',
                     (33, 2): '-1.0',
                     (35, 16): '1.0',
                     (36, 16): '2.0',
                     (37, 13): '1.0',
                     (37, 16): '2.0',
                     (38, 13): '2.0',
                     (38, 16): '2.0',
                     (39, 13): '2.0',
                     (39, 14): '-1.0',
                     (39, 16): '2.0',
                     (40, 13): '2.0',
                     (40, 14): '-2.0',
                     (40, 16): '2.0',
                     (41, 13): '2.0',
                     (41, 14): '-2.0',
                     (41, 15): '-1.0',
                     (41, 16): '2.0'}}

==> anc/extrema/S2535919/location.py.txt <==
{'params': ['0.03775539949808153083672600956174237036480166127001461936142174606427107732561664527557863267862113210602495262339852930080185048079',
            '0.05215257059282177952236187671301139168347818809937570921653507735755549982739120691500207702060411022032176941175108044953662093227',
            '0.06201813669990481245274017496878772849310890539536909501024958402540536869478566487138932216260499928721243473926178560000198493992429',
            '0.09557072118578129792462580387356167191058225428142685391486608276103466465310852177766984726337345006885014432331759956889321621163',
            '0.1012732912301948722958812396355213543509133131551451197383421706124025510187029481825299562270789552667319510721195620000058178283854',
            '0.1461685193579602293559757829057917352127582220107240466552574983389045239511180173194921534620838471588205726130952488999981998523031',
            '0.152136742440114798044218555904762993662744798006361699329965682643304326985508417530834898737725970770385329951476137176662271477',
            '0.1729416960420747569178829752269966398679612175104338736942844606664189128771838295030568554434166467436077248899990207000003450349301',
            '0.1969480549999811594725865459503903727297763418964568041795076521803961956056505697077845751627892087964760203168863852000047279821584',
            '0.2047006963110687790779884057452184196462374543780299552378606819793000896814937368362667870353087750236030510565104373999993516296451',
            '0.2182701822904519301907607525945972155072968450479115909622138044718282755852706162554882825818992461215558356583320968973398172015',
            '0.2290601735578115822937783842923579625595240427764103555453593515335161886626996341018036056934046536511127668185045851000014684772235',
            '0.2455888284612354691232999286499114484487565028136886284944213323107112738032476586461824697292602285781328857563469799000102555308327',
            '0.2638626192723023113054999121674227176080507510508194896254672820299400094251782047702970021066675715095601697893886760983920115822',
            '0.274283338776196087367929189029861846267626456576205554537601015504091110110944987902869595567163414857812585930627601933076970873',
            '0.04892501069892720748896753957574793354129089042572304068017092179083178458702782464324526165256863396932406031428415249999915355126663',
            '0.1966709469317641160909105969937561671777074140339235265988013907601751405803410305193253162124751693614149499184427600699978559557615',
            '0.4802684618592691930428881236036784057298371546339207893416875938794353862122974935665199788982077380993961133158147222100005761548459',
            '0.6280143980921061016448311810216866393662536782421212752603180628487787422056106994426000334581142734914870029199733297799992785593408'],
 'potential': '-25.35919667070186338824721864398084612149433514217565584027170464924323257276322665171604411307264193884529734357276380138192992315751',
 'stationarity': '1.970e-219',
 'v70_from_params': {(0, 7): '-1.0',
                     (1, 7): '-1.0',
                     (1, 8): '-1.0',
                     (2, 7): '-1.0',
                     (2, 8): '-1.0',
                     (2, 11): '1.0',
                     (3, 7): '-1.0',
                     (3, 8): '-1.0',
                     (3, 9): '1.0',
                     (3, 11): '1.0',
                     (4, 4): '-1.0',
                     (4, 7): '-1.0',
                     (4, 8): '-1.0',
                     (4, 9): '1.0',
                     (4, 11): '1.0',
                     (5, 4): '-1.0',
                     (5, 7): '-1.0',
                     (5, 8): '-1.0',
                     (5, 9): '1.0',
                     (5, 11): '1.0',
                     (5, 12): '1.0',
                     (6, 2): '-1.0',
                     (6, 4): '-1.0',
                     (6, 7): '-1.0',
                     (6, 8): '-1.0',
                     (6, 9): '1.0',
                     (6, 11): '1.0',
                     (6, 12): '1.0',
                     (11, 6): '-1.0',
                     (12, 13): '-1.0',
                     (16, 1): '1.0',
                     (19, 10): '-1.0',
                     (20, 0): '1.0',
                     (31, 3): '-1.0',
                     (32, 14): '1.0',
                     (35, 17): '1.0',
                     (36, 17): '2.0',
                     (37, 16): '1.0',
                     (37, 17): '2.0',
                     (38, 16): '2.0',
                     (38, 17): '2.0',
                     (39, 15): '-1.0',
                     (39, 16): '2.0',
                     (39, 17): '2.0',
                     (40, 15): '-2.0',
                     (40, 16): '2.0',
                     (40, 17): '2.0',
                     (41, 15): '-2.0',
                     (41, 16): '2.0',
                     (41, 17): '2.0',
                     (41, 18): '-1.0'}}

==> anc/extrema/S2547536/location.py.txt <==
{'params': ['0.1771599902085639420373120603319433910671277490766578559727737470422713295739654811439731846935678456236106799612163166722590624801',
            '0.1829984386172049486859889112065465540477323232158776791720330178459350871547339384690619460642128059090920519804539692294911307407',
            '0.0502182971690328760662786560129048901340311999312999766929086434262884217191230078944149159759913909963833159970946529769100942682',
            '0.4124327663649515523111859531511408871474236353161903926315046800956595166000279893669021484767232349789610624577290507847418315209',
            '0.4491565512925913001695613933160347367983575913907838571996509211167980118548029588453232788549430975439840448320650618138667942185',
            '0.4518572339059806763560063697335827144767947379493018051514906848848002780306109921518067190654293657179850605218308994422436083329',
            '0.4788462583887669327718128014284731222796204580878631043439834094630055911168667249039349006006450401300599814400602753628080423331'],
 'potential': '-25.47536985230954466676286398858698938824904484720134956393390502269387787161618704469218898866215608718798840102130035884497514335531',
 'stationarity': '4.405e-257',
 'v70_from_params': {(8, 1): '1.0',
                     (10, 0): '-1.0',
                     (12, 1): '-1.0',
                     (15, 1): '-1.0',
                     (17, 0): '1.0',
                     (19, 1): '1.0',
                     (21, 1): '-1.0',
                     (23, 0): '-1.0',
                     (26, 1): '-1.0',
                     (28, 0): '-1.0',
                     (30, 1): '1.0',
                     (33, 1): '1.0',
                     (35, 2): '-0.25',
                     (35, 3): '-0.25',
                     (35, 4): '0.25',
                     (35, 5): '0.875',
                     (35, 6): '0.125',
                     (36, 2): '-0.5',
                     (36, 3): '0.5',
                     (36, 4): '0.5',
                     (36, 5): '0.75',
                     (36, 6): '0.25',
                     (37, 2): '-0.75',
                     (37, 3): '1.25',
                     (37, 4): '0.75',
                     (37, 5): '0.625',
                     (37, 6): '0.375',
                     (38, 3): '1.0',
                     (38, 4): '1.0',
                     (38, 5): '0.5',
                     (38, 6): '0.5',
                     (39, 2): '0.75',
                     (39, 3): '0.75',
                     (39, 4): '1.25',
                     (39, 5): '0.375',
                     (39, 6): '0.625',
                     (40, 2): '0.5',
                     (40, 3): '0.5',
                     (40, 4): '0.5',
                     (40, 5): '0.25',
                     (40, 6): '0.75',
                     (41, 2): '0.25',
                     (41, 3): '0.25',
                     (41, 4): '-0.25',
                     (41, 5): '0.125',
                     (41, 6): '0.875'}}

==> anc/extrema/S2550397/location.py.txt <==
{'params': ['0.005209862014081571926528810082184379125552496984359979832133834772760881575753732986440916863009788692965219109577725283469734750837',
            '0.06213157993899953700649828574202073692478673372665750657083658720539774585230609793142855716718771458851141231118853003677119132107',
            '0.07709407146893564106604370770869745435429443608062450404284390282907982753370311988863859664436741177607298665133819627844990633274',
            '0.08065184222166527427656612952388792842241366636452546777883810827197444114867472389224725290432522202200943902837374852481497633687',
            '0.1089463739716500131173998251939683864575538408850511974100746911289659391305023060430456916435443975755838646667896148947471965912',
            '0.1126102160504402181368483879938742513585371956502447252589077002056942941356332602250987917533171194243598930108480522776756592577',
            '0.1338137666941484367589241890029512020485662965058598371740449428748356517846273780152127774919414550670465086297554745078686307445',
            '0.2122350513083471210920000006581147353875473595374423582732209765058485137587399729758679968457110919105540468844924704437357105858',
            '0.2500030648588551976983990772530099621595223621256541242891383936576799725738585590839580040679608652666281861423347168491688668828',
            '0.0033129456480324221777135959416544301002896874018775220904947860077215065758507451239908757085882220707150226333134999975286094097076969',
            '0.073438151189594264196412501058223465490231312714211693215713629486187574454290719957802670814723747259880931031149499997583996309580268',
            '0.2624460835878206163322619327041721189540874451100197226547765578211211449816575836056202858398292503642389239708504999991320158585596',
            '0.30862164093420058690125572321444322643827420590225859043145948390990059917915954100659888898749959652947375519609050000322316893030376',
            '0.48604425027939594198829416001453570196993734273773927591133180196456599785922097286753659752732828971339188181186349999872071009029147',
            '0.48730735677327062200128067936667430386596745026603647367094759276139629318721065365016524413486683130909396413776749999876990148600685',
            '0.54097402245042668150626976141381065736998865015786122109945406746253675025034685982581751394007604777711356507312549999893706085705574',
            '0.54867834749018169507099777359423949134004452895048756738472709683067106287202669892667472597592494459977302049958150000270009069085932'],
 'potential': '-25.503972744000739609953711582458940935384068232059175480553633238981683623512674607629192777449023749543642435352169810034530329453864',
 'stationarity': '6.215e-224',
 'v70_from_params': {(0, 0): '-1.0',
                     (2, 0): '-1.0',
                     (4, 0): '1.0',
                     (6, 0): '1.0',
                     (7, 3): '-1.0',
                     (8, 6): '-1.0',
                     (9, 5): '1.0',
                     (10, 2): '-1.0',
                     (12, 1): '-1.0',
                     (13, 7): '-1.0',
                     (14, 5): '1.0',
                     (15, 4): '-1.0',
                     (17, 2): '-1.0',
                     (18, 8): '1.0',
                     (19, 1): '-1.0',
                     (20, 3): '-1.0',
                     (21, 1): '1.0',
                     (22, 7): '-1.0',
                     (23, 2): '1.0',
                     (25, 8): '-1.0',
                     (26, 1): '-1.0',
                     (28, 2): '-1.0',
                     (29, 3): '1.0',
                     (30, 4): '-1.0',
                     (31, 5): '1.0',
                     (32, 5): '-1.0',
                     (33, 6): '1.0',
                     (34, 3): '-1.0',
                     (35, 16): '1.0',
                     (36, 15): '1.0',
                     (36, 16): '1.0',
                     (37, 11): '1.0',
                     (37, 15): '1.0',
                     (37, 16): '1.0',
                     (38, 9): '1.0',
                     (38, 11): '1.0',
                     (38, 15): '1.0',
                     (38, 16): '1.0',
                     (39, 9): '1.0',
                     (39, 10): '-1.0',
                     (39, 11): '1.0',
                     (39, 15): '1.0',
                     (39, 16): '1.0',
                     (40, 9): '1.0',
                     (40, 10): '-1.0',
                     (40, 11): '1.0',
                     (40, 12): '-1.0',
                     (40, 15): '1.0',
                     (40, 16): '1.0',
                     (41, 9): '1.0',
                     (41, 10): '-1.0',
                     (41, 11): '1.0',
                     (41, 12): '-1.0',
                     (41, 13): '-1.0',
                     (41, 15): '1.0',
                     (41, 16): '1.0'}}

==> anc/extrema/S2551136/location.py.txt <==
{'params': ['0.07726116002465885318478354278304020599987',
            '0.07726116002465592923083182094343368612357',
            '0.07897257833937551735432927429535674724843',
            '0.07897257833937744889835045715538429390942',
            '0.1132537988370915377697677960523475508358',
            '0.1227863235456521569743475528114757785882',
            '0.2395660697221252153258136438790560612096',
            '0.01431489457463571956784822420260001203204',
            '0.07449467217340171862797662039423109409457',
            '0.2537176640892214067680579506152531141454',
            '0.3112952924388154916232470115111246930973',
            '0.4873504071494015901572746698460840986685',
            '0.4890559020468812774274841804431148277572',
            '0.5434181565397129520824663355928790442372',
            '0.550753305519062962793025662555496462911'],
 'potential': '-25.511369942364084',
 'stationarity': '1.518e-24',
 'v70_from_params': {(7, 3): '-1.0',
                     (8, 5): '-1.0',
                     (9, 4): '-1.0',
                     (10, 0): '1.0',
                     (13, 6): '-1.0',
                     (14, 4): '1.0',
                     (15, 5): '1.0',
                     (17, 0): '-1.0',
                     (18, 6): '1.0',
                     (20, 2): '1.0',
                     (22, 6): '-1.0',
                     (23, 1): '1.0',
                     (25, 6): '-1.0',
                     (28, 1): '1.0',
                     (29, 3): '-1.0',
                     (30, 5): '1.0',
                     (31, 4): '-1.0',
                     (32, 4): '-1.0',
                     (33, 5): '1.0',
                     (34, 2): '-1.0',
                     (35, 12): '1.0',
                     (36, 11): '1.0',
                     (36, 12): '1.0',
                     (37, 10): '1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (38, 8): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (39, 7): '-1.0',
                     (39, 8): '1.0',
                     (39, 10): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (40, 7): '-1.0',
                     (40, 8): '1.0',
                     (40, 9): '-1.0',
                     (40, 10): '1.0',
                     (40, 11): '1.0',
                     (40, 12): '1.0',
                     (41, 7): '-1.0',
                     (41, 8): '1.0',
                     (41, 9): '-1.0',
                     (41, 10): '1.0',
                     (41, 11): '1.0',
                     (41, 12): '1.0',
                     (41, 13): '-1.0'}}

==> anc/extrema/S2566527/location.py.txt <==
{'params': ['0.02324421045646077321755740285880165174603',
            '0.04023970704684412535989679327030899003148',
            '0.05751580836742988672716236919768562074751',
            '0.06203018448046060395739687010063789784908',
            '0.06522371147512459610418034117174101993442',
            '0.0688799683831365361363907595659838989377',
            '0.07872220436585355973768685089453356340528',
            '0.09090981555720538398457364337446051649749',
            '0.09312204911790257499948353370200493372977',
            '0.1125690030645080941251734429897624067962',
            '0.1167591778680930059142184518350404687226',
            '0.163772259661589009160920227259339299053',
            '0.247669330731700859660193714262277353555',
            '0.2764809868025627226373330813657958060503',
            '0.02597639318776523431608893588418141007423',
            '0.1916715479726565085627498774556443095207',
            '0.5592302589477214924684744801197666674852',
            '0.5614640888346865699176646558044012635946'],
 'potential': '-25.665274741844158',
 'stationarity': '9.629e-21',
 'v70_from_params': {(0, 12): '1.0',
                     (1, 3): '-1.0',
                     (1, 12): '1.0',
                     (2, 3): '-1.0',
                     (2, 5): '-1.0',
                     (2, 12): '1.0',
                     (3, 3): '-1.0',
                     (3, 5): '-1.0',
                     (3, 10): '-1.0',
                     (3, 12): '1.0',
                     (4, 3): '-1.0',
                     (4, 5): '-1.0',
                     (4, 10): '-2.0',
                     (4, 12): '1.0',
                     (5, 3): '-1.0',
                     (5, 5): '-2.0',
                     (5, 10): '-2.0',
                     (5, 12): '1.0',
                     (6, 3): '-2.0',
                     (6, 5): '-2.0',
                     (6, 10): '-2.0',
                     (6, 12): '1.0',
                     (8, 11): '1.0',
                     (9, 4): '1.0',
                     (10, 7): '-1.0',
                     (11, 8): '1.0',
                     (13, 2): '1.0',
                     (18, 6): '-1.0',
                     (20, 1): '1.0',
                     (21, 13): '-1.0',
                     (22, 9): '1.0',
                     (24, 8): '-1.0',
                     (25, 0): '1.0',
                     (26, 13): '1.0',
                     (28, 7): '-1.0',
                     (29, 1): '-1.0',
                     (31, 4): '1.0',
                     (33, 11): '-1.0',
                     (35, 17): '1.0',
                     (36, 16): '1.0',
                     (36, 17): '1.0',
                     (37, 15): '1.0',
                     (37, 16): '1.0',
                     (37, 17): '1.0',
                     (38, 14): '1.0',
                     (38, 15): '1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (39, 15): '1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (41, 17): '1.0'}}

==> anc/extrema/S2584003/location.py.txt <==
{'params': ['0.01217253236656456746858133250081533252974060010813889715043687180848786587128308655243601937509811057955059959870514062379979375007357',
            '0.0636006557667992394834272566651957203178682354954211852814264287534266178718824566191595811408693909501702548076828806317059162496911',
            '0.1016557720859898113119945410141462483473933272755952757010734801390192973298855286606754394566671483326154379863826117770969837494951',
            '0.1382813276681926968144270864838916341257795857053033269571685215212542251196616351445004082669988436728907804031498278774030062501313',
            '0.3253411239180449113398369551703098052221950088019464317325481460440788367207207549025910128402344809855923406773531818210471037501716',
            '0.3894923940246170182136035596634109866785049644254955510728758119596138189062623368367872978995882061557641812719360574867493862500453',
            '0.3899295914515833258471454507555621632918166182214934746734389838117213683122744655742773500032377228392644935533377945645814462500651',
            '0.5421345405405929902381905248827891183146404676620329334008512480544300302881915240590221656386944237203313317736656263384958737501925',
            '0.05679172482275042837557520931311589905295016917039819643018767498280818330006008828705304356581507563167104847276964962768399729531',
            '0.1335585190573186632298163505115527469415533744468437970632987796441571422814577335817569814988350876888542875864731457855690222564',
            '0.1744776987835213644029818447031918725482070062136441401117510228457018145619887675086380865378977885419452415795637141587856596626',
            '0.2477849173152610546672361831227827044261226955184466168597174917400772181221950010894640127536715866078319833635471041666030118551',
            '0.2730542482494967282763847218558734097072776835074880442930047248626236001104500897806561749968024073458338688529207347777632846495',
            '0.3310345451675130218620462741137937455438410754609723422751703895032973363390018820679901217616592624253306588695400079108241411959'],
 'potential': '-25.84003049191427011725787488518067916515674270844154099301088962865267947114555979202956065278123971492371170245750128525097349844156',
 'stationarity': '2.158e-246',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 4): '1.0',
                     (1, 7): '1.0',
                     (2, 2): '1.0',
                     (2, 4): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '1.0',
                     (3, 2): '1.0',
                     (3, 4): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '-1.0',
                     (4, 2): '1.0',
                     (4, 4): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '-1.0',
                     (5, 2): '1.0',
                     (5, 3): '-1.0',
                     (5, 4): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '-1.0',
                     (6, 2): '1.0',
                     (6, 3): '-1.0',
                     (6, 4): '1.0',
                     (6, 5): '-1.0',
                     (6, 7): '1.0',
                     (35, 12): '-1.0',
                     (36, 9): '-1.0',
                     (36, 12): '-1.0',
                     (37, 9): '-2.0',
                     (37, 12): '-1.0',
                     (38, 9): '-2.0',
                     (38, 12): '-2.0',
                     (39, 9): '-1.0',
                     (39, 12): '-2.0',
                     (40, 9): '-1.0',
                     (40, 12): '-1.0',
                     (41, 9): '-1.0',
                     (44, 11): '1.0',
                     (45, 10): '-1.0',
                     (48, 8): '-1.0',
                     (49, 13): '1.0',
                     (52, 10): '-1.0',
                     (53, 8): '-1.0',
                     (57, 8): '1.0',
                     (58, 10): '1.0',
                     (60, 8): '-1.0',
                     (63, 10): '-1.0',
                     (66, 13): '1.0',
                     (67, 11): '-1.0'}}

==> anc/extrema/S2595657/location.py.txt <==
{'params': ['0.0207193512006299311118148629479147157077827271884583044398779903559079313029991594098382359212862418325497476119080910756592901691632955774629094647905101161754826039317483272872064622478249854576213979854785620707786816512683615427767789385789103411344341285262682222601782520772964891258691027750014048306996026070389237221865212716753106730210442751135669019917795151651423240065191365765151178357460427252656245402320728740136072946728016093075130086766388279446764989895628298759970647359903698164718388063263987040974377671579875356179398384050438569455257150676164390426831067480246610476502369655929053560099835141489744652768410214009537785859913139731429979051196179551881651041626797754312944326762437033493718833650903372537492032544275403649432820873937797655745592247812964082593964313463886246436510457205136814500725847535061465837258288020436238110925364600558144802047379148875450357692460511593203572095276767565463674762591515181102631228855720396866800140712115368561918942984804635893247243509667336156689037385395193216412488595508239437532092090464340947577406781616597523458927073212783597640125644988990971707395430622409050130643025232974933474466190756406870461636243541076',
            '0.099974593191552890388695938903015946014877362158814506639420820284026284333037261767047153570154743211173726397032803934084285645883247147373377626515069550558756518340846714264875998324991681494409049050261200985298581547594271128740044782845255844521567469030091091547705868286173391640443190397683889574678506061371525816288798789465843632549977318872909560009580759109442023756852157541699757011544555356972039208447473027931123289918506747096821699525774929800708999761454464655353230680053073433906306207095528308417994154551987761473824027958919598521995409940813795108476026080798153335432078187847205263749832955598796954410011724095351619809108044188109323120561828349491621866770875102310626455141796162187372675116877864259643576930858436784314619057154654579528060637400966409606123123382901883731471876867732593898549311811700759662487769780624187778951632036778360060466901386890756828730028897843116448332949052646040713636349036268523139580490213630122769717496100675281343950237920210706681615846116398479311606045663642256186659625860656890995152060094721844943435327814118241161727624831962191722078465871571294922476144444434815334651994325356695952563880550174996171180553202144',
            '0.134645244947620531871944547945778923826876175629969176197616617356815981624422172695245679941951057680854697397610241496732824928908846353915576669458955594644567363557350558094887263450857191858585046297336335775725304424274622998708471292527380730018768730788792469290672680347358911083762187122089417012065259825829639473414077245553543082610341036461838809232946358482044285354055492164821797152751711358070157726279106063879685156331631841634319880027563004437428429599996782463032234581279751805910787449472108741516788162358054437417612848973318902977957451771057568936448399860461746851375810754950699525839574570192698003840526981329898134540696251908022998227189519581246674865493300636844894672534622188504479195263045775395461996369799842626879082928395036612190097478311951233190115733975353342759297643867522255228393443831790360067172002938259436971989557411593364811530955729236357736603002200334214570653350399182358806770842363617157573407899959595486024572839091903738009991981832537524030665862479271081937242765281070149830820580230906655417209503118430587057111270325492470668761701204118261716662878713547825325528707226899417232928260721324961738045728931326523972935965915457',
            '0.192077307056053874637565702206667597569006344126473239115270404830741608023437329398973342122642216246058633302143309339212865809191376450589762752736207312788299460676784297151389818881980037178706762805051420706569897742542196769468120474374840119103392861376658163251817877327983960790692533335763186895262274607322410992573147446649288258552669653277060800313895608091449388812873600660309938818510378785385191116343284357657940215793124418469541548245376067491164539845817830674677624687211371664756011616680328761880130362651454648597944575926885051000319913515008825239176898119009374223815552080171038601038265281783302241273774763734040699128871498941127011885739782538753910048071217054514388445160461232522418882633538861632761583536322542235376274612716041373826519458141494125539278018224484088923323806687333000560115665555956441285919025297742317754165113468948390844054250951653944679290535263881497852699504091366910970513068080043946802252858211273380730143031234716768818449016868313098870885939295952157179452642695985285186911198824898115252891715043927213930326379656859960559617611129609735407253345494889645909468644659820479657094098292723208488325870104195197913045124572692',
            '0.198853939973184522447772233797668490333998619150036187118041928108151208730845072479832220066804588135594721617412100700270291243506641254316664751185689609070907792649507265658750209767678202484663527680224188180738863706096016638542973801011051098454955252789755169398269989875313720731675476470366949801204365580720507256566665405189029733593387883905211333227297853238389471636059336322000064543895165052691952985590382051126378378471330605608311915852926905967026713833192598251310402059250815270224030548515211143485299382487025750720434591902913684731911403561698311269349128228685762776492701221697394487735422763254284579429161773619687405080799682286527517999829565161750755715047097972090245379828050450793972746130622375515749939599973685477747173591262972970057751273132070685025350833100662242396714014640857784935373384989754310481693087214081677322866033072620719221491341945962275670149290196166271003160669919556843698464476230047575744446756546785607804819027663368186715393311675070733023285532183551980316526567695674689224430122290017506719064430384232611263714092942770873594954931731356554393128909454191610718935024837024343088858147431037620655510761338570903004331226659884',
            '0.210379908100540115410340484656036793667220790712891634704868042185014157250586480573372954525775307969080675236456360423859990943275910427320368589073133331344793339761466852451812409414013140531294712477711400230618557172387509740045467276629091343193114174700715259229402970955357434806743070147164505012179105526140077234290797741548654522919961755353386821769801526560349552251595001555217179875604505471050027737929627452699918741650655305490701892134348424684595979731241826376460966895074988718478538212941878001326292128253952900743577990025228459560527921307187077841731579178874402814213535929322439665780734307595270602525082070330660580134954726184091242026719178701275343511085897805598251596859333240243199572078778745992763980754434753037179443966657032782097864266776333230252673228461521629745589057141452021562613472100145955642779826944393583758467489063199640013811442002448763239114661598751362885494073927500518425407768035041875859261614969533407572476660505753143448877581765556419654553839826220012405773742145286298060782139708040277605282936251563871016970869990729797314376642890083194849386129084835084822135656958158060364255771226678003617306171082034148094769426472727',
            '0.224609967546988006672730254917420546439759495037426141735270501035192847335898008927981601077232289248049220489436237187080429767743416809702437749050479501915174567310911628479860937481226224742599884957921753643832337462679478453794613868941380864498375068009556781215118846457342326779471247438713435304407698806027835281273547368060644925201639674436548429581446248847161453182840813414656050876130004311043041022229596395755418121880150758173899176089066275309116082020204438545513335822108802019020648819200759168765406694438585924833052051511584282807529420472107095483466473961872527066114192288536263278688955357564310241563091269999326905639273807478958586373220202947811518990216220239471902169985831007098689128654276200293182840407272538964117699538501040188317342353748452273039156801483654733286256651635696204600147483473423574340086891502107112956055749825766666828025123247145966780096285005812369473426943195860296979297036256984708053705957111806298220864988593161666440053639956618019836026592055217910451349893043868318755221160817788060862152094961168942755708545511730449012779444856591099869943940934225237295920216755755201241928931392939871304583275204460047697161846375133',
            '0.226216901578331704635422800846348311060972536963409379885976274354658954115674881236588002762066941157895482461849191015778391370222661354722724186049930076600066286916042753781914943561454237841622835570528985301454500242676354635896538641556225882894485394491097440844494434643981974823541621612037249226597520779761860258215509116975635578192728962314686006849975625643422218807765042997968194973871111964957156493249198653745716805981053404891769975888656197696514321689001353401346926119782678049146238302667091609569102352388535267602978144920291683032543907805912540837357616110682812618873408030903185314917636305277989570937515931711193994646447516611595016028430190149214447199817997446590664791007401212242836260147496393765879031419618500793386067205131835275054260485177216020683039144559962684671527106197635356178538539643766421487387736391036775682389876101857046973330955084847982656946409902664022127203928641407777762026024256138721450160904496194599580036967090777278784440314915264686364857364714384898854278173631309820454204720729064660069827802630364365411501322914726206637677534170628687921402488897090797277658244797150532930090649157665185299299828771364471067261174813697',
            '0.242208274233304623812304391110410535491319151285700067731628810858594929934816016295311563194886143519622939478829999830564295676942737828599482412811901263406431197642417362907929046397019009955731557015134300607521220817628045853861753355982263121125371173989538861961665679457079738004835137360180775866337068461131639195112419998070420676978334250012388199685319713780475230565255884903466756769364777654888286027224517752878666984869827807275179719451078462969371928369932337937198280808779351926478310086111775338562550349358556824631868709435015150277851255557412255108026920231733376769995375441668278304710879268228224474437058219858396135468553496368744099723756291170672149002428416393678808210290280954504940988545723109227412378232782455029716520372791948282028625115432676927348919558191896346974263123484826940490749894488591491771840559024059044121239251440429341230010718807158317841691115856896285767458232327586513784513451208392383808800780770961157636526905937315951838537163087096274716267859429083449592128834207182464825595554267248176235384077593026323559236398886544987334405131169079013389502984085571803426962415338317936972606548846040949718115498519863154822392849991509',
            '0.274637948080495458409019150386393435982032508816261843270167450208331926113211129052977748367878105285354592081806955642903577117521986139359917757755661080644566874468876806919502109722043009105435726283170501708056830507400573952575805165696522063982854039037636231826684432076393368169028444738332928549257125111433126039248801006313227894490165627538043715727013240545501697069897471900357110633535640259496651455714522734837560454151884430520822989376502646987189892792546935820748382379804321200348368994144431512449315455049190141944032388181207180454861828842942023110977009521322084670720559850943643451755116424836890562854006097880845255250659138088552670654796266570095013787571963747571091276335896489383809041769127251372851919787968368735399469772979214320970141718308649917230361732144584720155414690626914223562592058367302146437022356189202243074063130551711021553380360441861862075084446477581071268801742284570989252297426634707302707298882070766244282387320338774123839551170500582326215989824097803777101043291228003108914192655407969239210258545680435386456214780020902090268672358623749528919170611393458188369813239382733885397189594151406532419795535866002886071017735048574',
            '0.282983001255694568037021395133749098870898791993206630667664143509127049336110476395619539433539665487027176347974578555744234531395848396834095949731272430531603942592972983651629905431272731428391659050365301301581784144860483919723246207999813448622898871454649497470194894727551832596604976283590674123602731523926160919926571553019954430453008417573528056751936531594788644539366148441452892114139350577424065935079479288827106225741402242741222991922542644228729721268551148067736249586908475976314501863010913445541810517441402427724155748565964618682047621628356825237307747499680830561969380001778160191247675854048370969646668239930653378450224491208945340212829018805612236073812444245658718108993624735651379548096402755920271516834590195342139399193560557457058715990040197272438698469278097477214298592141998785948420782226913793090081574267795467785902282022898689773788292367976176120407760137509706097284844549164856952259275830050763446495592152255007072431919485529050126178257159517756120118430731034064281971193424319158521212738528526560190651156756196234658467314169668291717897353634991928715511882109887972094220650793674821177596096754758980891636541599385262220218257166446',
            '0.134881691819019184180102037337351811909206722439510975837411364746199326366269533510540529762147755573401090350993724238873966930556109991253414983906254512706489608843734019892054470952663892513340349592288739018012423701148028044303968304584169596761731478403936960157729477436211115423670406688229156590592270842991845221178984972647215363745331044481149624668747027359140975137347240416080506518755748279779393408355767774059915655395019046699714388863945517708784637399964618043637414040062017532788503217885410805601342168879995539304277933423090616611517574374015153516776624693280786537221104514410747234720989619383961109490613473283761715966716912725168532479077778351935656587787342357198669867170501186677957507767509365560514533522879915694999574410180327726906893418387074910177831461223065104475008993433039680153627175128816355858203300784520463208712608750314281649369283483371910573952596342179310383019513049226587375559026020799980424375662861506797807819201844427755185154411417927114113037417591587726756546953843991904428984251977677373707947752016345960458293185924733762261552010278655854643632382920664518799602585810308459928003194762922788755671239965084232547781899815406',
            '0.55919794350617009739199111770075739182595792651294345665574957477972221784717778959159719616202024321028769768668010503419011865493373068364559722729397259901321583624107976607087951423486613403355321448242288359614322835952660188944244260723769923851611935505026387078887110167898752339905837525003754011086915178698779819144217127201119539381749281378916539232573132199236690661109503452982477043192406393952844629124182966584493880325915363784663364230263178133629658940639746433845710795156016947342959320237096294552985202647515116024618639888619119482414449438900554729476579990232908977908725237731637706745561093515280142541135729283073676407057447329720565549941767228214010929608445050021170132831463418813529909634700154972665674828071361579265073344564010562749465512049271930303433214918463376175318537563299604625255080928572404446984989357962636932836153085714902180961466420720410719766911351195866823208906286264973580677313575624414239298819845444887758330014187096342810995504848703766095559653478141307639963272894567743150633089207384094869378293993025859852450751159150166060882096306807947978033561670758481758986666879642507341266966930233887041408688891018058394381230654949'],
 'potential': '-25.956573084376903838684592509378776710769658491678661378160641615155967762302436685550898054600837933843167878580140602382061710704516654071738874051066439744192920522753969213481712859195318447627451080157342547456898331602610167395918498726340957623201116081125978656641386654005395720654922349723624224490291954049343070157830911078338479288458967916174838771922423779214017398243762205919765339965475250405846651239444061674762680577287877611416726312559136548820539898512958879102740847355146754762951901405781947853909367935671895032424984958683922787150701931779568344856524092151911092847636646614008315125714512658437304940076050554609760477261339632399711999570138840736074583884430554505657518653180214296105939264053799762666877557594802737745211517336929183088520183166798199278367744217238629337085321581312239319146057795339210579712135463844159119885719168166826445301843679183106447419646850404863211322268805756249552904157976060663966048656681045366437480288112315451039189872186938919783200187227540677994637366016103954410046916540756866006173611028772532503018203322674108048990675757714212777720492582756902352831158683950325868108623664568405189143360267230855141870077411574',
 'stationarity': '1.892e-2397',
 'v70_from_params': {(0, 5): '1.0',
                     (1, 3): '-1.0',
                     (1, 5): '1.0',
                     (2, 0): '1.0',
                     (2, 3): '-1.0',
                     (2, 5): '1.0',
                     (3, 0): '1.0',
                     (3, 1): '-1.0',
                     (3, 3): '-1.0',
                     (3, 5): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '-1.0',
                     (4, 3): '-1.0',
                     (4, 5): '1.0',
                     (4, 6): '-1.0',
                     (5, 0): '1.0',
                     (5, 1): '-1.0',
                     (5, 3): '-1.0',
                     (5, 4): '-1.0',
                     (5, 5): '1.0',
                     (5, 6): '-1.0',
                     (6, 0): '1.0',
                     (6, 1): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (6, 5): '1.0',
                     (6, 6): '-1.0',
                     (6, 8): '1.0',
                     (8, 9): '-1.0',
                     (11, 2): '1.0',
                     (22, 10): '-1.0',
                     (25, 7): '-1.0',
                     (35, 12): '1.0',
                     (36, 12): '2.0',
                     (37, 11): '1.0',
                     (37, 12): '2.0',
                     (38, 11): '2.0',
                     (38, 12): '2.0',
                     (39, 11): '1.0',
                     (39, 12): '2.0',
                     (40, 12): '2.0',
                     (41, 12): '1.0'}}

==> anc/extrema/S2625940/location.py.txt <==
{'params': ['0.0132083087400877854558766174802359740240458028112764026670651392194938759283447748752556528576245880583720830193566511242091512498641',
            '0.0553829702875596738305014464678660242611437894774782274006555356381297876489635506931123966072510274820092808245301574567029812516618',
            '0.112555325959948064873868998425855706539548413238191287502703662751915055957697245243852036343059462706465628958001183229968298750105',
            '0.138607526085218434926805699100376958586483409143185011066933874783013162698421401706142134921232208647754490850545371259564988749468',
            '0.149818277915445283365403650279357044573093846503976090394864701850669888897848106754419256188283749523613685927751538856542738751252',
            '0.1555405747890216644704809836840447956725877953422837672167291629200817913244638804435898708777847787308721975591532252097241552916',
            '0.182329349291961485840110396426819592337221773285620322924260162756408236694134213225673267306199903163656681063295592569187848750504',
            '0.218859786823390949471992122553323266986177043975424206724682738466675638358245339323224051822164740348191311730121597415240801250944',
            '0.2472253802937041432690250155668857360898227250798814673205623276914557550869116600892846112895020031720380370532850561673013041173',
            '0.2598720104390622723944170661232967958292857025280478288378855999262991148662798767046485659168625808982542545121225862398748465485',
            '0.29585941340153486024781855773098403676498080590679387509635898881770704231254730203849459347173496815291781122558527991911094124886',
            '0.321986030089465004801579818904875649553473320964967741340880294379922784435412820803387378170412679662419351177299226438788014327',
            '0.1340526488722782487629076488677792070709592718897076265235264592909587699148900134399888844047878386685243481651113070839857424917',
            '0.5656674207069437275821563736429772739693037014978156617348590534654646211988807075521187515643647234472427816342852086941353472871'],
 'potential': '-26.2594048885446111908245878856738474392753790981375631852643348966052915356381884350850664854578661734232615295683646087422475016214',
 'stationarity': '2.911e-246',
 'v70_from_params': {(0, 2): '-1.0',
                     (1, 0): '1.0',
                     (1, 2): '-1.0',
                     (2, 0): '1.0',
                     (2, 2): '-1.0',
                     (2, 7): '1.0',
                     (3, 0): '1.0',
                     (3, 2): '-1.0',
                     (3, 4): '-1.0',
                     (3, 7): '1.0',
                     (4, 0): '1.0',
                     (4, 2): '-1.0',
                     (4, 4): '-1.0',
                     (4, 7): '1.0',
                     (4, 10): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '1.0',
                     (5, 2): '-1.0',
                     (5, 4): '-1.0',
                     (5, 7): '1.0',
                     (5, 10): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (6, 7): '1.0',
                     (6, 10): '1.0',
                     (13, 8): '1.0',
                     (14, 9): '1.0',
                     (18, 11): '-1.0',
                     (23, 5): '-1.0',
                     (35, 13): '1.0',
                     (36, 13): '2.0',
                     (37, 12): '1.0',
                     (37, 13): '2.0',
                     (38, 12): '2.0',
                     (38, 13): '2.0',
                     (39, 12): '1.0',
                     (39, 13): '2.0',
                     (40, 13): '2.0',
                     (41, 13): '1.0'}}

==> anc/extrema/S2644794/location.py.txt <==
{'params': ['0.003188360818769969684538523324590642005205',
            '0.0155857002882894939144176049694578978233',
            '0.04406659683717205344688494506044662557542',
            '0.06374575594908438169738928991137072443962',
            '0.08105705217283537544759042248188052326441',
            '0.08728537151819092121396437278235680423677',
            '0.1197549113563784184410820898847305215895',
            '0.1223147463350815339344634935514477547258',
            '0.145719599023451218400282414222601801157',
            '0.1479911689412880815286399638353032059968',
            '0.1571023934335107896664851523382822051644',
            '0.1782140941845853365776974897016771137714',
            '0.2851493992144016331735656422097235918045',
            '0.3129243975038638048147277004318311810493',
            '0.04525728240477810970787686528638005256653',
            '0.3166042944796774172289133275626227259636',
            '0.5029350029741632699398223849129863083363',
            '0.5160419298130881626818222684960346668959'],
 'potential': '-26.44794962742874',
 'stationarity': '2.064e-20',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '1.0',
                     (1, 9): '-1.0',
                     (2, 3): '1.0',
                     (2, 4): '1.0',
                     (2, 9): '-1.0',
                     (3, 0): '1.0',
                     (3, 3): '1.0',
                     (3, 4): '1.0',
                     (3, 9): '-1.0',
                     (4, 0): '2.0',
                     (4, 3): '1.0',
                     (4, 4): '1.0',
                     (4, 9): '-1.0',
                     (5, 0): '2.0',
                     (5, 3): '1.0',
                     (5, 4): '2.0',
                     (5, 9): '-1.0',
                     (6, 0): '2.0',
                     (6, 3): '1.0',
                     (6, 4): '2.0',
                     (6, 9): '-2.0',
                     (8, 2): '-1.0',
                     (9, 10): '1.0',
                     (10, 7): '-1.0',
                     (11, 1): '1.0',
                     (13, 13): '-1.0',
                     (18, 6): '1.0',
                     (20, 5): '-1.0',
                     (21, 11): '-1.0',
                     (22, 12): '-1.0',
                     (24, 1): '-1.0',
                     (25, 8): '-1.0',
                     (26, 11): '1.0',
                     (28, 7): '-1.0',
                     (29, 5): '1.0',
                     (31, 10): '1.0',
                     (33, 2): '1.0',
                     (35, 17): '1.0',
                     (36, 16): '1.0',
                     (36, 17): '1.0',
                     (37, 15): '1.0',
                     (37, 16): '1.0',
                     (37, 17): '1.0',
                     (38, 14): '1.0',
                     (38, 15): '1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (39, 15): '1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (41, 17): '1.0'}}

==> anc/extrema/S2648510/location.py.txt <==
{'params': ['0.00005100052161244317261434844112955033779144',
            '0.01441143472765205220398332386366746504791',
            '0.01988050180078344830736369885926251299679',
            '0.03858901976616990053825517748009588103741',
            '0.04137838799773521647473728535260306671262',
            '0.0591299023246911747975218531792052090168',
            '0.07137787474002037224618533173270407132804',
            '0.08267813586712907669706851265800651162863',
            '0.08300022597740412677591592682802001945674',
            '0.08475237651757884516090513216113322414458',
            '0.08513556896073933011326317910061334259808',
            '0.08715654276311166070989600029861321672797',
            '0.09121695487168555993573448859024210833013',
            '0.1114286877499559569315579210524447262287',
            '0.1121482379015000946376190427145047578961',
            '0.1282865382255686803603111911797896027565',
            '0.1296467149993154599485478684073314070702',
            '0.1427203526317785409194272006061510182917',
            '0.1748654289466771427630220614446443505585',
            '0.1755919555838525158986129781624185852706',
            '0.1774451646158565210065205519640585407615',
            '0.1937251675691769037257472518831491470337',
            '0.2935536023811631811675226799707161262631',
            '0.311392743366493973677933126964489929378',
            '0.0535333304631966377939988888101652264595',
            '0.3056738317202825072627092595212161540985',
            '0.5099230459989306796231289808929432183504',
            '0.522167718424264903909204349474748596549'],
 'potential': '-26.485103863727545',
 'stationarity': '4.199e-21',
 'v70_from_params': {(0, 13): '-1.0',
                     (1, 13): '-1.0',
                     (1, 14): '1.0',
                     (2, 7): '-1.0',
                     (2, 13): '-1.0',
                     (2, 14): '1.0',
                     (3, 7): '-1.0',
                     (3, 10): '1.0',
                     (3, 13): '-1.0',
                     (3, 14): '1.0',
                     (4, 7): '-1.0',
                     (4, 10): '1.0',
                     (4, 12): '1.0',
                     (4, 13): '-1.0',
                     (4, 14): '1.0',
                     (5, 7): '-1.0',
                     (5, 8): '1.0',
                     (5, 10): '1.0',
                     (5, 12): '1.0',
                     (5, 13): '-1.0',
                     (5, 14): '1.0',
                     (6, 0): '1.0',
                     (6, 7): '-1.0',
                     (6, 8): '1.0',
                     (6, 10): '1.0',
                     (6, 12): '1.0',
                     (6, 13): '-1.0',
                     (6, 14): '1.0',
                     (13, 16): '-1.0',
                     (14, 6): '1.0',
                     (15, 9): '-1.0',
                     (16, 3): '1.0',
                     (17, 19): '-1.0',
                     (18, 23): '1.0',
                     (20, 11): '-1.0',
                     (21, 18): '1.0',
                     (22, 15): '-1.0',
                     (23, 4): '1.0',
                     (25, 22): '-1.0',
                     (26, 17): '-1.0',
                     (27, 1): '-1.0',
                     (29, 5): '1.0',
                     (30, 2): '-1.0',
                     (32, 21): '-1.0',
                     (35, 27): '1.0',
                     (36, 26): '1.0',
                     (36, 27): '1.0',
                     (37, 25): '1.0',
                     (37, 26): '1.0',
                     (37, 27): '1.0',
                     (38, 24): '1.0',
                     (38, 25): '1.0',
                     (38, 26): '1.0',
                     (38, 27): '1.0',
                     (39, 25): '1.0',
                     (39, 26): '1.0',
                     (39, 27): '1.0',
                     (40, 26): '1.0',
                     (40, 27): '1.0',
                     (41, 27): '1.0'}}

==> anc/extrema/S2650165/location.py.txt <==
{'params': ['0.225204314368042359066043434337293838304579578818373713053660462002972924383053009830958563380512399186347143086351752871241077151540676873883995577397954519011329022990257905757137793617560546962509845263746615304708615834131307513563251186572313700666372095215783361398944468594021669131815107045821945109097777314965009477324302102845683828952563774292730496186627232422819696456974240165093468406509653160795568045930459860797085243299751446657443419053087913792390489911004848609608893385789489866060926202680100029978417718543216828042036127519976327532232542230686309417252178393267143985832506913693344331737849580232858147926090122229494677934500111168997468171097938128655255410282175145281721413486630002504190094426589030987493220880413949104223470634435806279871477373285464167772054187757096250737965000130242290968282578137820644566589444400306298487666022840112276345703621389000932593937364459643683272387785942283826809273172157543348360440667476102124966260389465920911308226049727095263026495740752112920099201627391601054644976744851632138989340952308278722370040863549560725531980183595655527405047809813744509735152734178593936522130051516075227043767287787740838193765153316811',
            '0.245579172275428567647562612662137160033498027659168024583057713300618487676958990967938236410789894039278273128204134608318971803596675246296862851704511557250466802772172108555086438686194924424400841415335282870823055074645689822163409844139742516160198743110640158354810399487896494242310872576872506629188240032242775440583412170769514808116668902919194700178885364515529330768664828834507046283119492526585527586822464059851558403954941373015985260711253718748376625111102364696985499432680047608726310739444647323057089994891381539867852522978016518615807184024209440228341675475431782531768122124027955163035170975121895511372571871433937139257787747076262468700204181862362657341709518268206784038065747855881523617460950117326490300711885410840373156743233446731928579922399815040192835683514452114840692991622678002532012037023304387489537409491302181026165799843940426393892252779971192885383423375371474552767797424255658371756061675072468493597339049909811282592228244859472046146641896071511229761634734084993390489113682154132407812979804078399643245224423842219030980700155028908289398819807175914233620182027450148031281898802214496657096298268794686107524365050272010135919900957728',
            '0.25100844879578673521509894974901661374327345034313483706640458231614355117170187195580548712428286657148224754746936063043574387951235349468284146182466372054538625540577292491692458118745243567070925488439126295834903265755188526511843063571739946488263254926540061652732441325027219104159849567683166413031870407180247440924562118320447841042098067555183452558476530955866436913677927742980980374450241819041916413358019972864723979168068907041805666044795281914977858637708821218995036150452320733870191421282588076272580124362699304898158271723775153727905641932934126603363547027539410935947636651401739838998304235186063642293798431824951369807432430510471925836940090620833922215102979859342074904912298563108436653689836982605808291288960382830415551400332332157714398846763823197209781556275641953171110601611068354324163094561054113857861637790123802952654464585069602967697610024913893540675015279042186145488497846632654198088409431280786780916502084300016183474158485978465502464761843812915474254453725413418586695095843887894615336609927465459929657920359898426585619978100384817469343745331284336826364056257397327736136078392993047672950493448600105504812281014446470352929615860258',
            '0.296427875598263986205901877577003506059773697871368891334589601313982785080319080610990919380973102858842305132752154987702174310357646807138473471472641409795682683058224510957580355778680509037089714151315496743690134368733461095632513378662577415573234824981846690928501753612008383251115731838956461350253094259613436226166913690072544026447260968180892028243889330133382942820189262454046365012987780599590122815021513060456540901109055847254395530298740145963937361365743177609398353451823069480556693302320001327682956347521184894931147420150709435482152457647191626480271214628652940958305137911622697131576633892218213488373355643486575060392273277110894599339592525778739163572617289521813030125598133490996999255984438958966771443727315082416270349715618790461392408123255524819681829780044509782499922144715809471500473004829214327570300552163106133993340906363923582728164645988597666974038489134159726607308281700445508857201825725039198002487597365295920188254334578023376907702246965755299562290154251149650847343240752311990831007417174722667771562485040237688036179505381466485377353605851274530344054844465567509919607190479906226133854011561147051834649711712184714905826333886393',
            '0.625523805313944992379562804005594373738575139080241653683405850608531431919736574456464171688711714690183574172194433373346159897043440741566457261511022255011669773229698950785999121807494249078550609560568713475672522561059535496861905388961442831605565030004171529306210586846342273197402379875317363927605477003828636724648541430648582213133340994873004891226149920304441210627483927785634438435777913395624705856692761316881599832352900639016736200774020697660826190155899647164683908356549860799803989502581153546178287500537596215878611767650093568357654833643404468980664040637613045851711208366538657174621008449761495039800491214623246231814177661309171723631123062712580687250526229824910727336667829994441971891176350999823096760628762262560740112696311761975231797906850508552989697120209819978841718726165346439514622533747083041562295914859174451606405101501538023031111035470025855230127538522910902073076774322557209800149832683225624960990192531330230824419346519162411634410076463985995846527776226251976919395290129043230105320068659652801325864838273456316072042815104381920742945518133145031711459610085456340681223718683071431027624493903372605685762214752844835712544604664642',
            '0.222170620693755537261254762664537910384332392123500223911732867112539431860023465692047700709851867606487681691433700423669501091427468133841927054294662698285968865652533980186899869410265144660350003636029057213788636436873934953742694817222818052562308213928858361761703484066561711731752992660111912186797767996835774490933759121239293551479781819269360380845184912735489387630954353202592374025403804481913365396647440668620045952138612604181985874324287919676253577548310435045307292819840387533239864440941639084112437963746895838282905346715692744723932099946056457398241109687259910166758173993561427209339582600502906574287595146598029386464921720968198450811808153247517860160093428791781508700219878720133857894057846887108918514072189511843635659130271296727824732605126832421468705721937863448391246648489308961919424739225627001231083255137194990340486827686596839837322808908486665421741642601394363570722050202117911778478358136665845976132572995817100560907655087691341898809910930041210771604959402123485756625166510287205954668744059375355547738218600990177824922684423528731022902129787798751487896060394249744253410627368588339500180368677293686293626491205714960456142851790592',
            '0.232660996482202408136771444594895115632238490082744821982257331103913201640820371876342971349625024889451169148063369410952934309062017744952841426392595204306627397274855236656584278696636947742825754817284442905147134121898114887952236464790397289089210077381365829870764448030783854157213744000726959352488455228192737532616044732087980807905197820547274706211688675595899732522189907132537783043476598480052472428219903615866868650828906757895966028729417870145588734703626369147534591074401465410948157227585025796434327039629521622183470696096974949938371810202341251409875512072544683675116613512770850248765090359945970172907278193265564602723418840015355313973932636929020612418920729264688129058472899571657854706924955391593652418185360964228139908407443048507660475909147294005599907700456137430044502220832568715628842135769578980892581682698378851730883955122274542985881596582641005687708332610149487733064323792540082527036247120772943502944014533170090382395938047590074485591853853227817786381845380664519547391873980896801183449792289017679543904664185125044643368343866861757560345242359654747488377117602871515285892962081078026935084448550069139741114606158290554332351056722092'],
 'potential': '-26.5016561479536569525976165725249753527072494709895351066354825126857222491559414476387499536462868886415671442821718497922400887126706555918017985147896824826051459839321071486532944996543644222362249240138114619101526023193102964683599987680897225519331755195250503210897353693101982282286842268245904076653877824899041603704139684272799695162642621387898274560008969877330391111352850706384447331381137894565670758043196096483186995578495479607694669538447760746521888071598807293433950520847489650314596143880742106904180314393264409464471788316411895858390090247585816253186773046324955753486268772328550783643021035099823193738617412163522488494590681172444159366180168245203898073051137385433774587156611676749080558097196941267721727475135990111077412170228784152201337522325786824679804019479163242750090054721763112714042329282278428899170105682227394184250886225570554239082521814203810001813231965568219473013503329167557618311653941722920881282357118880147184203873680419519590919268810682888599103890068885891063477176439400735871305222686246468130306357273752112532354389677685305213968937752863847523045784000860724893587792376145972518452098204811806795544793117204048185344607532749811',
 'stationarity': '2.213e-2397',
 'v70_from_params': {(0, 4): '1.0',
                     (1, 3): '1.0',
                     (1, 4): '1.0',
                     (2, 3): '2.0',
                     (2, 4): '1.0',
                     (3, 0): '-1.0',
                     (3, 3): '2.0',
                     (3, 4): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (4, 4): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (5, 4): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (6, 4): '1.0',
                     (35, 6): '1.0',
                     (37, 6): '1.0',
                     (43, 6): '1.0',
                     (45, 5): '1.0',
                     (47, 5): '-1.0',
                     (50, 6): '1.0',
                     (52, 5): '1.0',
                     (54, 5): '-1.0',
                     (56, 5): '-1.0',
                     (58, 5): '1.0',
                     (61, 5): '1.0',
                     (63, 5): '-1.0'}}

==> anc/extrema/S2652206/location.py.txt <==
{'params': ['0.0024940574397687530709977897650292418991134519377900774584597308369703719557819263945124147707440361175511507451242750002942769705785413',
            '0.18166134177550680076460669750771429002111316454374390050515464826245385769955865883781986005905934417366860621799007499961488974229596',
            '0.2300018198410484455500500036893606150313949564145557849014789649493074776357518475192208636042887367447622411428215250002283965336876',
            '0.2583944178417304190496027529138122615015970058583562811559353511673426065651887800980182259933842316998354821231199249997437624717499',
            '0.31537283645857693387102378925677679541232249041446593654704963735452507063085672427425274939052826383162264825806512500006645549109307',
            '0.31646700667832168567285049200476926945472895042564667182080550769662978846941402681851358683494133870117742361947272499998184971258428',
            '0.39828781499886637377208225172448170259273874132636141079630344874122370547108857052369704231706264116804254207525117500009480267010133',
            '0.53779286660553555653584029886749370688707804530512928566535163332715700817478222295397610867627654951813549610511377500001649482613901',
            '0.003908253920355542159612691176297672226969676541050804407669911116614043930137557637783360316803454812131713493095502159446175717905',
            '0.035043291924327566903183328584687457430025077088126492439376906434138662431133519316777939346287367287293302935897949999793304113992146',
            '0.05599439846326479566069069224998983810997441819137647890939959301121701541588739167710445253747233668665897425959560009274374224392',
            '0.0648572729126667863337730112064991880018470175651499711054201416529712721720805133609915293433308798573136174946240688718276179036',
            '0.1097855785334700042759347601156696782216202974999197920872381252435916172018890895620105980082486007942832666340763464155423662871',
            '0.18062275302392575234161699015375633404956256595393334388902626822114596877633909233784341085520894902379516278539455000017751735941291',
            '0.18385194340438813260531057078975977005166949342179414957651386875983530936430611229792974876331433723703096547170644999986304714915998',
            '0.2000466163626080707232550091391535773784998302403703089224786741814576978066061124143611892022635067630185162241225992090174674849',
            '0.2683682706250827785957790191876681293624366182889119848178450045745876440795947433081937302936003804351921907143966441183479026279',
            '0.32943140450398631804374423235882864667120698228760100102616323054684261570951168531899522027223591897353282532120305000005363079883828',
            '0.3498356075118734568753662544354459485988975791731341128161282340635704062546281926883376400119387058894653506759797595012643626171',
            '0.3821507511527734413263790929861681226065097181952334277307733983955670841241062561137170733408750446169999427010907926864272688412'],
 'potential': '-26.522061878276618893330823994314515077155185411028122570288871446301104923303610113840233118430715363477122259753138357646386901476488',
 'stationarity': '3.261e-226',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 1): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '1.0',
                     (3, 1): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '1.0',
                     (4, 2): '-1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '1.0',
                     (5, 2): '-1.0',
                     (5, 3): '-1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 9): '1.0',
                     (36, 9): '1.0',
                     (36, 17): '1.0',
                     (37, 9): '2.0',
                     (37, 17): '1.0',
                     (38, 9): '2.0',
                     (38, 17): '2.0',
                     (39, 9): '2.0',
                     (39, 13): '-1.0',
                     (39, 17): '2.0',
                     (40, 9): '2.0',
                     (40, 13): '-1.0',
                     (40, 14): '-1.0',
                     (40, 17): '2.0',
                     (41, 9): '2.0',
                     (41, 13): '-2.0',
                     (41, 14): '-1.0',
                     (41, 17): '2.0',
                     (43, 16): '1.0',
                     (45, 12): '-1.0',
                     (47, 10): '1.0',
                     (50, 11): '1.0',
                     (52, 15): '-1.0',
                     (54, 8): '1.0',
                     (56, 10): '-1.0',
                     (58, 12): '1.0',
                     (61, 8): '1.0',
                     (63, 15): '-1.0',
                     (65, 19): '-1.0',
                     (68, 18): '-1.0'}}

==> anc/extrema/S2652377/location.py.txt <==
{'params': ['0.0002214185710938121331992078921757638454437',
            '0.03544961684404213109189640817930921912193',
            '0.2328611130806806928106311715964693576097',
            '0.2482714896935829251845007092924788594246',
            '0.2831577865338528177119314932497218251228',
            '0.2890853827238423212619977675785776227713',
            '0.4580689042444993086533600035181734710932',
            '0.5600786695145111293570039379119407385588',
            '0.005103031454404715304418171939460080466233',
            '0.007127480938198263275829003049466336960904',
            '0.01228900737180859542574395959491084795445',
            '0.0128681378909681187056035511773188773077',
            '0.02283631462595284503103165718584932619706',
            '0.02308124048870500988339671266658115200698',
            '0.02540365167077496266756497789174318313599',
            '0.02883858624381654273127750798266788478941',
            '0.02951409096281478600110048660098982509226',
            '0.03617771942623302511288230220998229924589',
            '0.03967795075681179728377401261241175234318',
            '0.06795103580425848610602201915753539651632',
            '0.10535458560414198703192312223109183833',
            '0.1149912675780598303454382858035387471318',
            '0.1518231075130018203900306161813205108047',
            '0.1798936516241667060711506564985029399395',
            '0.240508695448017395523976347249117679894',
            '0.2497129958552409267902305600728141143918',
            '0.3640323274298370992418938385526416823268',
            '0.368142766731221149356656496820505708456'],
 'potential': '-26.523772650879224',
 'stationarity': '9.243e-17',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 1): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '-1.0',
                     (3, 1): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '1.0',
                     (4, 2): '-1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '1.0',
                     (5, 2): '-1.0',
                     (5, 3): '-1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 27): '1.0',
                     (36, 27): '2.0',
                     (37, 14): '1.0',
                     (37, 27): '2.0',
                     (38, 14): '2.0',
                     (38, 27): '2.0',
                     (39, 14): '2.0',
                     (39, 26): '-1.0',
                     (39, 27): '2.0',
                     (40, 14): '2.0',
                     (40, 26): '-2.0',
                     (40, 27): '2.0',
                     (41, 14): '2.0',
                     (41, 16): '-1.0',
                     (41, 26): '-2.0',
                     (41, 27): '2.0',
                     (42, 9): '1.0',
                     (43, 25): '1.0',
                     (44, 11): '-1.0',
                     (45, 20): '1.0',
                     (46, 8): '1.0',
                     (47, 13): '1.0',
                     (48, 17): '-1.0',
                     (49, 11): '1.0',
                     (50, 25): '-1.0',
                     (51, 8): '1.0',
                     (52, 20): '1.0',
                     (53, 17): '-1.0',
                     (54, 13): '1.0',
                     (55, 22): '1.0',
                     (56, 15): '1.0',
                     (57, 19): '1.0',
                     (58, 21): '-1.0',
                     (59, 12): '-1.0',
                     (60, 19): '-1.0',
                     (61, 15): '-1.0',
                     (62, 12): '1.0',
                     (63, 21): '1.0',
                     (64, 10): '-1.0',
                     (65, 24): '-1.0',
                     (66, 18): '1.0',
                     (67, 18): '1.0',
                     (68, 24): '-1.0',
                     (69, 23): '-1.0'}}

==> anc/extrema/S2653753/location.py.txt <==
{'params': ['0.01176826433714079583762144210338651239081424673238164003516275444253876332344220728182252277905211465222612795442393502987499752217579',
            '0.04327869422602482018198255478364937862286613237352467401935922754368383813002341855633152484416364826851386054004667204087498460717221',
            '0.2240528078278776556811730104490874623129732432522039878689397779757512585316153861774508856364625646532786037316001186701250155590874',
            '0.2425912187101524129223672941716189591955069499540320888774342849520077424109789407485734498257006814274779293325275153641250059668765',
            '0.2943717727897173285385105916564993842359956581593040873806235099209695068267861615453395519144593500893206242445472451591249867330926',
            '0.2998853723253070072418035256370541527722995873907504835730424033496109769402469703750761838947832628362983853296943707821249931338313',
            '0.4471341861127113849653058648565928195831715795064606381642823760297738039380837171102443006114621827692023168029935354608750194942162',
            '0.5587200269771774033989445601706312479199234801439236954812356181823430793180781158980417230367279133164332373409051074438749997693236',
            '0.01571067107455479225507644455593412301348269690737932739949702009465891774311059017964852320624093684394622013107156654878717891937',
            '0.02793379977131387338671813208182377454119652102101403555199335547664728886211422261070907001523961759095308444651099858626572665793',
            '0.02861793096303357583646331359423061231322554529796190052773756223989738335312388612981980702010743370202074965102691101876561474531999',
            '0.03483874039500202493935195090861379238325761184486378367252779384670956584931906061022599189799459772601477703469820485103843493481',
            '0.05144274619292254171161679290897915892736076688817720545916495756527524349772712200172370932907210774280864376177315512710271138961',
            '0.114084377949241540518879621087708666963049140444796742335864523958090984462169571416314194034828199633014526432411660507512402547',
            '0.1183526680880232546892800276589458296934701421144431920170597580591943439439927896171114096137116599036902402956995208046806876752',
            '0.1513534915760711318146167103293751700459551409807258072263868994437078154063771985696781049547879938612145239577361883508945019269',
            '0.2536546842349131067731773982262716253578409398672717736822902810308301544288554187529834943042125546211029915498942532818562896629',
            '0.3613813208786278294547549334890240993304830337795144476277190769265031681178834453186503604257663568109661813899892990017934233716'],
 'potential': '-26.53753627960485324410959343373067147335110869710033035613395745702801677595807118303891777923971129175111356587148659838554527744902',
 'stationarity': '4.101e-236',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 1): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '1.0',
                     (3, 1): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '1.0',
                     (4, 2): '-1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '1.0',
                     (5, 2): '-1.0',
                     (5, 3): '-1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 10): '1.0',
                     (36, 10): '2.0',
                     (37, 10): '2.0',
                     (37, 17): '1.0',
                     (38, 10): '2.0',
                     (38, 17): '2.0',
                     (39, 10): '1.0',
                     (39, 17): '2.0',
                     (40, 17): '2.0',
                     (41, 17): '1.0',
                     (42, 15): '-1.0',
                     (43, 16): '1.0',
                     (44, 11): '-1.0',
                     (45, 13): '1.0',
                     (47, 9): '-1.0',
                     (48, 12): '-1.0',
                     (49, 11): '1.0',
                     (50, 16): '-1.0',
                     (52, 13): '1.0',
                     (53, 12): '-1.0',
                     (54, 9): '-1.0',
                     (55, 8): '1.0',
                     (56, 9): '-1.0',
                     (57, 12): '1.0',
                     (58, 14): '-1.0',
                     (60, 12): '-1.0',
                     (61, 9): '1.0',
                     (63, 14): '1.0',
                     (64, 15): '-1.0',
                     (65, 16): '-1.0',
                     (66, 11): '1.0',
                     (67, 11): '1.0',
                     (68, 16): '-1.0',
                     (69, 8): '-1.0'}}

==> anc/extrema/S2655334/location.py.txt <==
{'params': ['0.009142943917563928290420765031342586763879',
            '0.219613195904711719209622293998098373531',
            '0.2555254692321081673885134747820063833876',
            '0.2894969937724609964817136433568511864709',
            '0.2894969937724609964817136433568511864715',
            '0.3281595934800364427487174769017475860332',
            '0.5433209206344068508417226708385549692787',
            '0.005130867265072767188766115349644519791837',
            '0.02845676270159343291439062510855983957734',
            '0.06347790012631515077486065721694430119583',
            '0.06580441746446218866518101689355729313954',
            '0.1295689868290980391614336100731094407931',
            '0.172869902760477174036482617580396050661',
            '0.1873177571297469932271549154122865694804',
            '0.1981777542204859571250603826396982617808',
            '0.2374697170225751127696752658820056478473',
            '0.331730897188630734349246907884122780564',
            '0.3697087785588663585859897314801247624479',
            '0.3841566329281361777766620293120152812672'],
 'potential': '-26.55334429126112854149058479012005943817484',
 'stationarity': '8.829e-77',
 'v70_from_params': {(0, 6): '1.0',
                     (1, 4): '1.0',
                     (1, 6): '1.0',
                     (2, 3): '1.0',
                     (2, 4): '1.0',
                     (2, 6): '1.0',
                     (3, 0): '1.0',
                     (3, 3): '1.0',
                     (3, 4): '1.0',
                     (3, 6): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '-1.0',
                     (4, 3): '1.0',
                     (4, 4): '1.0',
                     (4, 6): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 3): '1.0',
                     (5, 4): '1.0',
                     (5, 6): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '1.0',
                     (6, 4): '1.0',
                     (6, 5): '-1.0',
                     (6, 6): '1.0',
                     (35, 16): '-1.0',
                     (36, 8): '-1.0',
                     (36, 16): '-1.0',
                     (37, 8): '-1.0',
                     (37, 16): '-2.0',
                     (38, 8): '-2.0',
                     (38, 16): '-2.0',
                     (39, 8): '-2.0',
                     (39, 12): '1.0',
                     (39, 16): '-2.0',
                     (40, 8): '-2.0',
                     (40, 12): '1.0',
                     (40, 13): '1.0',
                     (40, 16): '-2.0',
                     (41, 8): '-2.0',
                     (41, 12): '2.0',
                     (41, 13): '1.0',
                     (41, 16): '-2.0',
                     (43, 10): '1.0',
                     (45, 14): '-1.0',
                     (47, 7): '-1.0',
                     (50, 15): '1.0',
                     (52, 11): '-1.0',
                     (54, 9): '1.0',
                     (56, 7): '1.0',
                     (58, 14): '1.0',
                     (61, 9): '1.0',
                     (63, 11): '-1.0',
                     (65, 17): '1.0',
                     (68, 18): '1.0'}}

==> anc/extrema/S2655918/location.py.txt <==
{'params': ['0.004045069116623583850742478704882225667245390720538231696924444661678255953233790955810795357031907622376492399426720837143365673311',
            '0.01423346283071110599307133508168602708282907647615674925140397641517101674323535111005033356476096259526848849885508042013589042605',
            '0.17553915353502168940062429458631812090600688131344673281807029622968270301798093401121061107253280283178948944107904250001015282094426',
            '0.24014423538601515712086943041588153825341047610456064002217322628024810052340099845170597948470756624992442462547366749996644054037066',
            '0.24755942147802575684642247610567062187198684316558760202762478480350947653712212269139834495937017727283543680133536749995034516610115',
            '0.31216450332901922456666761193523403921939043795670150923172771485407487404254218713189371337154494069097037198572999249990663288552756',
            '0.4299168517517479525145650600838856862422464338941641220916474989251018202846172835729669241220013316769824025654077840239940200031',
            '0.10421420974782663385866824075579445557247422142500459247158354113335162979116446110768130310565733946325299896557804000004789230696675',
            '0.40606131753395545204668105002122958266393804880538953000989088624705042561515677669669443831264695994070294195688441999994229261062378',
            '0.41722959254163987862477970410844621140893480054382808387936704831077178006383643259562486310010415536173855598442597999997354245811295',
            '0.46979116095798881608148606533411717357278209354942911733093408494729057599774754790415152462315881953599968910692811999992733801687758',
            '0.49819832518922641827250615499425994073619515390575809418044773317699473888098381239607329669039511509765105961549466000002057423626848'],
 'potential': '-26.559181420038545292812894047286397659346168279721722217279406845935860587221536232200754237061850567215872962136992000516648631551858',
 'stationarity': '9.715e-228',
 'v70_from_params': {(0, 3): '-1.0',
                     (1, 3): '-1.0',
                     (1, 5): '1.0',
                     (2, 3): '-1.0',
                     (2, 4): '-1.0',
                     (2, 5): '1.0',
                     (3, 2): '1.0',
                     (3, 3): '-1.0',
                     (3, 4): '-1.0',
                     (3, 5): '1.0',
                     (4, 2): '1.0',
                     (4, 3): '-2.0',
                     (4, 4): '-1.0',
                     (4, 5): '1.0',
                     (5, 2): '1.0',
                     (5, 3): '-2.0',
                     (5, 4): '-2.0',
                     (5, 5): '1.0',
                     (6, 2): '1.0',
                     (6, 3): '-2.0',
                     (6, 4): '-2.0',
                     (6, 5): '2.0',
                     (10, 1): '-1.0',
                     (17, 0): '1.0',
                     (23, 0): '-1.0',
                     (28, 6): '-1.0',
                     (35, 11): '1.0',
                     (36, 10): '1.0',
                     (36, 11): '1.0',
                     (37, 10): '2.0',
                     (37, 11): '1.0',
                     (38, 7): '-1.0',
                     (38, 10): '2.0',
                     (38, 11): '1.0',
                     (39, 7): '-2.0',
                     (39, 10): '2.0',
                     (39, 11): '1.0',
                     (40, 7): '-2.0',
                     (40, 8): '-1.0',
                     (40, 10): '2.0',
                     (40, 11): '1.0',
                     (41, 7): '-2.0',
                     (41, 8): '-2.0',
                     (41, 10): '2.0',
                     (41, 11): '1.0'}}

==> anc/extrema/S2666807/location.py.txt <==
{'params': ['0.008138880716425813036144428246641443664214306387586089859493161120532491544727652920512934725022228609886406348199525020125435209031232',
            '0.02448909479044160991359034048861964913522118866512662409937132156615501602679355999848032329228089348529066600436927499977649617439542',
            '0.2277529484314974541913288323366384311888869807780756108752215886800649884017375589955308512697089775406836872398005750003801317283908',
            '0.2503180179006406908164481823827004541368502787802543862136288716573997004988061647769112618353085363520542135479338750022636006822422',
            '0.272420685862327137509667342325368146985004651893198103662886362537201742381626986775562116395773232006085503622986075002970213968275',
            '0.2850838099574535510615766562677761389885680617470886385227882533191792023390178643984556963881087161949510334021558750047108536460629',
            '0.4972537171534686603477640207467404209624082262513967818257934923152676344278669502056571372024252182809901964090679249943015225490538',
            '0.5546719590724659701087029048077209558079086292247604916886097443242005236753875318187701772537329086881885010599782249956743384412813',
            '0.07695591067318550885736847765527630678275179018491313683537199553547255587843873947109658412607379934802605504009684497401110441145',
            '0.0935171026890972285486936261947483300354731221700620784849954125169433544760981054479962960856911031801327469453796161116690251766',
            '0.1097328088029881944368135047879331019119190879240056105968721204333291451906601354435570638137286931013702518114176873619286663261',
            '0.1145252028581810957819823643059973671408609558862979094222838883835616921659906344493892364770958082024146080091690822010033886931',
            '0.2794087301818366990529520541040620067335818390443040965107386782397116828976974565429541149318737155539836959914807591968276995323',
            '0.3270831622954390552300367579875380661685259341449483795307422317795816534887514651313205653039097662689882452023498587008220926785'],
 'potential': '-26.66807697753547345094484284033809493728547280799598245618380703406137931785089161562762439403064500943368169696261372118793616349096',
 'stationarity': '3.219e-226',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 0): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '1.0',
                     (3, 1): '-1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '-1.0',
                     (4, 2): '-1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 3): '-1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 8): '-1.0',
                     (36, 8): '-2.0',
                     (37, 8): '-2.0',
                     (37, 13): '-1.0',
                     (38, 8): '-2.0',
                     (38, 13): '-2.0',
                     (39, 8): '-2.0',
                     (39, 13): '-1.0',
                     (40, 8): '-2.0',
                     (41, 8): '-1.0',
                     (42, 9): '1.0',
                     (43, 12): '1.0',
                     (44, 10): '-1.0',
                     (49, 10): '1.0',
                     (50, 12): '-1.0',
                     (55, 11): '-1.0',
                     (64, 11): '-1.0',
                     (65, 12): '1.0',
                     (66, 10): '1.0',
                     (67, 10): '1.0',
                     (68, 12): '1.0',
                     (69, 9): '-1.0'}}

==> anc/extrema/S2697505/location.py.txt <==
{'params': ['0.021303286440894073699774119015891937856090249919168840318796400091001544949711665125389452418723942453044966005999993942217471354948102',
            '0.26119603037382733900297246293670901795956637702145712669821987651948749599378768789836163835927470870670648424799999755834917242147768',
            '0.27579635132902925905801777394571708739584508141420134020038511380373038988990537451131922778725683533550445650799999828817716438754844',
            '0.51568909526196252436121611786653416749932120851648962657980859023221634093398139728429141372780760158916597475000000190430886545407801',
            '0.009941225081380633367896144948615523850617090137554095841217418561375263560657034071683092583841966925406754616071754402064134648322',
            '0.07371252110180417976032261235400193489453075313080936078635870646230114663900723861765861297308495199147017515414999936487546001025443',
            '0.1386107857081970878585973613252298187738323008302862735425190310688964868007597935823981489499590144832142806719007552749131672942',
            '0.28754435563086080264495882978111250086007520150722657305385746526389434953682211119220380882453987374689558046055000085007684925829468',
            '0.31859631545842298599356850318605305774055141872408978295912976053966545106706134957281912013767569220619908938055000186968710609061575',
            '0.34888821161804534492215009100451039561303577428237943509682725258620087169417248609034748645113034608774489893694999984768435507799583',
            '0.38333353587352301280902605440783573247163034128312829382587522882939473304581431858343487882893626074621836062115000146319923115430439',
            '0.5567042120510472239029831587293205738772407628502694309557914144384999681189043454787271145648928057126292594394499975970783030433211',
            '0.5670663083328084751620560166365973278345156629115638839448247307498265534240229455224460388262532807412455652897500019067548414449083'],
 'potential': '-26.975058998970675913160346670305145114966366174386796843175178399601357187374248968808081173860720374471006979932665563086691217119293',
 'stationarity': '7.891e-219',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 0): '1.0',
                     (2, 3): '2.0',
                     (3, 0): '2.0',
                     (3, 3): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (35, 9): '1.0',
                     (36, 9): '2.0',
                     (37, 9): '2.0',
                     (37, 10): '1.0',
                     (38, 8): '-1.0',
                     (38, 9): '2.0',
                     (38, 10): '1.0',
                     (39, 5): '1.0',
                     (39, 8): '-1.0',
                     (39, 9): '2.0',
                     (39, 10): '1.0',
                     (40, 5): '1.0',
                     (40, 8): '-1.0',
                     (40, 9): '2.0',
                     (40, 10): '1.0',
                     (40, 11): '-1.0',
                     (41, 5): '1.0',
                     (41, 8): '-1.0',
                     (41, 9): '2.0',
                     (41, 10): '1.0',
                     (41, 11): '-1.0',
                     (41, 12): '-1.0',
                     (56, 6): '1.0',
                     (61, 4): '1.0'}}

==> anc/extrema/S2702580/location.py.txt <==
{'params': ['0.0118964546426477120916866978259722116046000978628382034447426958757392404375573391624449942136760897577136388565822366459300052314722618877970372871562206457557712299036496131200732642176633662749113893166921586268832111661131659496735890669823783856604524742806404104939096667276835682217287247548481771474578554536511057556444276482766419434500556746720558589005656715954723081592820067686451265313631258341015188659533929192802316808432388390334408856135116142888841390819674654885881484834026484819410289151915736974138917998216493156430746313352069248159141344513470870385060072145338066146199352838620379591781944494631641615457954916173295813056456627941827305444170939420094219041326626451749643278477050763580296744530652330716947045577743319981354631582745289123194805871572199590864132093192893724481299239442096702455004122441688230284178714424430640387803848795826207394887621757337775407446778249183263151257141998858363911286879200064668647332053432420606392674959264487675333245248851087120140122528599768572257318646318202742059163771620846367607702173124683243384970876241782856240593336329186221082264544702464030110462118140043702694022714842087522262748950128108466925999452213132',
            '0.254249187114997013084849831930393359396967663669296759719787119226017357476265338240804450339920712966775937828164546863735627292890136927652295851875023347874671115300968751037834623623282971561357954467954765891712427757755428806210119203993553306735648174899939135854383698157684451939517089115732645686550577516427059299592109109111607502163221788651422327395242840187709184351860998789921600272706006519811151777424435155094689374974651208224820521061425960025829228776197398069241624385507831592702622617873531955208294046886388380826812130435296924352367651437854115951766121996568464137328655920808884070651049860135052636910079137581446042172906619178199753097471831106583046709501179025890067477375269357161626268296681293663591844088803408977558297723927292034819826821159112741565155725861881780133678682286298640290842269885381699600564353700883973799363044863761200879962488135151752390568715311593365342263696185222172015695840703071897679728803559058013747729404988640562486379196230081070805115921472745380939627033493209582714852440558952046492267891223301680774572760701240404963881708022342400533866319723243865314832726548123767312290126214658419104192534494002806837830190505749',
            '0.27459697575739783065498186550963771991921072816747592321635222175123547797602506042101991277311612431915202269307942455208834372607746509417885427124912478002446754741031393183270651344850333026861273056198704568704945702100625767598327819283215932536841427946614714157348442351190484089447521523944295336751810985747378003940564902940006814029066307041365377334579312068831112217342895905720699796693716443984605489284890188757108008703871198631264994934015097450415488273026843022200994791580874086479492140261934123882401888877741477666424750309927975541976586954027202492676580588013646537726445669892439983945757094967815793076131759760142308019622197034676657497339082449004868543976095347242801111292738778460581052319548535018237123841086483828424086887486286638691089441291417297154528357521356979515100736966713429306430994758658180147159056052016622391923889954203898499604840138996012323298312180739474684046710736280084002728745211810041980735492964378507398107222947774359720542751958513688792973715511301936868272239287377804772735788055166659882731928723816122503481977709150947645566310998395100828449132261205712283467124269355328819212213154984166498278371991385165476129573997925',
            '0.516949708229747131648144999614058867711578293973934479491396645101513595014733059499379368899360747528214321664661734769893965787495340134034112835967927482143367432807633069750467872854122935555059295713249652951878673612648520532519808329843334246443609980085445866933958454941905724612263579600327421906610831920249733583353330490235033699003829184393020241840470289280547998366007951078483471708280045125555687804319944123385537781170124355504029584788065320241099972424498362802663423817913923975556515105301299496618421135842153841847985002199369754956219386526779053840025920662171122899973177335871245950930426360350046406125601243565539541063482926730783597526445561654622310245129469853143114262454952065409407117039101410774268377941893915263663703440515629509411240646916065754024026091756162202836556128009223263109651805227794678043737042778607133679821559526217565136522127349378098082807159294069785867605089348137175651854604901165850622350527859601027089534138539935392158482190930109246720840823725787892396617561735167356236293943948534008558816961148994581470895450168571595795485484373374786710131187865054585138457757427672685235009986280291331860701359395043614906525985263685',
            '0.105166577827990844561550726128531169727530852933600725478319695192785784992287901949472294927406518747746181285616686122622126479843973408691272230681411275019988129611702453048032618852246568321286044374427706719318437135833952939810765338023201725756670997623152722792963970850687115355544597843751414770772498809295257794085936260989526982703435265711763763154704559627697072702452348388701926170885049757737315532515986847350459522847938346612539094262574121575613753967339098937268095678661701165599557312453904528875867326933147541772591365277064344853902389503460679974764742912983234022586867341154500806146416055344284809200735406056567971216136263179024333709846948961017714588338099453632047129583649364288344968186660079515968788059797874186783867251779036887201211235377939766987388981091700753830782955515913844751964492653826202450616857318233504612709117526336825281718573645461895817289216240988241033421519204547310329912640687898934235411859822379158669828711374541691866664365561865184098528263809568090143184968459144486576241105102592374833865102659734816472450489641109506395964884906375017296663710695738579374264926947428568735424338532907719580764093015859112201666836499572',
            '0.304225923422484859240831192228310115093517957395149335440790907438205931009976250369921530482797996346356253467003989821213604992330435290159305539655776456560632714827235099682647566565881621885928998928534275898200202055671701570031991062916419212003973277141824693386068279224387555231832258087920907925027066587035779573537195548843541445620509712088262683977999764472530786197394381469980153507371429767671028328230036328696830313358775449814573806316317721575975256776719720187799005419632897718448845804440398104372741044693683585578584497790181039569687947856976384140979607806034828756443026450215460567792919224471857446585486877256817401703502414318134345023118238190948028992751370590549488186348274911796139926474187639616881548494517944524910842271541282179368644964577404309911150724945173566849867681365605759938450462882490464508153555693768061825152754123540719264982163461931304030438584717142750712414122206685282578422237379959236889210645771713556185873967571658624978490513415746881106721272163213257435910089519576289629148746024667866261506604498921848005846234981164217533900596506569492169130149652630707771814342066607146737194473045260079146609563852612413215423015711623',
            '0.509264294744204785406284415365012009741480193051799585660038240234417504004925023829776060715912691999358291973852731603407860459265448031572874117754396779490722503315017341174140792674785399570648848799569567029215438567562238479735886718374656669671558258791527665326517267624656301876388027262980791004056831418941616366188489632487480844745057044497508024694512507651428655943322776591518974805905345533717633859607502128051844881654673097843167671606136970812155146622870671551336791919181873225930558616374925614477575357166084879096142092538971353309880388137419189652032558883200205584132493071177268553606630492012165456982001925560456705473046828055458489901548944198052268132516783673534913343019553323808607672672899501248080438314910874374367654727478453926009780010126448086831645644964861677351512699253876856603533974142212870198466983512977437252665033331940222401857724370683015083649656073549158285213709936583817583674486973770485983802996724954818289812872252206412212750072199449846189150655728613536407124939227171960846568779366519714111259363730557192813296788766855615899584893509695585471674351811429162096343241205626862644782617527958365762094407670076487784500111422159',
            '0.532481448021248482923885357479347123600135826989043440187674729534768931068618033291560494835969630002789158172643588900091097753231960452390215453919800131791210324013668400909776795564351075051074212276799230839014558525374664972416354555343169843384484374175340301395284902686902795328366314783605394446888576994193139995989821841929146272602428353139354973945629984201907557090477351717303713577601346101459304706216998021214541346955595926953683814267432916914107893033806284601589649866911753634964603730252628199554204888816162924018996074023087516412942805380555220758289095509890258905169905374055564061898049895522200745804738192572023925545067910243403704207915445460959634877352140604284284032969170370314981626445181364555695304923179917954502158974501306606746809834937674708156413359591983013310098725444835676665014769867388663854194335296684882663536370397901613513380820927405111534290138521348346905756226788229542977359661326502241901837432125474446515797767967195444724541665406255162835584716675518519295665281721346137417743640984353687820973576499864839222081924620247370731550307309255897716746134165873645713793975997305444917718846298623430580499657182015242351240308700071'],
 'potential': '-27.0258092851140576287746010722896276058216268498280400898122367081618106405744071668779262129013495440048626232631086937258306169157271330102149206606484932352636202818695678365981502715584561100772849287171773868446547853989326203832362729232228461273271427423492711713543913651041113925205065124316714899274112322836883845932267624249221686259557685897669041542076102315439079686795235765210512013830636207437833816651204825646686183574494474335709149156782681341680579489968037822245251326373698682984058817457727804962245774489904022943848388620128120283690829314384054445632852538838823007698650125103968395563008670584796382351765570123686449009449914229505122112898295328904843554770898762226147009648989587839773523968747931041511065490268883341740834565198773658443074444547465760704252223534553138504361272466662248338992196721084488698734170508669632985947354211396904725362044217354236469996956828612077592457163992614199095572098036558460754509520494262748306568398006820158694922866762879294877862812047112653253334652374241877687838924463765395957269762999443920508115420848363566001325062748826881362748380347584285520774322128301483997490049042835269664544145248452982155852995589273902',
 'stationarity': '2.830e-2397',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 0): '1.0',
                     (2, 3): '2.0',
                     (3, 0): '2.0',
                     (3, 3): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (35, 6): '-1.0',
                     (36, 4): '-1.0',
                     (36, 6): '-1.0',
                     (37, 4): '-1.0',
                     (37, 6): '-1.0',
                     (37, 7): '-1.0',
                     (38, 4): '-1.0',
                     (38, 5): '1.0',
                     (38, 6): '-1.0',
                     (38, 7): '-1.0',
                     (39, 5): '1.0',
                     (39, 6): '-1.0',
                     (39, 7): '-1.0',
                     (40, 5): '1.0',
                     (40, 7): '-1.0',
                     (41, 7): '-1.0'}}

==> anc/extrema/S2705605/location.py.txt <==
{'params': ['0.004742828965633674410917727498513135903321178740702284435718650043549408172467499998727885056769446828155365003617674013048785427240091413',
            '0.2524766388542139502661436836807794366370943686583829251352652296582366781161725000000277940459725930263415482275853064252104808587827514',
            '0.2707553461620250838321515416725799695092920980600995117851883756013015271062724999993087897800075956577731899860704939724680969450585927',
            '0.5184891560506053596873774978548462702430652879777801524847349552159887970499775000003513208897373404100524256013645419361993733975395216',
            '0.00008550410380590549529402238319504703731782958375441845940577488727849371156610485219521252817361638973838087742255516210676590097991',
            '0.0001118284777788494092788354377636294111667669725874059228204489895303130525753081632996529141726002710493183101284726504703660768057',
            '0.0009975559165376089039611206939759233671620763491600745000783260948923402200796639544214755373320024796108241724198912114818702239005',
            '0.001856676653915328124629251499278674825976193672340683334116098525098813949901599564892360601677324639167057751236357408068216852989',
            '0.01229700446057622231273070701936859162756301037030042594790232499815700697382499999839639115122967822059717283201361924734261322018859203',
            '0.0384987488995823407579422455377039930527376140861989327326285851524088356680205757337169005887316884712274866663821802222041389863',
            '0.05035146027146707114880403136471581718007265377351064800662241239507906711664949547936020734125431683528515458804628830582795027464',
            '0.2724075909444682438873816824435185536301984230087402578635189930952769281009250000011066188950848402861292649727501296253455644504419956',
            '0.2770504987951047304651353745959984179637150296964283835187126911457746592173249999993489592436234410930603015249208561220366790152490035',
            '0.3323278607470483337646751170096899614762658995980365125612687306870803375985749999994572556467651065392834215729364157988645478320634185',
            '0.4028895037572680570119587726399176569597223092436721209914468471086920098636249999977319931523578123247457135483731187136160270662167345',
            '0.474227891395795706534858550834569414945847500105594225270465452699077616511825000001309314200926408451718797587884708053414200730720949',
            '0.5476191622678657542734898598945317511106604655425881889032032685170834544518750000014575196711527244031475063407788013122820420614626541',
            '0.5589254663382988721739001106291509225401199072841107121275743098428144286170749999969785013253043494338203225522272146506084945892912021'],
 'potential': '-27.05605777532320574839673365034627809745728209383586729627117831940571867188722104723373784170398672569070626532163668678539715938330236',
 'stationarity': '2.507e-117',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 0): '1.0',
                     (2, 3): '2.0',
                     (3, 0): '2.0',
                     (3, 3): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (35, 16): '1.0',
                     (36, 8): '-1.0',
                     (36, 16): '1.0',
                     (37, 8): '-1.0',
                     (37, 16): '1.0',
                     (37, 17): '1.0',
                     (38, 8): '-1.0',
                     (38, 12): '-1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (39, 8): '-1.0',
                     (39, 11): '-1.0',
                     (39, 12): '-1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (40, 8): '-1.0',
                     (40, 11): '-1.0',
                     (40, 12): '-1.0',
                     (40, 14): '-1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (41, 8): '-1.0',
                     (41, 11): '-1.0',
                     (41, 12): '-1.0',
                     (41, 13): '1.0',
                     (41, 14): '-1.0',
                     (41, 16): '1.0',
                     (41, 17): '1.0',
                     (42, 6): '1.0',
                     (55, 7): '1.0',
                     (56, 4): '-1.0',
                     (57, 10): '-1.0',
                     (60, 9): '1.0',
                     (61, 5): '-1.0'}}

==> anc/extrema/S2707528/location.py.txt <==
{'params': ['0.1243875873265509244830637435589644329990950303191246527713588989031414822913780793799635313010714353037810547944804955747117647059',
            '0.1336999131342438186667957127442139965612244974112566038530074753174665328469069447002773172677881892363223423462306398535019118857',
            '0.2612081389019309876174927171141599387589997004133702769564214735204504713552598330894919216964168429867739186044602256979513488807',
            '0.0267955843343858714131701267711569412937833708019808970799716694201454480947492445599078460676129230544714755719955090059375273621',
            '0.2825317644834970753956968666105203932087983342990757351824365857732131546234031171198592701729912915313177700856785949518219225371',
            '0.3376986060438889395843070872941394215099660945994337029745227149612085720354822331537699378797309737576639975440466438102157113851',
            '0.3408309931397960462202391273593359943543680711211192269412116929427992565460726623475885502273461007706386348451639969103684185846',
            '0.46207085154327193066808790357648159512165965161560953813683317947519948173234064804881827723615915310610573063156583986136369361',
            '0.5509611158008278649040431982047544038594709462912786895861948763786672748717304604969483971730597491150471350453532317123235022077',
            '0.5644004647960301654290828661748094665357615460936045966942428791708269514452902665940877332585548827787080803105939596424637258923'],
 'potential': '-27.07528516684055426439951289784747110608524377262519254449619642456795824837018238557281211238101841292857583084674987999097932124248',
 'stationarity': '3.181e-256',
 'v70_from_params': {(7, 1): '-1.0',
                     (12, 2): '1.0',
                     (13, 0): '-1.0',
                     (18, 0): '-1.0',
                     (19, 2): '1.0',
                     (20, 1): '-1.0',
                     (21, 2): '-1.0',
                     (22, 0): '-1.0',
                     (25, 0): '1.0',
                     (26, 2): '1.0',
                     (29, 1): '1.0',
                     (34, 1): '-1.0',
                     (35, 3): '-0.125',
                     (35, 4): '-0.125',
                     (35, 5): '0.125',
                     (35, 6): '-0.25',
                     (35, 7): '0.875',
                     (35, 8): '0.125',
                     (35, 9): '0.125',
                     (36, 3): '-0.25',
                     (36, 4): '-0.25',
                     (36, 5): '0.25',
                     (36, 6): '0.5',
                     (36, 7): '0.75',
                     (36, 8): '0.25',
                     (36, 9): '0.25',
                     (37, 3): '-0.375',
                     (37, 4): '-0.375',
                     (37, 5): '0.375',
                     (37, 6): '1.25',
                     (37, 7): '0.625',
                     (37, 8): '0.375',
                     (37, 9): '0.375',
                     (38, 3): '-0.5',
                     (38, 4): '0.5',
                     (38, 5): '0.5',
                     (38, 6): '1.0',
                     (38, 7): '0.5',
                     (38, 8): '0.5',
                     (38, 9): '0.5',
                     (39, 3): '0.375',
                     (39, 4): '0.375',
                     (39, 5): '0.625',
                     (39, 6): '0.75',
                     (39, 7): '0.375',
                     (39, 8): '0.625',
                     (39, 9): '0.625',
                     (40, 3): '0.25',
                     (40, 4): '0.25',
                     (40, 5): '-0.25',
                     (40, 6): '0.5',
                     (40, 7): '0.25',
                     (40, 8): '0.75',
                     (40, 9): '0.75',
                     (41, 3): '0.125',
                     (41, 4): '0.125',
                     (41, 5): '-0.125',
                     (41, 6): '0.25',
                     (41, 7): '0.125',
                     (41, 8): '-0.125',
                     (41, 9): '0.875'}}

==> anc/extrema/S2751936/location.py.txt <==
{'params': ['0.0524741074787847531652741531783546155768980818971139942437411428148708242333891616209988461782123937166115581561405208864404013479244959483194616083524272668553117832307634451056136881735348742089411436812849490953420885121355424378516279086200648083458476644671089618442849641303731973906864190002487192762025885396564288471846709005509681400409956799121496448379510942208795458622177995798023235280745603460915099739834258157342816898553270071531955588404414645229949605927655973814727715868344255039286094711964729927290521142554580017418559922497883067155776601862551394638207603698461868956952110714170926644215333471340461556520600143466621418321981790742468326550299820567016004004595401516871244918716714418857604707510374045778225412178858368271984633846576019362764045891091144935053128286773123703587315492436080643011189738167036654445790690344987122458064192602524761089786700822912563672812693135547195040217403703188297012991944351462859667633560298670493488954058367632050941791207618055998787181705249683521700428776288745959092502093790442504900901110397999083755577867879652756526586572855977976331163447122890172621949682777959577117740137248977513404630577250894405049997977514048',
            '0.0613590056261213979698316191374254479172739076966802668047361177290466541453329023565875424144203509510803389709270055872677404513702993555933207390222764987713013821603177626680625128015116392748800090858711163075978459902431909128847033633487840832263563624339601138525965324023124796218827890294447854507083145425036198892971953470060688424736446233243859785506564801095098499272042124668775268403645569959186673060708730542568320246085468975106756993967672613054099094786432834450789161436875935194920948786968726824767644234062947488970668735747529448989913912509114373889487125424970640268072799098121172741685579842584691200211592990343591678082279852654876765732104100716668816061069469437457423658972485900753721446777836663947345645318123768650058734158831107213979399258669879636338690952078685356554426175400658451168908277504449507981454409573287040752818333175757715636978799049345030067357536207419033397666451261480517585740319162478447508077912343180357198534523023298483447170703391336873046655578044485349794510987427423554712641393059753822057582064654881778734095168434614191214588753551365264146963150545386009393942906989651139062070654095473631503779160339950910794246556197625',
            '0.0631540406575322371230943895770388378147708300175014640535221672831598816759617971043785268728848002622467523583118966389327014994936646186129105835044075043101426907019754591488200984595731466215031066992717866246563484375063666775833286133492884357336677326110600548134132082354585852967859969330850752152139060717233434756318350392256081337913949368665408832069483710208358412921741444106427155667608452139346569368044694840528657112039527627603577802874043803497977994062315765182058289147909102028437080911676195811911932428490608322791456874356693541189192861005904222211095538810148650194756934280827687350133527073312023133781473407224114850044625901912566596629389361032946878519879599444417541155470374137948375041828189864170010064968851189459534024424093450538934618027460053854947010418462119566808998966727671633973343897960637715213197510943469265003702684661694046459955857488022434511913158058324005000017717332490273411951312014093272432397908697244327310947774412693927507318702693698631775165131011972855544927840150073566183833427056370441539756646904688799074523622668524722091817373519051557148356454503218731529869623526332836884211130327173194128524177407029059396445278568133',
            '0.0761312789381220746110577529983758202375122456153580176828113639581227378643585313380649394165378770948600446028883958645030978252183112788818958204729182429040073272479771246180715357550744016856968663799984000129287135035174397056447242609211969320424525845412321328083320276289140543873812098110275821925764349684292214507428690631627628041877853946170670985431503759074849317163272926141708392832766635873968377301850579193590862789184648382848649255651921093586162009984060946031202800067217526366412561746108058366466900823676999642671251896258961690264237072663270308224348077543705711334683766063157100759117592027508762459304886736490373048791570451586321616941367330786128350334933091078248517296184780366737051826239130047631788401332242573603923059314196888956562633955583501259630684630834907882327751943586038858588069418012414921295232834701334077479072368221031206708766475738051391663431211544864273656220891387881624375850129428057890272427691719509980532574337898426038043972139581650854814764989347179978240066730317892121083273417481354185532073772976778213887911891309849332451909888797130044885402823281414073037596087327162487068826651491163994198311621106405815738108957718376',
            '0.0850161770854587194156152189574466525778880714149242902438063388722985677763022720736536356527458343293288254176748805653304369286641146861557549511427674748199969261775314421805203603830511667516357317845845672251844709816250881806777997156499162069229612825080832848166435959008533366185775798402236483670821609712764124928553935096178635066204343380293034322558557617961152357813137055012460425955666602372239950622725051578816366136716847286423450661215179061410311498842837806667264245635749206522047415821112055263944023915185367114223360709508608072098374383309833287475627599270214482645804454447107346856587838398752992102995879583367343308551868513498730056123171610935781162391407158998834696036440551848633168565506592665800908634471507973981997159626451976807777987323162235960916247296140469535294862626550616666745787957349827774830896553929633995773826508794264161255958573964483858057976054616736112013669938946173844948598504239073478112872043764019844242154802554092470549351635354931729074238862141981806334148941456569716703412716750665502688754727233660908866429191864810767139912069492517332701202526703909909809589311538854049013157168337660112297460204195462321482357536401947',
            '0.0936761939587145367986675140404115641461976635415017417644961276379995650032169113189054619080713642170179254495238554973804237677476035072447808815483317473590548210170404658817755501040006981803187157552796634823679838315736527500961829973673389076652013654036469476561357574755955475579730395679435424802856501901034962429278237449440941007750509977569187051844155861217097580457074317441660907001566481777415868032902988154568052424784192128200511384158607441299159777257230321187364106138027601655085268541614212334581940485975152602100849735822283386858704429713758112775871034288545803113320510016251683387495357347947049577297045620870828874122079880660825490565464145200946998485869282333242279207477953819725552006046358824663149798291190973911626416254103856769371880095653605667555841687611398942736378699294951463829841634460536622684247600537077418030992580575491548300908684537195310576802481959252629092083314191499649274190009759247453840346820729136182830925113652800817657953954365437866523306915040106250131644300082463907304926043291444132096594648786655084119061199064954198161144266239437644694449774254206284804224257803304827277674910729650831066288300621021627449966565233488',
            '0.157619719205121170488458564138189704487552010601150303765083231292029762546669483917665732101425373031940757017909462303089669210432182215930834002795213765223864914198335863313231849185392721178348190995899355700557827753596007935628887113409450746583915134953549094188083322225645618875445682759327146146597009918247450671185038150510854700999082411120480571062303406294563203080333742795396272134547576954473917907364477225047733181691997815812441132125144976872676831211018737449589669358951165630892899187504910408195525543165139075683301770423679738885104964400275087823368784279291207227796084420532781438947741880820635958286889313161386111647592125693216606152726391659961829166382533284845823533950769886105681917070603778811035946415457144411929989662098324501615425566960621189436171889292351022788091036387895475916651829813039880654390358247381602177592733521905165762813092505558517540614052430412849915314091598359267666262290034484909748779175280149168060462320626989293521019702932174680119260051422462131285995400538464187671275176833440586024402405257205206976522447945913828192212824203970369825389865283842316691332956634791123981003898605591448024063964717748503727570044039257',
            '0.179481855633047652780979393518597519250669251998573129955367402881168448647009958886940840881286407099022830077272446229487404639602632283473678370433573735733719149673891846344932111108870741308480816081212136301085950297714729438723358215710078517773208684850572324191313709891040370197237265666465719298465264817800519688408596620903110073828121812283243120111210797069842597569473303885999599163353391977763256032832512898876504084159729781694428417959258502663910181689070941598110265007735176080253932678448496353398734691834614954826492153938871191976023116630667994349821990325297790472900836437160747389593173013364732855208329930775708957498316386851832952102104616650245257553535289240287539022047787657174161269438444058974125803365722822864176303182334177128499762496530839400033095577060186019636677402370189979193896235751958886616160262545998075254605115935162177242413364153204659895220342086254060616679313759727624819927009256982930316826588786826719753583023441129147825222996198297989849167424535463026364917510669113802723233105802870092139302213290102417955713004865542432697022293801316947380674472503911434519304925436043245193898502406640139840957567396591829936161269822639',
            '0.295110003769364643069347936273990972642338163913188588252630712979199154556360917612318213932383601077881140591724863754860507487020792850406050562290408506899173623606630750599365897741978762138925066461768872021084387247356638554158314737679431761852724081928741340849011882256872152884709681599799513789881759429180292011225102560679686347660512429061933648156110262311557984723865247876444638258188797537789422943620408198663651485219009551607981757087104347536702941688068115497788865509360511787026250240812588927318980048939133788847493833624328852810520062917513556034752304576158842388071740936660608789028059067829981324238537285844782584334977156117336444420073534810241545805982789336416417629466496512854759244372300449968949351080493778637328169009401124118669628888385959279033109447583710346676308848286565206892349599364726323582059082674843714000781803661584057997387619984298159713692927205641180620702825863295481862421334893538543526829735686418201833573206719161745670133987229473452905402108161628664089453172312995755250866657887551386783367989020371206238723153920360180558862688438819900728626462666522324934486856066472486594093629164255210594273042862384176380805595430857',
            '0.303770020642620460452400231356955884210647756039766039773320501744900151783275556857570040187709130965570240623573838686910494326104281671495076492695972779438231518446139774300621087462928293567608050432463968278267900097305203123576698019396854462594964164824305003688504043831614363824105141327519407903085248648007375761297532796005916941815129088789548921084670086637152506988258974119364686362778785478307014684638201856238820114025744035785687829381447185525587769529507366949798851559588351300330035512862804634382771706018112337635242736255696384286553067557906038564776648077991974434823346493575042442118810962749387071668653889595131140891998292833545987864302788236758129415429001669857175946570236709963997588426277065855173467462462078630291094672166312114829018165635096249697068886730803287420460455560998686600754967075797208367394187335588056226498410839706796701882631041569304965575569939892832328544163387828062294980485445555941099577213382929835692450237829032580380994219130524066650308913451441108469202708175585174311017990541629249724151981175670623763986354640374523660985908113511931927951187421551962433950350692917564420545403403454282471155852504940106977566498314011',
            '0.0495886579357378530845119727838551212361509237107508230949110683510657127811755709059533654686850399624149471665642199215136033059030706488590102464052108037448841627918848482185912026681685612240516683543381939591611670653018914383394688517231133045628298459588652121097274037414119441654020713715083072018405564891065788518043922850195497802935459753109659780678490425720822381523148115858383755190138255020534203324508541154198756383050275525074151510301179051943296444296266370932898652958689237950451835511498165097622259545403521521982392068048042636359093850229555855650827110277613277590307690587113818975762033745760143663589609813878177823023021782842856591813544670320120393258336337948339966034307476999065704609951522291861779430705432298118218269819413906271539786841174585780480441144290873659300470690612569035642911052269784944904875533518741909604552592331114525954570891249092449294793286676309717056650926846122925841109822487274758885172874797240429612073166548453454075817130746295044124755425928937181382852041323301948491728848290097846869899865675831664753995460637608063125161418680657607606489040999059608952047209107440580899751645021533930748663556132983335522945311254316',
            '0.322678050654149616961291972953017452981695642372503860410144873182512484083368493827698006098443841855655412961938256927588128183201745682476469394906613915860563344009581346481605326827190164935035700459619979561277929348794068332240228602992619220516674855946389044923451536694151648361700708796890460647961565153596312550660926564154956456551959863321036977862451571487763166690560522300416487134204037002360232981823624524068851675766133668003750437660442626216078818407710928317532891957987214891961919490039011031529629554665228505983926625588696625419142343925854519565614826942783999179494578901122155064445088704586387774452063875380419640987159249462191511098943027746298905082680358165553725005861606765864447112286537677958177014468794716704358836755828412311533521112496517101239570247636821898215086494799983202176142834850999487138158055962977065737447761918890798347521794656241006267327090421225008968350462913519253863258701131752369473743638194611272160710228074115031574971420465774442321401263186376109537359665100473030713687018729584638895938784362705895434560199176695284941423520119708232334969543373874891479294315562856866560578126429656640302592002236614334088307597240365',
            '0.411112923138103313649434210288259508689095152832146311357554417915434636910510765228089409150905692059780599443117507289665562560422369758121813318998973135092582741491245550117588556438142288100729807004976246466924282515590228356500079756100694556387590692088567760892383075832039702195266474389188338936244379745908879256802341716351156742884623711273896047608514296212506556054756172145684057575351154460997220272259008100780269771752971692012539951374324698706865853988184674376833762370403160855293637039564895409853538347444789691221390608249484194808628038130781976143159174975055055658932328447580709237767233029985302721972931099085704891827743346121803149849615738912728913081087858945226282324866858657511063355610297504503496040536390622863943737808713502508610129714329609919611875331753942253629804987528209500765674250999019849027683313568615560418613142957061527315858730801180296232475169984411151824353676838615296238613426456743172318760164341011685888858329579054411298530737799537035951309846603555255913248650154679888375476080481589360142230349797615160155341604936085546031402721530158019797650215687881668851407987387610644995267598431371203753193958687393360649206956083906',
            '0.484868907340150210044152301528560207262639658850911265429825956537744130266338870503401217837128952095128971613667308579414231907328317291573686259636353920023050933074067503161067261037114842826886788103018762575382399512922781054842265913713416333241387915243613270127760680308479223860825990885326067586739787235630824511789773934863333925993901503960159354954296357978723521209113259535429038579260701287670456448133551937085965090206877219028608880347144094032831128347535120057371739847803137703285468265704748738647468817232527142824462285695828112760700956509721345041537581376657797070571580392583440794231741423855088599138723030301799616027478167232325616067645398659325846389875146622399860231129275839056703080470466976033731695905107817311274402440612267716645669111952789037014960689881063826928032866856821152297340721258441004564338000992515736413985349169296863589242190699643372377657519754112808628269397268616361937344623468925727320292941855670197056501685911636756484375865615564946789628439387036554013461137808518787332894256580800687465608658305348480442194596352158667493260151960076596185489693507115022053788898850030195850627156445138951794327449054990608553833544602411',
            '0.541797009416841463275376347359886007065718084782100836962306027944116172783171524471894380488933287141932325935546253037092217728388726211529431997769053940918710698815373476675910726211273188270707019181013831933137684662956476156140567263184206417312777067696045085604265051380615434110231186804914449607474047276032714089171157686724895257899140506904423214222285732030068971466347352349028708816893312105705752337864825922708702117278371020032384323747793337809571653387723407340043051611180046056000594978547580773174683933268791161839897645107854202115316729445670974446203263219753282363501598252022734000236762764195667500675221657934212661650204983291155861515321391401254423060518886968483346540931440894013761800697414382727451324325090402979223347633046820838320182398175204465547614667305150583916325242617885379390564299429719102231260839435259086717337195815376012532176017947790724217119713318486023359978236700776142859767369874057327130552103651265191297961375152660619160814673449061792597898977296779196289584590641032961534252584236207169114055273336519619134558349587578043619837179318407962483559194854407695033859999941941367730267277941265752573928037709879831434264460890361'],
 'potential': '-27.5193619990555714007465336838925328402763098751479471320890267360251431772812551557883035691900489374018188161416630374829638090077217707674441901009006904171399559932902674829300808174291927773125196608331518492356238508376834938663160944220087919332042616016681324750918986925279476474965740941673008565604905148549371352003540335666205205299024732200660213261761114028977413076016443670584899127912829141657185355247547898566865365468727248002032990631295325477296542008370253229126964249463858590657584489654104370884235992691549901283339738613661077329766329213439643606142686223358235885564573925540032338696785730612805828947310523925733105066116887207737058680810991255234346254596044873364108747979399979555065616156958813283428433285559689338540747859889876174255108295763686123821481717329829285545575447485885955203185827598614171523858118508578445070144569811667245196227163155140525510662249699808428650247563237962291403399170404448068415687007573285982541403472515442940418742707694306749902887223499971942174192830179934120269455168080872549225489318575548134149131143681589256518207862004123338392999781775055778435093920492089913598871825653461651514646364865458283967827535841116',
 'stationarity': '2.168e-2397',
 'v70_from_params': {(0, 4): '-1.0',
                     (1, 4): '-1.0',
                     (1, 6): '-1.0',
                     (2, 0): '-1.0',
                     (2, 4): '-1.0',
                     (2, 6): '-1.0',
                     (3, 0): '-1.0',
                     (3, 4): '-1.0',
                     (3, 6): '-1.0',
                     (3, 8): '1.0',
                     (4, 0): '-1.0',
                     (4, 4): '-1.0',
                     (4, 6): '-2.0',
                     (4, 8): '1.0',
                     (5, 0): '-1.0',
                     (5, 4): '-2.0',
                     (5, 6): '-2.0',
                     (5, 8): '1.0',
                     (6, 0): '-1.0',
                     (6, 4): '-2.0',
                     (6, 6): '-2.0',
                     (6, 8): '2.0',
                     (8, 3): '1.0',
                     (10, 2): '-1.0',
                     (12, 9): '-1.0',
                     (15, 1): '1.0',
                     (17, 2): '-1.0',
                     (19, 5): '-1.0',
                     (21, 5): '1.0',
                     (23, 7): '-1.0',
                     (26, 9): '-1.0',
                     (28, 7): '1.0',
                     (30, 1): '1.0',
                     (33, 3): '-1.0',
                     (35, 13): '1.0',
                     (36, 12): '1.0',
                     (36, 13): '1.0',
                     (37, 12): '2.0',
                     (37, 13): '1.0',
                     (38, 10): '1.0',
                     (38, 12): '2.0',
                     (38, 13): '1.0',
                     (39, 10): '2.0',
                     (39, 12): '2.0',
                     (39, 13): '1.0',
                     (40, 10): '2.0',
                     (40, 11): '-1.0',
                     (40, 12): '2.0',
                     (40, 13): '1.0',
                     (41, 10): '2.0',
                     (41, 11): '-1.0',
                     (41, 12): '2.0',
                     (41, 13): '1.0',
                     (41, 14): '-1.0'}}

==> anc/extrema/S2803140/location.py.txt <==
{'params': ['0.111486546994759824668288503228262910726656918926250778728672329311107072928722814958646532317480373524749713964303180065979901776446730206759894615716923051724125819634691354398940554173292268421071402144132814438523286778633342744895064230900862444683432767216810072115164295345973881889044930160191251214739839400070263275974401057803904138997000820495019508307638587355425623243292480869026174394044213281329224753831514701581676267443946919108513915765519240310073001620496226314268392721015796649400259297479012276311262188185746019925666769851301432811535668442720536424204066520320242441632765130410890542771861934839109092283438656090835369623874894545013793277420315565602977477548961663006858416279230654607966183481437275215617655999490814561510189936032644859554787272455896710922079360968529257143848673301733113568273556837712257973944654809355500629666865058378711368678845490143930769900440869614283292733945546886901564360254008256984312261956903870526672296068782154382272229366423827198350393343400440565620365439716786693021556959575189172934219387883950740429289889412599059562640254305804001424929007652193400720734345822941103853925218945070776584319565665808449576634232979134',
            '0.168963535259424855385595093024609189889302657525003394816410645584698304365611114311533070793541873455564589824708772108620337551805062908101477523433191171690086003223583717815852088073926054023637271101860425704799549840988183160684683379748267455481935460562832641797958646265972936796092128780019629152933478953620613452100741237609513967256628259634781593603494186978731462306643333706119563286411800545176420569551086568224868655150607099031253498558925911357663030034661387642320125451330367979444883739704167235581057940926816471144503660671282098738898919488562511937337770561756842355109366431996213218037966124530986070035336345300383257217840268508693409332587714052119259490224602449420333493346968147169682474510589576406447171299510036180801797751789992832465621678089723603430369274552146929147139277395863714056451357621752862478285822154722683204458360840457303876719750276056429543768205722474945220285705630129204087502947915994889380264197429622753531749843725852620142170101387449262067019204403160565022140379639883508303567804471592328182356259914099317274899548170657939191039965996171098244298690027697164804725125814985741006590585523767754419009707364094201253305523419965',
            '0.174516663111696622986048853743785240778436823088351274259872082587968935476559907463829033929015912578792025548970732654336644964235583286534845947312071266230191623497325739429262092537334714135409272714559658093674893419712129601291189346008523905088632500381580020953889627960340114395267454136612345876404554080299270631347917886903977595793283606306037252482514171853811216777632163575997130739567774606494343864094567853315592950099651143718117864299316083427994712087394100141126601006849788266939749718602813795865630714009349516369545574419014698903561780836258334287138714714757100654079526489051976500516039880479494803956613604162291561058995004741333530110352711798573874040094053157108128821780124370322507305217086115167996368016110987089109532029223186432416998748571608009851649995066664099596416723680215417747333005976972075724066811538524771461944071155676215619913573958063373958755333323565762302928316838291490585195539122145510387863489031523590076079509288490046996058068605017951543179476535541891951884045098290165264871097350430684901317717170100248757727267954005108258725488473865212353999048637221826454346656385806957859587277050739560878876239026182544759849555625048',
            '0.34598010921274098735367961142647904955589237969473822190469791236259038533746663545588692326050383420190810782312390534410680378263830807201464734872149714738893436657126661398419003236538617237019499780881834865128172699448094569331283077436150121446277710082085938885395466007471843207571428867087286810142468441274059292913274756709664154454875563798585856750657917568723395540832069937286542205904282421825466017026613186926557782504265868617520098513269376643605828819878535818828033881390274657825567289784244775748897489583878068818179715071190659710773113550010697826149947862407108891564288547420182404481077616877888700451140079849308523191841498135705183822649849861522964276351824161050875717785712272998323838662170775669518157431107730874187249351127897057784838465033185486339126665092751301491251769890908470995302405792894364151114029177734209307615750643139143554863180307024285765887845002801809594006329283626242801019473307674046385195929975335974033029405358036663137050110951411079889851767948869939604874925041223976633102337001130067850219959521871217037303527830147118292806859826080866939840317907002900750729089034914678386587088545676702742961046355165929515384814490204',
            '0.0907112359676637664524491339526674027156719512147039755856051937717543319757313778431383883033210602991064079820283958000043788770944236415044684758027031455661003971128785647088152236816533294937739511823417029063080695842598779808211114325590671319361204056635076131192361555259847210636892433492132504067774435963367319397982511809607865272551913210115446151839847520960682700944072714543404276858082042641687053819791896803025141474855645282041611774122295168365557025926334326257138948016484716488319593991930802547778890474984741597364920639906037905750767968037530043723039637691704873736504843013712323961095319969707591896725445046964359287979973284778211285517261271214676273260757413456801581981253124535674724709335763071208220155261888477163519993951594482064869160688822646439671627622527046359059827534008299215348295219493525540544772201950544391708617720165272416131315464128208220043545725772752278313921176233103747967900531223145416525474900345722103393771875394242270849343393879773469661045152493980814946474978830979170005224062588142352101929375718254939643361402772825070613669762803210971446553775321564275754126383807440169014178429862172894476871899033255742270599919746124',
            '0.272272886467895449526800195472282931492391900056719619438787979708585860797183165105121975412847183616530129850429241731179325134078950991572776875928220356161648129589981797884444116891690563916917517172127220160255505448273063248567395689819888331681829465605591488904482671728879654594394180035305503582782012213724739469418293981385797015010676029167338948258591551522643352741432614535119774448957603880426178935477883899584987276723858033591608974138829740363126679562530877434572661045473416836792537275339999857724862408842054765629237848198587788210278430590196524963403732105969508411602134934653917810196874016023611594249761592306129598679538380113209244145069262707075118531454511475589382541908463450760816611919749714413942748093255735265358226800046324369220871298824814731051352075917166132836324052991435970533376053703831028301644925675511356774527886279743001408292177868327803649055149667652139691885793530798766438392142182501629425268401106158093417539748221907796165628052167957776399702269173916073166178349828457186505593535922708103697563901662348663306568482064451920744277502882549972268627812878547320637713234599824841944049082407075072664744982416954437792521312568168',
            '0.54077731249181808400904527072509273687993747960875396010471324253761356376949320413255098823363002547778862712566371613171968205523302674288473099649988016265996580587153373684183005728704654116245643958854058207410306775912838099695370908284332035863628910904321525134747433508201313120575541705534380766165327406058676707128299980898107283460895215508696055462266684538511239051115965934758405611898062799569025723916898251951968075359095987471099689112419542245542868531080530016399214555471374236043215970004636437272749429241726228008984303492163301985371101577547869998800532187182283907425830411115377287853665317929495205728981242532665484472822928999590983143265142206732972278599698612380098957833548953339444414773551905020269270209483104655067245614700885858553226683895028450847280975665502392728538544824762925614688725829907050472316404052618219564210150960670066175482259080409244355762401185031577817429546903763192928072381273918898251631983532675450830585460885474553803016019583129871890826184509761818515319183887672355433636415065916955962012923903158455242880444854844985248518866623894832237140731032551833438977698658036840151633353960519440310503219777912334435472403833755',
            '0.552251500854232401426046621986871466775505277826541340089969410138593106735218554901131674234467816684639338028601600400006817040468446420974186044580889098865010910977977663502298104625182228805555218047693874499277082650838667480600550071246277015656363720540764861198345582086776494604691205941029341928209977875973910200636948668920308831618028400408688700596612177034271061859828072834398518847775014561873299292016702660350751708141117844429749958122123310788262868369577959309769777469826205169333446365168467353053089402675498804844249503794763545635246970314040109505234352860289620065682873135689911346093545888476828612179745040750603866592685002070610870819823225380172456215760453234981560608107697047224737196033790191102762713274936318439450602584749377858574396680784769843233743899984658471121505080943096624259907585000927754893530607088662694380437213385317908373441155122642977090373164716349409032783380332971497173683233768112021789662414742570016208105626120746146334506206896211064711309130769825219740059707877922739485893448123628283172843852215371503476467092455717053479714095451275197943178720591024286599526055135574512165540238850662873883126772020202526962469410708094'],
 'potential': '-28.0314057643471504714379314752636736332488054803054781325012156232273408109406532824016638960719936975579779454212000911620220040218444318538558502129107570608503896737262912037297966766673017346249568700793312943980203552758650283362678164440304610639063929134415967206125491343591608002960561554082388092272468846549896158785063779751046034698315405598870302667860368216748398830627191403203514941928541208104911048256426592669668406259720258462504106285257974513046173680842860526142603976090999809527702621032475793025476229231373496763978491248394875600413167352059083166109708659777224330311768930048522480069218332777226934379985485670941232699014730621712435295165309517190694485744929742230128225570052171728615865590210199132932849325890332750366655002234382978089874498643386531820572344772518833343165034402209675235529280178519882560993296373141744829371565148624313789787133113078090872763234331389113698226263885249621796374420920047662933074464120286938985827038332739803438996472166652916693444426151447869070225071915183703643804363391210544033054373235521542339717533594285772091903121931179959001891219732829376900755880912677102852080833491068088337287044073792180172304489854381179',
 'stationarity': '3.419e-2397',
 'v70_from_params': {(0, 0): '1.0',
                     (2, 0): '1.0',
                     (4, 0): '-1.0',
                     (6, 0): '-1.0',
                     (8, 1): '1.0',
                     (13, 3): '1.0',
                     (18, 2): '-1.0',
                     (22, 3): '1.0',
                     (25, 2): '1.0',
                     (33, 1): '-1.0',
                     (35, 7): '1.0',
                     (36, 6): '1.0',
                     (36, 7): '1.0',
                     (37, 5): '1.0',
                     (37, 6): '1.0',
                     (37, 7): '1.0',
                     (38, 4): '1.0',
                     (38, 5): '1.0',
                     (38, 6): '1.0',
                     (38, 7): '1.0',
                     (39, 5): '1.0',
                     (39, 6): '1.0',
                     (39, 7): '1.0',
                     (40, 6): '1.0',
                     (40, 7): '1.0',
                     (41, 7): '1.0'}}

==> anc/extrema/S2849861/location.py.txt <==
{'params': ['0.02344427163538409519816241299849934875965',
            '0.02424726539697873162193531015873304568231',
            '0.02717467416204254193612399603807716630399',
            '0.0536572487911325529674755330233892891556',
            '0.05878607953578770389801988471845106687397',
            '0.06167191722744589515992075234862568322569',
            '0.08466630565763716420590867528517264872789',
            '0.1345376216562775562035625398493721149862',
            '0.1434586349949331651743023030576296150684',
            '0.1909067191754140191406463600287679582834',
            '0.2108771790184261196721138276188867166638',
            '0.1262262947374082067142353480448946356773',
            '0.2113659821579934039448289695428684353828',
            '0.3237794058836525046274346095742657780647',
            '0.3632013607163860902105056993605103343725',
            '0.3839367309508360248671010594989638775587',
            '0.3871139285374403105066676289425231516361',
            '0.5736366087622685183688986398919951170683',
            '0.5744282824541430132470054559234995394945'],
 'potential': '-28.49861763571738',
 'stationarity': '5.586e-19',
 'v70_from_params': {(0, 10): '1.0',
                     (1, 10): '2.0',
                     (2, 10): '1.0',
                     (4, 10): '1.0',
                     (5, 10): '2.0',
                     (6, 10): '1.0',
                     (7, 3): '1.0',
                     (8, 8): '1.0',
                     (9, 1): '-1.0',
                     (10, 9): '1.0',
                     (11, 6): '1.0',
                     (12, 5): '1.0',
                     (13, 7): '1.0',
                     (14, 1): '-1.0',
                     (15, 8): '1.0',
                     (16, 6): '1.0',
                     (17, 9): '1.0',
                     (18, 7): '-1.0',
                     (19, 5): '-1.0',
                     (20, 0): '-1.0',
                     (21, 5): '1.0',
                     (22, 7): '-1.0',
                     (23, 2): '1.0',
                     (24, 4): '1.0',
                     (25, 7): '-1.0',
                     (26, 5): '1.0',
                     (27, 4): '-1.0',
                     (28, 2): '-1.0',
                     (29, 3): '1.0',
                     (30, 8): '1.0',
                     (31, 1): '1.0',
                     (32, 1): '-1.0',
                     (33, 8): '-1.0',
                     (34, 0): '1.0',
                     (35, 18): '1.0',
                     (36, 17): '1.0',
                     (36, 18): '1.0',
                     (37, 13): '1.0',
                     (37, 17): '1.0',
                     (37, 18): '1.0',
                     (38, 11): '-1.0',
                     (38, 13): '1.0',
                     (38, 17): '1.0',
                     (38, 18): '1.0',
                     (39, 11): '-1.0',
                     (39, 12): '-1.0',
                     (39, 13): '1.0',
                     (39, 17): '1.0',
                     (39, 18): '1.0',
                     (40, 11): '-1.0',
                     (40, 12): '-1.0',
                     (40, 13): '1.0',
                     (40, 14): '-1.0',
                     (40, 17): '1.0',
                     (40, 18): '1.0',
                     (41, 11): '-1.0',
                     (41, 12): '-1.0',
                     (41, 13): '1.0',
                     (41, 14): '-1.0',
                     (41, 15): '-1.0',
                     (41, 17): '1.0',
                     (41, 18): '1.0'}}

==> anc/extrema/S2855585/location.py.txt <==
{'params': ['0.0646901624991931840991867333944807035044291578865019839157535680341639661653998576237884405081229634172264335902460146530599009164883069103774835359036891394027773459895480025787316403347246838947571691352895595990636740754356442119882997536781398538993565888881801884074915791625633665190565897889543712359117788273175971532710164314517354007747512671805855217872251048285860339366187932244043209468629938958386485822301698004962645190550243994984629944527773559004737899307031394698488888614060119664939351748106046770317658986581917911988627577627507846507551673194388646588800747514058281452676720702987341289845603051816430578367944945693496987931464831151331238458527326881895649681394034645155297818393307295467826107057316418459778169361380194153039698108081052540531960084670739504988771877419765014151533989068724034913588713629410678139184419660078033576107186069320579509324830090644561282160149981163635276194112176954782700906935548029700617718246216972347416630428875473603434700051928297941927446588458778261421452346704855289470648708254381703038657763362695789681041103276961543204900594021402520851601242079038502445782388419822447901957213462978038878829299794722837299669801083551',
            '0.293063958486872894573996623588851233748328475893977717636066113749438421809039369561541034489531022401792799435709496301590333775941300070510878837086063003240183879117677119063682915477878161236833343762075900798513771399420646447328244613593335808731120738404135831436411060004225032753443762585294104948329013444012649691541237175336072684765868036798384655996467729258250595955760446404833460391677071008723289258794015480278007744299264586208290291599248103148706637598130803237043791200324235694918804175567373563082403479434777697113671032810484673403580068733089366019412981949717757683151978377486240816917767303562111345130279648108419631566920056850062208318054868052896435304540420499758074228966480345556050685459673643873726710669576372977704197591697623588020824331416077564173957416431033301092106473661538872399079465209536138157213483067243538656827869271151788808389962532347152880243012295954906551507341364253451990737499958972416096568455708924251730438464967357089708355027690084212619628683932911840219530583546845792275894000436403309101657410496510133708758628749663911946985286492515446676750457538263953252571856013008620234925618369752517748764220080013827138989097177051',
            '0.298126710169203987962906408455094738325498524353960774069920991905145770527881100478333237240784809721569108036709394644245128102934188415341220223786995207447605469902291487418277525495350481666872319930522176362066880693240731699430433890101830562392474874706478194165664036366345362451274338031983866410311384236609203360875933567788444545658312538596724337189109714041122104885526789749832132135167520447225712844711623851266014011518966740794263922240699486229017842447909729577416471750296613071829200725282670781331844799853730199763658727788412366230724142670390859107433142051946526750180755547366516364597013358576245614994615548383159450505790223445167503208453294721262248906454301857719469690467243899106839734538387422916999049931656311738140651942886987566737515513220841220406891642186270092631485579448198009674235840071832680000141869660979418228723631380338657578453226287047870587509736294265352984444406091750845501133325327517485037231123217067921256676252649855201212468522967839452519005484550862796570378468186097910677131181441973622808938948532835305764496302130194970669569595228126015494889004472550858061624080962332105467323318536787366937093398781585389633447056786365',
            '0.526500506156883698437716298649465268569397842361436507790233537620420226171520612416085831222192868706135473882172876292775560962387181575474615524969369071285012003030420603903228800638503959008948494557308517561516978017225733934770378750017026517224239024222433837194583517208007028685661510828323600122728618853304255899146154311672781829649429308214523471398352338470786666904668442930261271579981597560110353521275469531047757236763206927504091219387170233477250690115337393344611374089214836800254069726039439667382482380630316105678467002836146254983549044084041360467966049250258456288065061854554023052530220356956713902288100701922229383279563797180096587680655430085969119242855318892962014137594393515116107809292329424944747943665094665300540879723776505900705143836169844834081971870875326892308438654202864478581956433918427750343436910762215153527940782044558388435910705810330567339536733592103896008332336238308819221780131731686931072027754304294938245451674729664930577353545465093870945889509637896810647763817062458174005960311052938761606730582693075860505150820552162728296064822318501210086479337802910961069617698133358480912053215560242080797974688882126933042469173855061',
            '0.0312353073450610098216651818033466768932127116118966360756066393161889797767835281888099746485758806649503732819438617175020916378893491638631777200497297518626864669660149456997514547299602808408772477721394167207886317504004049544867341965167957948790900931408970243301025022702948365419751613139683512490060740829135857389724515488154014223725613277600357356181086283782862469914204836527554396935160321448990500527229623223153126297723483671461657407438923882072729377692393861408603088762371463387799839450873673375690540920123445758752543760877629366883035861774261285374662425397230210092581159773550705448075791058512506761015117709403331360833154194453760190845501870944470454367035750748330644111846876013363590620206655080854939564788819635531581087188584204570651653455732472596525673477184452666631797228817432302361390135012311825891836886544579308124800341263021572233227166374817679469946910864788823796624221092730187568432229248439417092713708805963537687715706244805061699131666918851612418319296026405579191675422596744694813810992682090784642122124405100723937550471049715180266896673117574059340227742028658520972196228069367778756265728638959632305773813193431148181071543794025',
            '0.132477376569722055043240202376964665645165855676960622619029031919636159000567694075381276996270465059479269892330542253806037638697773267403967274279449695645684799471644614395113048153363576056722108269634209949541282283046076498417299476825041401904094412456192232762050328054670533028750192538155349276629256130681283804713510364384105839543390160914236236686623192525773262799359333858383604088514940949617226224169528151922142582582701977744239540122408993077502739066712891029799538316571530487986387671767603787657360850923519438823330584355491839639834260062901608567324876873672900158724513883592512018076335918919584665664783874881892105185994083619622979788682683318513405687662332560139501006365112855707718273751623173140217959779095026515391081299790934909096523983175691698965853855766359046137611101740068590370388972732553885648071447625586373675416456059525192488806210660473275170569044006501196562954712899478066010933959885489857914956684943461072706757469100737635034759168614786318187144988915478944899208356101453215262798618180425966902647043701609735137977105491282366896389011984075520679406091316128365586206702099403537650811054571595174917770292652808894577478461500664',
            '0.14745161128822460654531005040156283085226554702616290830181270609533019489044638786259306504860294325203655818285802404182859707499095699444716269346280725448406579199513173785139106713925491191565233991303737522982514767727138895040162407885931774864546583947127904345085085403720328808568122646970566566264987557499259499301063603465577228252179557205190993376847709811721421308529867499362125531570941118555000910954319061857384122894221218894750051220337394197445851855371854638523492238181540617893828034983230949442356540551547804292267351384287063008111379228145475017380609358270146716992741194875052426114664853528373493675038803011350683208876075271414268909990214953115685746975083452761499288671007937924870405213037880526428167370299545281294673287411345242281320720822948546130525777737437192275681020415849850643188565352822323180332055125355658547225557519944100391336715337074793003878455632094667466515339402942579670289617965033618247012175143822610383554034195257510124192728502616282231070478766193306460743544531238741580429166434962584921117567094575634524541774639277591009346302786349861406922275397531454181358234835181235710804502891759691299943853909588496229981081228169',
            '0.152787337863522352646118324906290243909337608329254806159870180628359084285456682196396887312150282621064641217355060574018637905331395038693518463899294088628419836652308457821473146455364920872065361554149276590983707641857543018382179547381023169188117440189230380832105874690635154528461901902481443376507018156101476378344028751895359786255704867555080552143200650484667203762556200422491224484865770282994845185013454433132995737454264628051303517669978261014130569006149983974072455650475192330548536699110023685051075302514572879329806538876428809859881717118682328150408162381640949145032681529946039240755627367208605318394089086759659013675142238051688560534786738182297520523065230437559943652750493553072003697367912266612525223722129852993098425924604523475098582227422334984127247515079835115406098655309729313358178026900112141709101430137907286602147860522960143678131623762296621131623588947919524900592056123932037963713903903810799216852212635555954542767884302007236007489252200837746672718558120554338126983438566316963516724284288839950096002479236478339012698875351830224216510237795331613509639548808993963833078755702232758240496888410952561761806339405620629789908506591544',
            '0.26435088503281656362994791676054899791544655833630045718890533958618404079940968940474844605866958137815212564920807331298704541658679376029294647011732388500414721753628556569563156741862066606291692114301446674334679058482558781999532788952194064050627345494196702779810420749770090041451884384917832367521273021144862411446511528283945807712951663278445759232027104147060073429465218542266112379170546977850988818439642996991048770128605412408976295585633139410776162644029138832595695518786414196838485916515505332639572326033706830033872492086861737753117303046601248471966705047093704494014143851133641466473648647086172895707453063662340187763966751133472143983260633935555751462211439791224491136034959938100480361284361502007321610941571047161536714057086407697183302640196723577621551149573950171354572523647485763451618382622192595384443997989902033790553405442306246672410747228715921731803756317770851216622407157030998523683644549530120274053577153645555989558858938037078550547199892378902110457942802436319338005254706852096106980710717818768830028239031311558772386886740777012616191738157998316549355321091608739438988949088050465040668525964162913541669019338869982390819823094657',
            '0.316511312798534541948368612104170702607466312009600855166295570834491950080548122412323907877744742768796911742828106418269425149946752905116678794049644395464313325865275499410173815365467038919054647688196579560673992131364997866809956017512262090491853112106091588108610022410456547555328090422980941663986181567219923792055958185405005255662881339466745593890418158722624552528456702249895731463111554649366224038039527495826558023550378718565319412439217736146436737576814367529150544848612577813136140491750327176723292627524236520598447023641771198488697978523348611000638514009675242619842067717638576873787525453229256210835577051323783605350207080038104464727505790335791132391740451821337494221665165110572287468337900691479927677384470483772192951439522477640936465066594054900396693449922323483101644401350044461340766501889364098607978804265770085945269088052105533686028014795926374312305940855903260570568606074454812168471556103368148552253085253779781698328791804547133152720607537248644937285877903083891702989041351967686670013182683669423195286105849056247445884615428752506575543508049401471438057325727803526134584232320704705195646884222955621741902318255524280332097815059317',
            '0.356566757460714990507860935641623450933599519503145533999981028930290316155134766185346745790026258714247186302938711653568848653966043058741092858187132776708944117018741132030207833721356444234613726514025979223792125802588404968636030073841422529218858934771041512312567520157115001297821864224241702085160649908462845316275614557185831628588864088125371341996274181419588868981157754243486608235289729873415402275067475927923808141669104397355340668307949047144406201473192218895105577381662218662663646598706555154439000445267467302337783955456699865404443183501555764187943328749660299429382608726197314149762363852307078981578547361287613528674511089170493395734365890389677628256824176251517206400812391822913205327763252748062918071873592544022281516961957861383404102108315532686527956503700991569104440095422325150435524265344201495902267006767907337142401541582146357532064280005918216405031830964888608418200107181989535538031720593762952542150710627972314681602240609291804156943867170443223380510804582312938628193713519143993558289957608036954484266917040176031789481756868043242194967521406029813095591563455985388703215720233009826189772415651353607112378127171810764213710555405579',
            '0.572354585792169050084285470642461775695114340976761117614456381863970759628940647292635645989208434593511651342865652992503034419081406121066367653349443826275666900457285959514197883401819256460568961679977244321091460751751409804646547630200126499002068542546327687525657275167421774790546768099697955403225875556186653415085892777857035020167258218397684344843072453630959424162823526694535520822720878524849215777202609985417429900563225828445007789088052064881739215697932023694189225575593486551712440284012637033447376396705705974134446445832321436641840933557379250609197992051612549145384920114233694259885186471550205260587056711476813613490397559087948633527264353185460537536307103982107159516692915487659784150673025218704930453933249737248868916125440973718707912366268643015638768575579222735536267597265590476332747845236180623871704713959710034340227146744031777625765029798590210860059516890206776263059742016750069179926017382580806222435405910981570916299638203923755031013563770211075561144628103523369720425668438357388884304879308100600342932958817780273495402198459741876312115965986559996471618105426768774396170279835549170688048373444974935182964797438317145037649252937341',
            '0.572891386744102398709572490332222533203968556044287499417064870386847033656073950466414967013996425026756776420102385989662905647062052522445478416224797259613169380292277451519600516900770554802571005688641622741107154474333843422987344556419958715871411649142039556418488373317677037805008740031995532204835792072600448898571606041521112543374096869330270180694801506754927202142639708772827695151624291519419105027715888740125368467874811929610000993135120633425921162181899441751486724091314160763500141455730255993643627611272828414308995854313503271999379713248980232243245095009314610809757315444601400188201967687498437249124261889713089062076201037733967867620079971344393205904609378838207600178376927615784419593443763196230710736875676101701715335868265867008748583704805786880099307364250110108243635587782076688474159219369929809641619813241002476249096970506199359265163568972976715267880809479643955742355281171418755788649992968903425374419066011739604014044189548875341003003538106678643100734765952474158751224833445702723360299473544200829330414372056312326927569698937438501653320712080237502112574443869469537460605053465616709795912580256315714301956236142700904810210946192958'],
 'potential': '-28.5558543658194239298015713520010934677592004710667311370306547864864674997252426898788996464178400049159975875264400145876578281940792157667854981936239650883888926298081871573217727108262694439946008079872222206424246329467880060826961783841628382604145123553284099676847111521966187094440260192374918334266892927029231162056389777901992491515493743071733481062475917980321403963830692829113719121135376513402372798099808305586339362328597169638138681037950866008077015283436718915554892227942239984917165755550016329407598457484064203149198115277839136530396173372489516435359103937096894301725772503108164367765154062640572491399697549860262969705290290956787367976037505005099809540152000650023599399333924226190433810606949193605678275127077583456566021319466105629795891942248328174779508299603512743863839002700390582156750212890935830945031989220973138970853869555083854044535103312495766974499533330937928045058386980758915435168418811679849342785325978823564216891073513625953008257465497379673525247673387321682056716537361638743150475923020550876395196754930446132825242945047592915318246741591557014049024270644848222776546170540188516225512657282124691869779879676205052231418541110824',
 'stationarity': '2.234e-2397',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 0): '1.0',
                     (2, 3): '2.0',
                     (3, 0): '2.0',
                     (3, 3): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (35, 12): '1.0',
                     (36, 8): '-1.0',
                     (36, 12): '1.0',
                     (37, 6): '-1.0',
                     (37, 8): '-1.0',
                     (37, 12): '1.0',
                     (38, 6): '-1.0',
                     (38, 8): '-1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (39, 5): '1.0',
                     (39, 6): '-1.0',
                     (39, 8): '-1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (40, 5): '1.0',
                     (40, 6): '-1.0',
                     (40, 7): '-1.0',
                     (40, 8): '-1.0',
                     (40, 11): '1.0',
                     (40, 12): '1.0',
                     (41, 5): '1.0',
                     (41, 6): '-1.0',
                     (41, 7): '-1.0',
                     (41, 8): '-1.0',
                     (41, 10): '-1.0',
                     (41, 11): '1.0',
                     (41, 12): '1.0',
                     (56, 9): '1.0',
                     (61, 4): '1.0'}}

==> anc/extrema/S2874576/location.py.txt <==
{'params': ['0.003017018928847707939417926473562114202725896917107666245164559566796173545782552303285670129861674624624037051022298033054207523275',
            '0.004298578761930226340762504569354921732328847663319779749460660433232946023391480145307638107011342739462086541547659069732216223527',
            '0.01040570618691805886668648704354890246249753751012162740559162463179675453659340806384209768369032283524816992277921336040803462919',
            '0.02027304870727655465000250701820103425706189821045649943014546739695635447673758371547595798184897677498747481879133418834850557855',
            '0.02487930432596566990638100587870601278996966253012053671705345024690896340128464596797603142751092984806220789711476143299939201956',
            '0.02521138807613884404946013323941100245825010224813384688257613395475436059011544182338369333971776803684591777721100879141590541302',
            '0.02831160229619364937407969595740818750315457633140303588560743733366339126472310536094589305905265978884828343134965985747212404386',
            '0.0576439475001851342604481576810739961901392543755484390063834911535792103049213871365107071131064776400995305234017149042532536565',
            '0.05818782918696897961994086502932587592288804825125136162225732263372166448112083383582556556105571936550083834290272900658179400455',
            '0.061475448714595578789154296415608260260689181550979240102059647235528153835955709036086366523967002707566644176860824999837559033195753',
            '0.10416087839536312543731462012581448156660231370476852544728846226662083143571352118942007418874506193966709194983917499954728918269381',
            '0.105849985002458617747543922490441232275803368473597168085928517976137522666796784417256361422246570863418631030691875781600950592',
            '0.1094509797919160999124456299438069894282716764970078949192712524255979453650452751932861532609942312403559633566592425174991128044',
            '0.1112013268584611960727050575767356081326326960733743749536247047985559577450561742890993597236859837587280045629349290579129679854',
            '0.1153372338797046694118387178798237832083397162099699312626655523745474832137659939123105597207596226273662388831358526107218736883',
            '0.1175482417189927479245308404223656213233983636394012303578942379158291158113868215475172303801016129406084527437056626833877475873',
            '0.1893196439376722831046157290530664289000458823236075780907811627338163115754150942460576344693060729813981324106517420759989354877',
            '0.1992448088630638487280318346479447561008981472665274652033688430717544362610582444061959054424717627623995860458354684287847563599',
            '0.25929143493665507052716758690946756438195574944547810588860627036242803817437268746242286375783153374600152591237137500015562729740968',
            '0.30197686461742261717532791061967378568786888159926739123383508539352071577413049961575657142260959297810197368534972499938128345755157',
            '0.090063834145185197592414691394313493402081764715751974359713926779692262256650689325065765425679710384167542329680165000034620777731083',
            '0.15725843659518630804997135200402872750513527077063702395513273891229889702942766160297634189937954205476849418756790500003455816166368',
            '0.29441973699777880841676321430533665842784360234765423554020875294132722220959087690215159604115986149873980630291746500002825449285381',
            '0.35610982804424598278171524279259969402738610549185656224002780605320988987721032695554937792625225282993732820191131499994625154657902',
            '0.42172941432055397116168353500173496026393383912817921797592870059265662688812238740625944085752258096910680394540798499999996007132782',
            '0.42783984257154095628008455283981530544035964351152207074755374676061428628550496570601292333083541964359437934014350500001039216910724',
            '0.57906072917716591845021343283446490523609668528418858471356841051346026983707338541667976510867251728340690193943885500000217828445248',
            '0.57952088950176768899889272689269061697495633598610402902457975564368447029025176867703248828983712709942783976235455499999534994910253'],
 'potential': '-28.745761156950967568605562146879919770913011388708134001005870615963114550594654074263808454699434853153995178068273597861154424251473',
 'stationarity': '2.782e-227',
 'v70_from_params': {(0, 18): '1.0',
                     (1, 18): '2.0',
                     (2, 18): '2.0',
                     (2, 19): '-1.0',
                     (3, 18): '2.0',
                     (3, 19): '-2.0',
                     (4, 10): '1.0',
                     (4, 18): '2.0',
                     (4, 19): '-2.0',
                     (5, 10): '2.0',
                     (5, 18): '2.0',
                     (5, 19): '-2.0',
                     (6, 9): '-1.0',
                     (6, 10): '2.0',
                     (6, 18): '2.0',
                     (6, 19): '-2.0',
                     (7, 6): '-1.0',
                     (8, 11): '-1.0',
                     (9, 2): '1.0',
                     (10, 15): '1.0',
                     (11, 14): '-1.0',
                     (12, 12): '-1.0',
                     (13, 16): '1.0',
                     (14, 2): '1.0',
                     (15, 11): '-1.0',
                     (16, 14): '-1.0',
                     (17, 15): '1.0',
                     (18, 16): '-1.0',
                     (19, 12): '1.0',
                     (20, 0): '-1.0',
                     (21, 4): '-1.0',
                     (22, 7): '-1.0',
                     (23, 3): '1.0',
                     (24, 5): '-1.0',
                     (25, 7): '-1.0',
                     (26, 4): '-1.0',
                     (27, 5): '1.0',
                     (28, 3): '-1.0',
                     (29, 13): '-1.0',
                     (30, 17): '-1.0',
                     (31, 8): '-1.0',
                     (32, 8): '1.0',
                     (33, 17): '1.0',
                     (34, 1): '1.0',
                     (35, 27): '1.0',
                     (36, 26): '1.0',
                     (36, 27): '1.0',
                     (37, 22): '1.0',
                     (37, 26): '1.0',
                     (37, 27): '1.0',
                     (38, 20): '-1.0',
                     (38, 22): '1.0',
                     (38, 26): '1.0',
                     (38, 27): '1.0',
                     (39, 20): '-1.0',
                     (39, 21): '-1.0',
                     (39, 22): '1.0',
                     (39, 26): '1.0',
                     (39, 27): '1.0',
                     (40, 20): '-1.0',
                     (40, 21): '-1.0',
                     (40, 22): '1.0',
                     (40, 23): '-1.0',
                     (40, 26): '1.0',
                     (40, 27): '1.0',
                     (41, 20): '-1.0',
                     (41, 21): '-1.0',
                     (41, 22): '1.0',
                     (41, 23): '-1.0',
                     (41, 24): '-1.0',
                     (41, 26): '1.0',
                     (41, 27): '1.0'}}

==> anc/extrema/S2952191/location.py.txt <==
{'params': ['0.0332106930557816686477491902534095365190537061852330970657856750801578018504193081944366493667071095295427157087321423995988131271889869343344212802995497435748851270600720686905636230596539326565428902980511631851685147985302525405373176299151147092217074139126371009968117698372425449159145250500732245647020195269906567012732321935985274046581377626722433330141474323531821420841244175544549207309435443048885543529546538820721674576971946609731825492118784787350974465082451706979010875084979456167383787707982322417184458559158176491296505082052282253613481291317223850483722662867477591036295829186823017318951565228086724745535229219755518761080381234619731270150888058596995490625169315150890001169856419370641239039100356500102306272056981293454312533873392348706945876494039136053686587546483411702742859950731349844527076262496696559545438365872051174236848366090041530567468147078907599202084826464243747324854531038463677776959657952415964228017564735803396835814307472006045219684839951060903754545779595463910768949909786075407687584889449723422887435322191155123590078717168266924968484521811652077196517523769004819356872825356550300558616572491421368051194730369578809117161997361206',
            '0.0901562139938828778611345895411307323680343731057646174449943064792289976890300559633429788531377192893990805813709293972755722012426257536939272429159369114496579166393633626321745573944970439737148519519357222225538324173301969431084427308122483368994834764142856059434111335490028495795038491841400340321635788356491487597840001635983208411717757878809107436996789159477159069013622502723342830665503038667620038192313912498830476479516492738535510181509637240440921460696355219558989325743273767835188449559728862404857475134187703505915232323169660969216000404215226139362465585625832906865695178558913316969616601205235392449334557013966632236320951140737912437467857915592867470153669504021993938079007514670996337523019643858821255291759426125401710951141311319488031469437884083788022961808929769234172140430850913847186437612841371593030968690771537480066019479425593755041897043401471831899657028292560064191584412114299335322117836139835967510713840219125426765434638363668096751697813930160706132319702145530337509871247923822867045055937405350664723727043917385003228183703430169878226246679354934455128611020563233432700984023923145177004441628739743928013298808281372071588563593833003',
            '0.213523121043547424370018369335671001255122452396762331955774288038615797228479420121122607072982548108340876871474001194149957529674238441722275766131423566474200960338798793954912737848648020603972594201922607630276179633190646426754203091539611383020674366741208312883634036935248244074922223418353292629029177198288954220841232520795169087001689338434064820413505264248613955886848918099123486864044152038412561991417436381838262753600493208680284585513805926823281738647516214609698952657152699183776068682744004722689940882753358350312696972839160419204548209974767612920865383411914340476768618630464965125818476763855750964420434324768878323372228351609555614508660388978273043093250832319487787732787144871263391408513964421774481685557583354425773443615601498768300881536980730362973251116434295017108714081243317753889995148817943974560737574741512613436888732494122904065126223388185126300139888304936387570802335526706234842119533023208789924944524517405425036668358419934223872308046781138231601918518388652458578869240563372114177769676426042475233488941002592513004644612402860668142097788052152098745373956489547168475884087320284065456749982997090922407779234693232295229428918502721',
            '0.254004834228367932777922610670771944699445620707976935621536461203748394352449590236549258938296256834886504661854189752157217162408568339235743307599061093516816362331477992655999903471846887055488999905013107741578746293869261163529814832991897071872879041501337562457865499027117111182050722190832937858923302634827774398704709824601959689253163574136302211392785489350437443680736626499351649939754554482783422290100038260664741689972078039552528591064339374948033399856055265671568415847370117905464854151445233232360867642914129184780298610582896387524203916559118735034566327022753838596251310606772647915444663367318017243101952291025355028858772803955357625104201782833731790951633088907275191543901927865943747023601521521845713652705682123651272853031637793056924642021886308251116387300365543264004374419902105961225064821913412846201395770625974939005479143474692196321370763210070726224139254434443623544734053333297065143575544017725377850781275888149241809187299716445712153941981183682095418987149128580191540177622324509841684191872826266164277581110520468236961158233917104845354640361253976253342534268490023565566594927291760748599846656014565524902635443580341640344938394222427',
            '0.268924823187176015738163996010195420145748731043085822066986392072190530239003278588897980465842562367324918145712831462457885381114742780821383245040844522638532119619738698779794312940868486537069109712275060078197791076234035885166894939714633985993755556908399981749907600506173904141676789930511800433047362481267549477925754559146882721999226868776406533688829201480463440603926406140786755434952423490098403465864166372812699549505497763430288455887925122252252154274452676332248931225114822930922504336511575117498040829157071818013287534025141074497867743535538585124267597327131222472609151061373560473979422835402738040286555364652330417895788459227476835711843658085541483055251494965096866040905741216421959370570085094048758264462001300086854477542865694614567009521327081529478801179234818654470194954218206520408995646012608177700358174900875069080964151498506667195498762439791097491102750315006593077341035148110575700225967121618164599464705880180299544032752045272838205930671262466158724729096268186651850822678990920833595979267442563711555308872099681970706952592878389995990577130630652907083718225803184326210049136004261114695084746905912661685526616299345678623877698402546',
            '0.465915583346164260394517203247887174065098684974442134176447973026242180054243978217156688498413455491224149257401417961315498946343982442945636513113677879259886191079932626247693336097159838832556406402069355825708310130339255205216823924792820902333312155036206271503521154722963589344202630434312426742410625336962368217973718016625968514148271210456397541052013798740456302360417731060177299444317311933751113178272230773266707924212290181432282888868838450649150167595964974630967715416914278479993915564128165442281915323279287472442825720662846796086052642006502592451190660091872960293578855296605084584666772729477117609837135740326941098142903877171971014764371771178244546446336020212372172098183972826959808672917606899194578897849075284913237222921102031578056275779600688054929140748943485374178478369837311213965452285923384379307455166221762757827150670235723013069142590072528523773106755037789331407442397897050082654995813074990385511487803632394934995414282996905551216131685845040212376473029212669782328622705017669734637339776275681572988422444510756469155284756019293419266786257378836959664662993120348360692153796116286704367292247300026334371835209181902897106336270013372',
            '0.47099718376441478980337883784193421416594383088094559308367913055689836100018263069141499580038066914739063271928425567082488811172803074316948060439694527553397463121383728522849570636193811214417709972813478103648890062768990773953883644640050566905491793846728844973413311202813971158164748828120297916646220108487797727221444592587871437152006914135818467129499546382031586007204123001291310024620293596955929148521022214710677166896521403597463374510577856349995120786935643385301011775246198302706589071690874140787083386757588172029249790334234682036031104243301374525916671308889247874059749595784346587747119362494817975872064493163938905803321289973095880260489733910050557837580339920369733683539315244205684486874700165886800025949735055756551062350832827910791734322816751519775488137026065255559254307141195473362791025992092175751990219887226722201603999950791916216986311958218370869586536063327875265595450951719690260661542659914828378360711674668069973046048785910082501337038187435869889106144165319132107534614320564327267254269170641096877937464795808258337596669558981784559992091813198518570697886185659666377409188547495173370588453748210650095749533244357720754754715752154'],
 'potential': '-29.5219153587486972166788590060649525182047481901916173229421656622856423324247026478574440218534919493390126319392341691170250532491218830357273202798410257393016386897022683901798298157764879973223888056693808171313298524670002600122597953218896241209471059049415714304558388419043298941155289058665478960290265570895493709070775020858468417981197675645418086216326563430814315963905568568676858624830391505195256943358199560005652298602114152920732263832167176249499878796561061316661933025591191807774975492758160668328631470191151062328470473858952473597226485668931228011191619954757232718173382974262626786062249355979712214482234892128544581488226262886105190381172864093988840980533104707678938860099254862958530719966328783195087816432890347619226080392548956591416963272633264000245200941248263144824696813586047264406312610195851345654840036844645651504615663271917692083205577471925360125099301383881624327881138259986292016807517224540472539131334937528039940431291282345497707394688555081468684278434410327796287338596607397536465788079999782918442864447820359877427638820890100852574529453132149681978713957111451884248432770618944107072392034461134329249975033744035795963676355701468',
 'stationarity': '1.594e-2397',
 'v70_from_params': {(0, 1): '1.0',
                     (1, 1): '1.0',
                     (1, 2): '-1.0',
                     (2, 0): '1.0',
                     (2, 1): '1.0',
                     (2, 2): '-1.0',
                     (3, 0): '1.0',
                     (3, 1): '2.0',
                     (3, 2): '-1.0',
                     (4, 0): '1.0',
                     (4, 1): '3.0',
                     (4, 2): '-1.0',
                     (5, 0): '2.0',
                     (5, 1): '3.0',
                     (5, 2): '-1.0',
                     (6, 0): '2.0',
                     (6, 1): '3.0',
                     (6, 2): '-2.0',
                     (8, 3): '1.0',
                     (10, 4): '-1.0',
                     (21, 3): '-1.0',
                     (26, 3): '-1.0',
                     (28, 4): '-1.0',
                     (33, 3): '1.0',
                     (35, 6): '1.0',
                     (36, 5): '1.0',
                     (36, 6): '1.0',
                     (37, 5): '2.0',
                     (37, 6): '1.0',
                     (38, 5): '2.0',
                     (38, 6): '1.0',
                     (39, 5): '2.0',
                     (39, 6): '1.0',
                     (40, 5): '1.0',
                     (40, 6): '1.0',
                     (41, 6): '1.0'}}

==> anc/extrema/S2980210/location.py.txt <==
{'params': ['0.0818897443294804298275849490339020140987',
            '0.2429549474002294269233085479799231077492',
            '0.3566402505953782730625838590204393475498',
            '0.5177054536661272701583074579664604412003',
            '0.03389060496662105144763783820041704933896',
            '0.06103599964712252494604715923137655019472',
            '0.06917990540175598599462748132770418827255',
            '0.1277575886163273818079981690740730783887',
            '0.1488972031570169453187040002403408117075',
            '0.1858020483677583480359356399362931524481',
            '0.2271745697086028977627279124761436101161',
            '0.2787102736106444022016516913759209574499',
            '0.2790009341210610199037838850967690413346',
            '0.3109513752421714590902145992734124915858',
            '0.3136299945846124678844785367448172331929',
            '0.3914140394150609062084628358098829977892',
            '0.4146136709996544192132676779444335659717'],
 'potential': '-29.80210079381602983513109755629346420693604',
 'stationarity': '1.265e-76',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 0): '1.0',
                     (2, 3): '2.0',
                     (3, 0): '2.0',
                     (3, 3): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (35, 5): '-1.0',
                     (36, 5): '-1.0',
                     (36, 6): '-1.0',
                     (37, 5): '-1.0',
                     (37, 6): '-1.0',
                     (37, 13): '-1.0',
                     (38, 5): '-1.0',
                     (38, 6): '-1.0',
                     (38, 12): '-1.0',
                     (38, 13): '-1.0',
                     (39, 5): '-1.0',
                     (39, 6): '-1.0',
                     (39, 9): '-1.0',
                     (39, 12): '-1.0',
                     (39, 13): '-1.0',
                     (40, 5): '-1.0',
                     (40, 6): '-1.0',
                     (40, 9): '-1.0',
                     (40, 11): '1.0',
                     (40, 12): '-1.0',
                     (40, 13): '-1.0',
                     (41, 5): '-1.0',
                     (41, 6): '-1.0',
                     (41, 9): '-1.0',
                     (41, 11): '1.0',
                     (41, 12): '-1.0',
                     (41, 13): '-1.0',
                     (41, 14): '1.0',
                     (44, 16): '-1.0',
                     (46, 7): '1.0',
                     (49, 15): '-1.0',
                     (51, 10): '-1.0',
                     (56, 8): '1.0',
                     (61, 4): '-1.0'}}

==> anc/extrema/S3108383/location.py.txt <==
{'params': ['0.09328326614283475197763513973381998079128450578908977479094696319030013440744935219185652400438495667936439155978080240797819909170220390679245665680411274033446970869976255917573205867061523565682308367813268976799187243104952033494357950740346222269750963167173303870719807547844616602144222496453654413135551057264613540200055290719142769112828897192355685819621814816910081505064988328135916617871934019829748471844144658384128424538255199187357720884081523570304670867312605055454955262771932037669064459628781758926330921565319965056786195949267413535098064485137227994424337072248217106541551600666030283212149587483183552671642406729173498666799603323223364939986116509342939790819444764862008413432837370077965302338433167051570815258401670280996830074004981733325981425044653963708845116682841940740844640107369528956258594576815367336074561034247245859598090855201760570649531844307083905239531182197661899814435656283150104369871142315462816653648262040276240607985080005121403264378769024547847250191186012604269279880324377360743107654828057804562378829838080909617702943547952640415278248410942775273412415950584130910320469343060099877768709655983051540943923549541735640759032923259',
            '0.30404282760923084015000648990525014842398874127530465569215517332324033624421123060466755680348252744859920007357087199899302281010437535884403244907456563652761642007909859754639662713189048203782234458190172213517448265364321145111657532927747308362004483729552326502787418533208520346800699814144395098964068639553299667257664475533297910284189300613489244726787207264235375805939415253025181086962235191032699660051408244830748468672157785985819496931395614196041084057874461691411821098838632330548303046992898281722099957137857880130951574729575736523965080832857207364000416360577946914351252453589157180851283474775468739622816724155312102923776682648123125741804258438648885483608043219086656299351731717695027333829376841335438904913464799121560603178419301447240952461779899545877094596998758911772140173938505166763305978929783684434038454973659538626872538026663071427092247399962506646894756254893227895353791451260324397715568359339412368685755309026714922413102806315477163350756953796109696392275001517324475637124608384234380203693927851517858980892136537126621166423234878255541256785853408749949255110971030053122904981600308136690651836510148444415171364140548921851848069165283',
            '0.308451085642456531739327839776273331241257025750425330047898195768224724930749132139770324552212629574490813629607123730802003198718851216402812973624089170493346141220722572379633812235797002882327721362655904238760390216016699311640594194872953821385512327569916721942321746199539869687369661010049126497070697424426674030064158668877978138318899219359872270304618339543647642027793826928191750318200449748759583712820540902158144481207427037670557917532738640607259767791111652509731962355079378898172055957588079960604774443251486288645348728721484183504963131240794718000040950297374041823377788824821259560822254778856476421174275137540377932244275024716616765980624930731608668464280209477603067380855969630430679867984986810956269834020704443797070741562707248914921466387945274176476077243963120979130319562624598067975367888531880011268987685997166563323013503737341610151166416869186137354788669483119131065403699633126381599907240829880428744370948238256551391982267009055524134090200215448223834953744235683691742608377725532466285157639602551148867158897627108174383304243314283986786114165146541017962344120918197797355878257721142903945997734444747173522191443565948356917725485860224',
            '0.519210647108852619911699189947703498873961261236640210949106405901164926767511010552581357351310200343725622143397193321816826917121022668454388765894542066686492852600058610750298380697072249263326982266424936605943000438610390427813590016746964682308047533193706948262997856053178907133934434186956533355355873247313535300640250517019529550032503253571207859376272264016900585036538096177084395009103461460789095594893176766624344922546452905655175678005879546864623899696730218869300620715746381826964441831229245188562464798976865439387002516524567413393633294717994511695801743180671339901474797354052528537213593651779328290686018311801763974814045817965614373998806350024668125392166194019849546240044913106601300182894423553794950730571335732202708472606850446054071176755297729998158572047122290689443274900935954446045841732061563182248626625391289490995757975451954718715593572425740364771340920210074791020797257582898124533364213000119924264692018708120938210033444272159081734953982063163842326374582390730893806180820565601202656118030600488281833179520611670344417939040183540138045899539571200764720771071122657019481723380293623272074829002986401102264465849476020219028615848280465',
            '0.0768236288919154280705808657262275594235095644802923895547111513183089524706536545617327033659239202673312921623732698970148194842547329245606459573403072816553506077392468487904911271836493975190766821921726242177277608488356633229490418691232811827525740031031052171514057750737029973337306110255738933782864996864343532338969287516534138465978832343546424108428720818278036367681438089835202406000867116617392269200515637441270347996564290145737339389904751884302630810708586408297631915860891516739046847986304047208552495300250575021499532480642770048924991837404704458204926860392191879087395671569844554616728216806810185883119461924159462916011185391504478233131763931302024448348009960560078608248598446836361793866834998984027892059774469222012133115573333527621907627490131858116224403561214349821299862431912747227976894197064517138207456339706024679840895159325034625880750364903880666949914324117906314527021585045751256586311343561239609944336328271679184954977598020283476421446347620648044408679781559857342518927542379434413864934947753711859107501755726511024264374657404251099163748566241811013913291391130111476720402719333228925608459181385703068847528976833714120666534238878608',
            '0.153716603617927610970349014530211513185005943791005193639364018689496147375993359159166972519131018944649080298884559545847898675919416651306625219734815023790144814922196144237927671045013868912465212744857091450744235653965145895569083050951931875130949214901682177647447144787039768898088818219992663435839688481954860344404890873184960767849544754440626645825227520077907892288061584948055191046173555964472736953914295779807296537553504233605558943959862119745635758519062527292739410386682363986707015645303507060429439604920406446348459426831758188495426943096784978044266322552707248083499651647440141085482628363641151154959361935650895649006982923774457258800239734529751563791947618184460548964178286269361665627120889230321240157276816624541512283625422710719110845523746366407556363065037498850216628449955133489893915808956748920037225235388242449108887002145965061113375625557426490925789196127538450276792426257614524862210160017922573726561830336971319721256963166354201246730166442215047464972243040480233516121856615071716950707797480095042159529410747289273563322918140505351307486191049954878061232199763171473293343953956647608336454917049564733934003198533474986322641823108492',
            '0.159376895812361984436648822403406962252027963003391015711115129588505059705905727718801791212487700918555855632653449481637127527016776925495160784041090529307118536114069590134099294416038391750776553921006553734199960643190434105133995545994390583609025632895014999040138540707729569662513391577235564781905575825894881433360743067603144338158787929584477309251447171270574372715357348995472809574904689250938315232350680383417066957061476357016857243197493289771807492199569343583418429542577962346589161020599569293779302623828008851210687327203027304091249910786527216653524540593371274697238799521164811112119384157872563831732445666656635399709375525768793152058907607393429576360846369994627718610837608047939746937766921678480795597849589706225260808934034859370412480474835573057685638998784637253564992627656254046488424522706348067290462815975216139950830228086476858379034653694984494285891949825264902833643972789790242703178889715584941344331223254244363967688855265269318553318710252493609857384351125090892172199960090462043204972736830355222642834457911278147642994104873633231094642470680040956833771733561295490602537238613156439027743408251285157052760501307360744587502891650383',
            '0.237196453641780943173369695079513751764450335462035624778363501399265496904507614812576540733307563355608133324694223096900449380738201370891420543127681273938984236332246805256815139151462888570990528345837142630530293638956262308433044621695493455402800258874437212216530685668478256365199569350595200765935288359858206362276470911694817504845997616469476623391256128302341942653217732328689479422999087644857045477945857039183546853991417528267152944584648577424853421952446085286353688406678017873494814619617154491932952777944458461073957707316977353781005642686685215174066160285617192181282241120371483688121154617041537680209867487142303154418727670816040957331970722676777259098894726714914860028755501049648571772787749233458132273299530454960414814319256802975516356237668071372590949947370928314403716260012753296213622454975895748072390813905535354631499694577200182301484345854849915113132047493654498774545210942998661133507715016772810439748193117950643043224425676782449088935045436403152314722825862523196756269002934042800422058118868215368860132725470146529291680833750700924055899549205571982721465223691620465136561632400472262848205941631041183215263669873512796947697346397277',
            '0.271527287868469951671544719803069153140875164375728269173688947131943932849488895121441568918674583270124192072450285619811197212971955093842950174596334929796816077651323951682059723510627688791333687061184094389818911525650993016777079673557092665724285346249447656188831899304647461269900580395085116457211639593018205674508367379808270051286602392312674843297895197685109845827287053576792498264476738492417046435670308013889684136544860750431828431978770122803371943397045849177794579631051083684163633476099048128247079188711293179400634697223706411356354103432414832650629434225020876069082563095260707707225122943695367615720438282331896449231593084344285367530334597449610679280269241717607754847162773309045988718845352695749598302656369258651409019627288054981147595249746355294490159576483210834248106646850010243497451752041677569216282943191648308559217835365431889655270415603851412769437563500689560524378332583988269426333356878531385387357523500187815696334200397509794270424187172302360104981417579431998761379823546434062893652068279726851725948605581366301257407960055279691651748554237304170803308220112054868080350796777457216597286700694862321308120738445407922018162578244917',
            '0.290530873733473490902771781095986394200198502405640742965262253815174358083874856358593443481442458298701792866381519673372180372900336346738985401688845463590355275625765604016491317930227208038397012144507040728585618836941120493588006327785118123017502584626278781656697560241135344380859115077200766515601440016283893195464600779369336598087435531434262266967936944968047388391913335816359082176120550173651816198399520578065589108377504705413569546406194042754521219044572005346421229587426903858057137922921481504548258704481836842222398302654465587665254812548584840095584525691955748808541905900157565292167277088139689618805580012280518593566468383532077529839594442236807009971844065744637262729612196019690886117159818747167460292138792010292682778607885279546343825395091354052391347940398018275096005865104636451371405072215199713077843129221366752606314834686035164449532919731126393743772977589175726495180524752742179076541431712256257348042838389888108494338314154591700339470724991198565440192916932778707106600314866542440675937090089648324439798888805687957978861465535705759185077567729530345471117928125764538515600607530899768681964006835780901799079329620275068926163554082738',
            '0.442180658614848568677370514110175401516588070831538818364896360491703046701883294576304490244009710077609270607099415548466406199444830858119921364481702069313773112160567412280968453781264177636826889356419453906591689363826885158413357616591399089009568651638934166071401400545811965912757490247587498238332775442573454921238765589119426878613307793192379612158009575028270113306010051053221929956369857986392048918815530488964645408624507909224015942854323824923080973870175079469667997594898723347919437487871704517613661799898721536972746569191894467359698893669231482493257961405528851393269325933382371459484904030493846712736544806865903385037895125838197946733984807215193724738727740326789422988349549835241497087502943696603160478406371224589145068313192179437262300538159020859221139175358037171855634871933393355916423695863052500329794785834046419949880595469394036991802654172381678549545274838049905057509401861143622879278877194660381838593427531893075564960161323249755491830139024865847387928439016501449643827741428079772098034416620537751454246355531911521909151111378582621930545200329030763328375069155963723663533562267717934471337002641572158908759226957945653052416087793625',
            '0.606371069858801252746189929793743571401084804969649541325507088901570121974700534167151182663933777410508678022342649412150262628813835532405764211715272691749109426227887550706880351337020415492377306388595387521339945939769688841625181065141672063564480921279400327571143206171157000273122050876690589682067878310041570557998362560342571480516596424821019624056127686155769890423139589170536415627382565684898893035913342172005467423628859554402783195377470512238680975885231776342684006993689945133231225715750638251944971726217223220539485565134296330428963649947499615312841841566912858103606512620262302345724065122471482960431545603397478028821653481698322201769058314449949914227525535637578861996599031151610362138315618643850832796947988863771535120624356703298956396438226821749504917539858705483363418899797353116853947459991723829585562186257832094928213004956894572034699876513589928856699655660433136160296523586039026783671545659968475580622107037161058587275790929579478950202890739303072644252554335114377784700741036062164078792922946427951136758734785651209469925846658217545649036975812334436685947298376057218684967849943987928194267449654038330662247210901085937297673255286119',
            '0.610400325940333788981339911128888439094681910862995618093379556354277375000755796904978167457375980589050334720582670537049758526215746610102942480780505005580306356375701124298851065245937505459796144259879935511964135125090156449210468025216947103818382263739533541701761282731738343780211596154419440890557577334486480985577756505670029435206670594322335634662708761352395376763366537317542371752208723644718715953752276780312322692568815260540744256781410965689825573050974270478247819114093365096628147968640254780745938210140940731446260205450719197828626125583504509046482930533610910995371032750288298189695483618223223987182659524268781658395762881650151544098898537477564415601736663029173761068172244572793602849019747229550101119497878251397094275954056240424815815886003774421158214802089543268043781348147693465676493481180980409995951719278072605929659729880051629303468926583786486984750039974923936163663207853904078240813030610865119854665167695785247167145304766557196864822124256292084875949437618163607482077546943538207974338809751518692146212510215150570166050831848497503853748602566790572197969900897512688966635653622607871628560404806579230959259860047302598473904266852728'],
 'potential': '-31.0838307966540071953249434627273383464039307805006306697869424194031630034939593525353571755726688793532392938951588366228416013013352486837920726600156679611061661158914214563936152768532668202652718087490231818778282450956874965159163066665478984886473236504815019050573073168959358236862056539290902993949021225735406152404479243033069887164124773493233204461383837115375717152107928804360859383676053756104233257422621139619027643428208864053482838320882171070662757385826745682432754393199430097391249343381001059772230414408964557588133447577112767035418985510044227435589301719524559759925028204841914362317905479897369657627425609203892908875940451624559701274775744461652291540565080799684660731329494202970944144430958566843042286795418991929248553853918920269832689405535327667289942541813202359812832674880954981656643192452298761109091743530321649286450416475210769053506316919670663580302965005658160298839764912567529589170470441812200401205577287132534410310456217672420701664366537673580752011570134709699041367848867817747656862588886737942806255450818663594361777420730380577840406236487068939902774545806060130750367861377541285255834971090977271445319624757399307713235353339126',
 'stationarity': '6.918e-2397',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 0): '1.0',
                     (2, 3): '2.0',
                     (3, 0): '2.0',
                     (3, 3): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (35, 11): '-1.0',
                     (36, 5): '1.0',
                     (36, 11): '-1.0',
                     (37, 5): '1.0',
                     (37, 11): '-1.0',
                     (37, 12): '-1.0',
                     (38, 5): '1.0',
                     (38, 7): '1.0',
                     (38, 11): '-1.0',
                     (38, 12): '-1.0',
                     (39, 5): '1.0',
                     (39, 6): '-1.0',
                     (39, 7): '1.0',
                     (39, 11): '-1.0',
                     (39, 12): '-1.0',
                     (40, 5): '1.0',
                     (40, 6): '-1.0',
                     (40, 7): '1.0',
                     (40, 10): '1.0',
                     (40, 11): '-1.0',
                     (40, 12): '-1.0',
                     (41, 5): '1.0',
                     (41, 6): '-1.0',
                     (41, 7): '1.0',
                     (41, 8): '1.0',
                     (41, 10): '1.0',
                     (41, 11): '-1.0',
                     (41, 12): '-1.0',
                     (46, 4): '-1.0',
                     (51, 9): '1.0'}}

==> anc/extrema/S3155402/location.py.txt <==
{'params': ['0.009528731487320967856745987346938147955242760041745781538733572828742777762540013222248746919214305450851018274757965681499950169371606',
            '0.02353689325161683695582120923521961086117488715968360309567507940753857784742162959184071598524114449292020949537385547549998741273093',
            '0.04221359169397976390204264447971931434119779172088939974808233179411138104961626782377197916505010831599990082959582170025144388332',
            '0.08396401442036666334968049085968137089289399830842412226825987840250143907926590120747250921592415112078603319527539680206037376596',
            '0.09850255087645003354743241460308345014036753524730908515166735423419206951155637779547918876414038088071610194553614325270217412961',
            '0.1098549305040308911655009489617005302466911947463267959698197056296259426762977941655770147314321935456609042498073170545773952591',
            '0.1550579930396896613184437446656932705205881433510806262626419561561323695585180883471623663928580792089705201723900235660649793461',
            '0.1849591696644297809578561467670841216796860448359725274692097029760865022212701619564051136920333939262737950108486474334679967808',
            '0.207150568617701008191703312243758038268376030201121454539407813709632723414673757725799863704692015144385819191109622107499997603983',
            '0.2211587303819968772907785341320395011743081573190592760963493202884285234995553740953918327707188541864550104117255119014999875744918',
            '0.27084705515053656020342223492825109656631147758803156493953772775889303250028883990482555575294341483787315998173056477474530382',
            '0.2960457948929248223415889206141451038363676979422151122214927080561538060470376753521015282654440836384164077882022740336402718927',
            '0.1689915268185297880539831856557727131646081721300327787224541315490463574951244583738043404476719357729191412909183233250013886624936',
            '0.2069103207355241964867767942257452562955985573525322713919130840633253375148823519528621190565187385705550702257406711250004187918876',
            '0.3082837501979132998822259619235487421428337934005370922630477516800480381709398093965325387847612379197062326705057151750008818476694',
            '0.332916880033245595000237167548710975499970409907677629220237942142111705759094158682900285122307703033936268386294192924998707256402',
            '0.3868393031544016766633400272602682871352635339286209337930322565334231331296154450035500007183605612837562861289392413250025512466544',
            '0.4581376217639730967449562482913784220458684619421043794378676088217164809875899448599096472861082496279828035654254080249997752224515',
            '0.6222402574227802832951135640763365599337154384199685091422876825278278625289889790993421880949785058711697653856548456750009639219501',
            '0.6232716448849807697719538969819903520647599034404623911601695889017471141863775703771516657512274444982735715411572758750009954102697'],
 'potential': '-31.55402076989020224015620301984383191991275842248733577159831717637003958893295907188540228675943050711739782323223787218363166744568',
 'stationarity': '2.454e-231',
 'v70_from_params': {(0, 8): '-1.0',
                     (1, 1): '-1.0',
                     (1, 8): '-1.0',
                     (2, 1): '-1.0',
                     (2, 8): '-2.0',
                     (3, 1): '-2.0',
                     (3, 8): '-2.0',
                     (4, 1): '-2.0',
                     (4, 8): '-2.0',
                     (4, 9): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '-2.0',
                     (5, 8): '-2.0',
                     (5, 9): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '-2.0',
                     (6, 8): '-2.0',
                     (6, 9): '2.0',
                     (8, 5): '1.0',
                     (11, 2): '-1.0',
                     (13, 6): '-1.0',
                     (15, 10): '-1.0',
                     (16, 4): '1.0',
                     (18, 11): '1.0',
                     (22, 6): '-1.0',
                     (24, 2): '-1.0',
                     (25, 11): '-1.0',
                     (27, 4): '-1.0',
                     (30, 7): '-1.0',
                     (33, 3): '-1.0',
                     (35, 17): '1.0',
                     (36, 16): '1.0',
                     (36, 17): '1.0',
                     (37, 15): '1.0',
                     (37, 16): '1.0',
                     (37, 17): '1.0',
                     (38, 13): '1.0',
                     (38, 15): '1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (39, 12): '1.0',
                     (39, 13): '1.0',
                     (39, 15): '1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (40, 12): '1.0',
                     (40, 13): '1.0',
                     (40, 14): '-1.0',
                     (40, 15): '1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (41, 12): '1.0',
                     (41, 13): '1.0',
                     (41, 14): '-1.0',
                     (41, 15): '1.0',
                     (41, 16): '1.0',
                     (41, 17): '1.0',
                     (41, 18): '-1.0'}}

==> anc/extrema/S3166153/location.py.txt <==
{'params': ['0.0772854731470857023368974929514768113699764577246017592946682658721157738487666734877527880219123182739885871655732514079235916162047579083382953064443294001470323779632135109944334019828477410008315376425290588234090649408773612119962459920158723572224054345936903078690985493181994994420040446636694666807577263774904229327443380038904653483629327434965849226193195577361309232366977092422815303981626624480309599121250927001323276718211604025033664479159388210965454080533788118234382084093861055072690725698718925655121517216587958612844698590064719977140971444237126573742247501891813172309589531160542053142574866073078110833073211177631582972304874946635248226596763208862458335662123482284202617602662654404746628945408679999456447165508013338778220770195377236105590006607326390221001423436343384815006615574179168690310918884196096763037955714734742951436227191435508402827879792129996579981685057639812750891356337080270867982921653841551478459252859116800539246692090297317951880139515398334021820637120617376438145905116352234847416617689730710659379301928380026120691252127224680657341685404176314190515374780932081030566330142204810872208328395042613857589287278866867800827803633856413',
            '0.0962361765804103087912134873423813040060691440397602166889773908196631047712673782682393925371685267656485132406137745378287108898763052674918623879596464051630624842200258427804183813616758120719860602396152822969996997048701392228791595632634902039149017845484109395999109259978881387420859505828018305358611670438348610560189113700334367063485561521092105159894571677705712836131342141700229761867686617765138980394348751148710982917006566742995490730757872175223815092488633938696614912355587665630319126653912137988298084227504914784239092033590643993792360279390604122066364297081514250768786574938558426417865744263012014319227193007698673474558127753916458122491022552110163478373450424522159726156207006152018987276830477259599625280703398124984333845079572192198195425511603812254695578463701315931275486997446675402010904869198629763631130394346326034342681908696316696138337434028235031860785960869104631566639058790032196470582288144265470257850197711811755585727474972820804521366559156160859718632533147274434564751480482710641573487103377278500753642770073202776046841515111224857737385975950879501417828093478058255685046663504223448484348107266768720108612739572128085022263687862542',
            '0.139867516306661320647048239055348108516621969079126281130196177106097859700033367938574102754440369298218771607845148378490107739935265045036268107140290046579165961282174464362329457071158652698174672378304429966977484287675724724488655576942148060938290443985505964617988104020591237200663917062018457172376173713409598164227311792950259005427556727645213138687049316846895482783510039329479163913028797183400705224713327828825194828375466171911460203828571077236630364501809334602657450664342602091074004932982126035218339947109339020206035363816262319127466478577222083659977577972078175970623783113451160677545588028788068124772387575268730112574905260716322487530856692105487309251881697343444589612328709999920106049957737925365922817649571900922654694202484268062010501825166321960816669438950273181098387860794103550161618365646035552656417712248713081796961017147996827260837539213328367009115678271317596489472108445904569731890619613957178315678400618769285884089982657473068299409267466522750536326565428986450244772312695939218922403543614786026066701721795647071985964961107201498791531097236050293626990766791315281463437665278816601405673626483702337542111672088983997953344812487269',
            '0.19265670385887790393545030499721882444891479722625118204658078477160602685421749313321354571844006154812521688890591772156973113226343966419913179268244595901929461494983699795770067793909556245694646415966043664632082578704693463716645731134126653865358687435396012705522678349487731935504087407447449763448088714392049109321801139251829139615339591520347862430632954207843863844833365872838934682780539490686449386955816963930172794719727418448879555687851470822667007840970278949416304213601249492638945550853092198274989689013508294131837892024328677473313166188058948265834828768275773886768142332494813348907410880311482054981665819736374897246042711023031629002266038384264657297091979646913096612565665406940215230225607476883530915874742610582668932243060108749856208160733908554928954693926759588917618960198355082773789712492549703100672056307873166306656602029393773498881688453164848928914250217300857315683282310625959061729260049525661283695075302398402502357198301228967512515424658125340964277104854218330735155550426958155713080093089389669208308604544853530861064210165054812936489203751380469537643323852864080500293387190397815810524936057907089926912371980211350825077882869996',
            '0.21396883697367587181181715100199356179555495669200963954569341687240467271953233608480254708520728129991234196213466308271341932914480793288422800708052263655327674094990384305212518722519918270201262814903641893961429249004863625172740997907146154190214669720747424699788765893536065606563381286127608836125239536314027959733739065937676037765582775175160210066889685883900365873414326836416761414513840423852859806259597359046575916311691574758222385052770937584886423443191121562886031659632711087262845680446134330575557367925664837699198150751467556533410017612929542612652128840754349497333854290512697652173556654974530571230042878359693335932169646011052154526856561157478050660202073256410618671762068356409208507229065745347045413980156453378661387051486052179179385057312675802871544105002482244918503226493242416085351455458783846901102019647870165998468861065470292586511065392848800115986342700050617922254902325817388384242511862315733914203740109666377333395419954370095018158451441916885722051432283176831668343515553686968957089243153221693066942236745904007307892207170145136940826261242955019223988622388065010873911642233828272478990589692479285460671729090762654615338349892749',
            '0.228899792398628473746497319937738152389112453524420335862445667502895941778833355529982290388576106763825724906068254875807294111793001996877424400753045018293078004634767985100727785611581985813686956927555115577968818850916645035453983470970809554166589211634531503785784741447191822043023068569419282053313803677256942663942959667747210356308647897532549191420828759401893334817748590616983516600417366474127937215891153008773412189417548293760563297633133234402095968926604800245466719535776368998108680530532410333156976257294009019051981301793665798111296498096094176050987820651734673721531531547553407583798402139996713885764457500749583105018059519794857256046892917349134602967743113006659641395439853688970024321610882835731125880999795013549399617720285361930568735658311988112624731316512866342542494582524841213995353284802445273379533560295857901188624092214937933541402768712683685445603228836802317019526213115948644683138969076135520897907097638322997163297692978458162196183900180777954483339313032941672651315751105938913022174980337334840264730100302603042274418338705821799765496802597212074776746101764645092990581243619045349233285276538496850693203196562932074187496901294777',
            '0.256414896595090345282060483184800218658813898750111595941136535233230011476538180975747553414665617550209954951537426764710427907571582440481626919340587941549889105265571046635637255171046634610550520834328987444065848800243902522176478113294870745597960859649890119727498341360748235400250481886583384739868818472156481546724386535639366778558312949046766847288089724025675041119578191011217581031753402134238823179603964535423542925034734925853335184138023505104238153595713552514433572326973704860640455504134502918914018058928967598756648632005421241015438692248843774589291509596171340634987968419314690315125461354785426256268530083820100077750303529101925296735798286627116771048097971335446853658104886748797247653670349897149862015909587814468230652964986858301649251150461033636132149350507921578434711721949287367572457167826654223214007265117053978445488881844369088190966211751189781341974431297533100198304345094955185399290871514073631188723373314280368862818941981358174650984837126819657062325151225908509237714006967536864173575738020420948068283292876391798156713575476680264086033184087980943114757093859928375799979893969897629812103257395285644555745992530156509004569830903719',
            '0.27054638500929237437008833966760168331000992334333985373692265695761800987592889689050653168370967257821190103551139273503738678413994328247173300079666023571854232598509280792416636233468904505926865774740102406857919903280581627401819607340723307562865009493704074086672192876132911708732059516294378883286691791144311575920194095969924840222356298923865822115728277628779612407242608240257121116195393903378708073863025871255655786361836145807189853679854288400939250718177478427235319320213972773580908630943221929656664010167655949090312594219346040029405317387041976521610103360319050345978256409763946529415630936677948767681736392669286207221840187841734963547939961626550724716611340615412894077917841366401773169483095242331553338195950470576389442214392342830202108247566307834591664631203566111940046003123344798411110953298076405571001259328652290027718572567077088913430862539674786058390335496010182136774748028329217454967582623444668839075657428064195509719432004564675052038497663280488055177667728069355634338312811677002894088225078628785271461471656390640746528370375466907973925510520421616491859704299103379373989190029130438661384832907569853121027660957576609312478950171463',
            '0.352835423873557940426297300839637739101659551936602561298739929185172933559488295840721706595937152332686658599829569948451448149958716837188896324063387495406121235995382201812919551748466384995510924754374141793386974882420697936463775861372647080336645949455439307182814198857737416013205405378256051838488538572242111583923486558124221468363152712141034955604962098333542395954777635569583951672790135264589419009727259059854172580531352436042581667940750995808526722756552948138935123227427433223997998347274211102834106526313559061651118348889643616369334326190372845041003367570777654425790734250406981162412995731599045374162468980413981702754917863940595774509356415258746996181672725352361847168140840202997501228243376940025208646586674107796486590887630726580391790206639737959952138443405385874483352624188170655109263805832288277857614788761153038077786711268675153565949352880014767445038337383631210198473262322211556369525243194903696999889106567083218327818177496365769324002427792456980733232946453364373132794363188847357147027958576589790076005061317606829162671525616105907677186624006697688349407523040763355234409099523453443068917807247679671814008438375057208753122290817425',
            '0.210331550679579619187830527629228780375673720759720264976311153864813181694548377229168617005819054367482079257406261446253430859212397445121603019369456638291309453515654551693905447236570299455651388739782970211943374546420266219648331524717951676935554279085951340183573013711401715325056402864896240589051288769077010105904277434833185297861272294724354910546287416188932986060042818398451785188927650973220993825698042695860779092165857382438622050439302506842493051380145434870797202055375334954135096533439575379756220183201459382766136578799258376099476374445743741166685441440955230959335370225892552083786839606240703988133861303765590906981183879596254954882642263824094131722487053647436983807895912858880073434654186803053726884740800176469213862452716907843026636113141564392637339384572290903803761873938387611801206760026829322356759898770896473522440488171763011347752000567323629942173063567937845389225341374220864240568167434206213579458585913144531528343939424599451345425102426185765846806252431400746107717122389527597588909967066824285484299801326098681362915897609271412897816193626912095663638162988873847665385358794151901541551635241543799335546656705605206354070779757435',
            '0.349700228228192559579839955007308470738500230394646339916366991536812306485168676615622273913654615455435207383277041772117275054464663154999039520448377291816338175147271389066066642180369266762494864728708591105033283968794872705493475577220714714674161946578797733792011392682770872300448337326181351199186044994666663888005373270372632614839354245119091340244006466531324332766966713036567489482123158013563440003693116565514480267818928727276326865302716120771865568971021459225792797788962962313102221166640436803782568874893082983614809070228552693800371661214527960030286561110038691366813642765033950490428773061341487445128447039663520746100149233206574896298851700756294949197853620217864253083372848236869535310561848801924410954800339650924839041897509892239975755723830215988176315396823074737338165024555187956127935379024297888215663303472953558230831367503682471614156313169491015269042203941080255883066939138455050338330489534203167619023090671391310613289807368087400237815398866066451950937286787319557209353746667561488054167961727308862566564857519304649066959682641573997289102039519943186855072458445366242407684896324280177720489957203338115188030455930916286702145541207517',
            '0.45039099463797095730486635776154501407077234366223097532103374345878757831457833211627328745225112827793307277212651938031654110542250318513532233669203388644765487552432203992844428047098818837116425339456529261588686738016707994274114033039227339697570435174365279506940261184158897282237675254138602988084607492246834973331391558230858570177958143818359560005852846174657572267822697775598543189877571343863312920082217384282770011887466215062895976827073629926191703555871559430761558192274870992490189868535439538649126715757028035573790458817549107204024494437658359028606760394241654786823560733121198158271517917909749520085159786736917927649847224207264027389850567151433980690368277815117231036027881808081129133836381327063715025237575811645874566049614080185190489100713447715709007852108304878479030656032257454353583917550957750890362190107928013458136523143558232437278603299157660760089172691772266344607835532042755189164066075870224739376570569319859944439463146849795629083232654369667158870071713553389608455959077817434005853252743906034414892117868003741637931732295430357920672545843773092397461567066457552421634211023428116500994254250156178956488124187132785761097545670747',
            '0.455994382021997994379804653339776205933298431612135997534160610925195087407564684934839326787861024845455857932537822873264727649855031830519572684679928695167819994086532615567375212394699690721596522486169298576783274915654711924220592880290337184329655681483825947630268727204358450678046822133348986135112748004099764148735049404291185026471898173267778470546022369704703045472697674300266485972202859371120153799128998732390940792276913100849491371261057597196452660905626676025687240510989663161404426332451223315412030813350569625110158149354403288116112160271516890392066746228426254785195466138998406414431818733097070418260494486542080669105334060781204113839331043383702230785973727692304149010322598397200100501631991649449142626614943229171816721706538634475864304317740392754147293405913984700817901894529990341627274944836955586188188100545701924309493553107039140398679962961363128051562961574110266949874616386509889360757660806830072765793708796697141206891294042035896611587773101837389266610996228590870327867366259061598594517729144428809368501617502306865034524212933496045750155548000836337062589562540377496684159663793531401459037364975982053102554668239401226454913478231682'],
 'potential': '-31.661539706818212083042700817623892875578814122464291234886880164944257686781049161817865012888566893640540331855578404564391768703345128896809045691227126445389773332432758010064432705094874797952252797125682208820061819331389012652408700454594528290297663874980238137078554347487054137378726688476596924453689380792164649787943184286447799546473962523335934855447890137772691782011763855113502103562317604087561087348847119165777507193223172955174953359047697561585604994741657559565240835155660788678432243603950055636975673611126599744046649965428248400995593440521851804170565151830413037703928071903278026827230092475070188600768119354286058029619333142316988076167773315998248622858481357261233491628439631375171438019279162279407850637208954734578457528640769009996450626331427935457348802219987537080977040029663244130745510848438972974038770010693556183363603003614730152089382887423115597924567672577243757795780309460521771048366024011699767064223842028852162154342058649332140917381994666031957226341189755765044441674157933073241191374574745087147433246016587638761295202171315220350679842476177710277159362867638984746172834497797427390192665645563634021062999883863356717149168049211',
 'stationarity': '3.851e-2397',
 'v70_from_params': {(0, 6): '-1.0',
                     (1, 3): '-1.0',
                     (1, 6): '-1.0',
                     (2, 3): '-1.0',
                     (2, 6): '-1.0',
                     (2, 8): '1.0',
                     (3, 1): '1.0',
                     (3, 3): '-1.0',
                     (3, 6): '-1.0',
                     (3, 8): '1.0',
                     (4, 1): '1.0',
                     (4, 3): '-2.0',
                     (4, 6): '-1.0',
                     (4, 8): '1.0',
                     (5, 1): '1.0',
                     (5, 3): '-2.0',
                     (5, 6): '-2.0',
                     (5, 8): '1.0',
                     (6, 1): '2.0',
                     (6, 3): '-2.0',
                     (6, 6): '-2.0',
                     (6, 8): '1.0',
                     (13, 5): '1.0',
                     (15, 2): '1.0',
                     (16, 0): '-1.0',
                     (18, 7): '-1.0',
                     (22, 5): '-1.0',
                     (25, 7): '-1.0',
                     (27, 4): '-1.0',
                     (30, 2): '1.0',
                     (35, 12): '1.0',
                     (36, 11): '1.0',
                     (36, 12): '1.0',
                     (37, 10): '1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (38, 9): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (39, 10): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (40, 11): '1.0',
                     (40, 12): '1.0',
                     (41, 12): '1.0'}}

==> anc/extrema/S3254262/location.py.txt <==
{'params': ['0.01430849093117252113227522158922511152923',
            '0.06641693054923158978652963924105279147625',
            '0.1090517789505967977126132950616010930389',
            '0.1380822931588923108137123563210479915142',
            '0.1384078295761562993337889793110662139952',
            '0.2014555863519397749250572360324440523982',
            '0.2328255811783215556420856273689423687756',
            '0.2471816187413335974554229323985055088997',
            '0.284596067339172864585350453126011416316',
            '0.4705953330574993431767438778479117900133',
            '0.2036785065556336871139819777454249560833',
            '0.410954997002202615519195205706637352705',
            '0.4262012146439814186393846284772735089064',
            '0.4301654415748210058545453193801222369075'],
 'potential': '-32.54262347355052',
 'stationarity': '6.390e-18',
 'v70_from_params': {(0, 2): '1.0',
                     (1, 2): '1.0',
                     (1, 3): '1.0',
                     (2, 2): '1.0',
                     (2, 3): '1.0',
                     (2, 6): '-1.0',
                     (3, 0): '-1.0',
                     (3, 2): '1.0',
                     (3, 3): '1.0',
                     (3, 6): '-1.0',
                     (4, 0): '-2.0',
                     (4, 2): '1.0',
                     (4, 3): '1.0',
                     (4, 6): '-1.0',
                     (5, 0): '-2.0',
                     (5, 2): '1.0',
                     (5, 3): '1.0',
                     (5, 6): '-2.0',
                     (6, 0): '-2.0',
                     (6, 2): '1.0',
                     (6, 3): '2.0',
                     (6, 6): '-2.0',
                     (13, 9): '1.0',
                     (15, 8): '1.0',
                     (16, 1): '-1.0',
                     (18, 5): '-1.0',
                     (22, 4): '-1.0',
                     (25, 7): '-1.0',
                     (27, 1): '1.0',
                     (30, 8): '-1.0',
                     (35, 13): '1.0',
                     (36, 12): '1.0',
                     (36, 13): '1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (37, 13): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (38, 13): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (39, 13): '1.0',
                     (40, 12): '1.0',
                     (40, 13): '1.0',
                     (41, 13): '1.0'}}

==> anc/extrema/S3254576/location.py.txt <==
{'params': ['0.0593637784340413525773939714563425932762300156154076040952449605859703338419300666746062370751524884913935672641750054146588792127424',
            '0.1371428815009065253987655720248708121406602878304260014255285800807410151088936928934784545036805310368537747964428410019048524219',
            '0.158733872150331706472712387924286167220728297630226121351240854814261945646895478491332704627101304948664204953074999877418980167294',
            '0.210834576338575725264753163333235418349432681337759342968772224360338657512426017714996977750295504406199373289124967673364608626806',
            '0.214818464297239403123876305794109375593197236553211663179703126480958674810204063438467270664443639666472250025225029990691776838463',
            '0.2209617672361728833817150030717385420268351199478374558600761963824883855438491671244060876859310520462117056243256071908902441006',
            '0.250747689848172913518456621351176318978547185488633775850437587918926724967223938646525559259527749769790993126424995196781437079357',
            '0.252448897191208473561125056139321878894273252499040661056879834605192394357436200117912938268321265788102884514424925100638285835212',
            '0.2589245371365433615935883527178127837660826730474809762932392584375597601516506828817606465775505811336539412789831806044114283397',
            '0.354507764622502262054890420171905910394119103725097706244047435696545096990643409608021905514401195932592790977174953415682856467727',
            '0.356244212468321194363214367065308320924372938907914011365259522268639075167821265143941898725933170257914937760774959253715392532075',
            '0.4670999324188681476964463791727180365451156155157963028379689675429388285907760284370052610890958734003726415119672368810763169793',
            '0.2120773817738486970155944565021290275591033910698295470983391321939504099772078384577538043886994871652178917585336011192994708827',
            '0.4073448884505847959010513483128928853205888760553654787219427172411649877393595446324559674496436037117135566580383148265685305694',
            '0.4246872218716167192919766884169816967939696776047753857955815800085276426611963634188282102151054943339135818664973609005797586918',
            '0.4270323398989952906701517151742545972265656298627002614177794858086980533845918924135104588892155265480956421574047053073508219812'],
 'potential': '-32.5457632987686101593898837687232293646491243044044686434252916144173993935288780336281683402585092147318417922708233330860471481211',
 'stationarity': '9.492e-221',
 'v70_from_params': {(0, 0): '1.0',
                     (1, 0): '1.0',
                     (1, 4): '-1.0',
                     (2, 0): '1.0',
                     (2, 3): '-1.0',
                     (2, 4): '-1.0',
                     (3, 0): '1.0',
                     (3, 3): '-1.0',
                     (3, 4): '-1.0',
                     (3, 10): '1.0',
                     (4, 0): '1.0',
                     (4, 3): '-1.0',
                     (4, 4): '-1.0',
                     (4, 6): '-1.0',
                     (4, 10): '1.0',
                     (5, 0): '1.0',
                     (5, 3): '-1.0',
                     (5, 4): '-1.0',
                     (5, 6): '-1.0',
                     (5, 7): '-1.0',
                     (5, 10): '1.0',
                     (6, 0): '1.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (6, 6): '-1.0',
                     (6, 7): '-1.0',
                     (6, 9): '1.0',
                     (6, 10): '1.0',
                     (13, 11): '1.0',
                     (18, 8): '-1.0',
                     (22, 1): '-1.0',
                     (25, 5): '-1.0',
                     (35, 15): '1.0',
                     (36, 14): '1.0',
                     (36, 15): '1.0',
                     (37, 13): '1.0',
                     (37, 14): '1.0',
                     (37, 15): '1.0',
                     (38, 12): '1.0',
                     (38, 13): '1.0',
                     (38, 14): '1.0',
                     (38, 15): '1.0',
                     (39, 13): '1.0',
                     (39, 14): '1.0',
                     (39, 15): '1.0',
                     (40, 14): '1.0',
                     (40, 15): '1.0',
                     (41, 15): '1.0'}}

==> anc/extrema/S3254929/location.py.txt <==
{'params': ['0.0000386864931257333354778679878343238959977606622857904521684426622453020947916912678507332958703136327367574959170157913207694337219337966525095274483234772060566285223973309942857341804240380030182823972969768609372404282244517581405589467647046244670203864420464792494549967707847847715550447454713008574571471096130481467463917743586990131853920706082504484062926228869699274660328773054452293025681590200181563927066075474048722145218869497696430936009148520710978412638417625264531271654141577366881379109798981616929914555142939630022878741925073148294116179904958857313703713490247714758734825450204695941219227701812745750446905897740027048005538292042657208766609839915650635344829694714606979572553306104418304461177218900701756771474172519537821931639359215226036738642644516365969750340428716253638774879222515010777410807731177583652337595886697979716890688715335630701402850856289163199057382622322757695103964089228783364280491256755872806787119764300127009922975684778174861026692751871539143345746129049254071499192282733902138943372643508899997036344169507929084117556879050197882650022791136474828850872238486134982348995278023626632861380213304496834001847610006683105210370574479317',
            '0.109739145914008822115246219276936329101513976655957764057045731970245508673516787161106287882230912761682152081125801628638637401764053162179215703432526566498325794726005534332473524422493857308625297433261332205747163149709631422039485514108801186384230345030145756123323598861038559155150834090209183057383240671716234024841256026521172965324360055112249381597200871859587359701037655923060323953254658496570768077621377229181994099187918657803098826614991015076770128783517005137547170689037653906257924864040234511070889718219187138114829416469624858494117687555068658428685442625138488361173368651210917818549522093488491527314900166545931930944480883456936957343740132354602140431860951593342686267147148750492329954153151781621983089648354507281969152770472628340151282563942679510289848467100723118808801456920831543376561335714103329021964487351070649173124883174005640054638012909259890108395744516781857134641732081025683056975580924765725003844086906492235440988634949816939017989698036923905237320287951311312640333161936578832883741756498595380830667705560511582018152716038517499252168026570266109945688021158192084393597288428491396348151928534790123730990978336555474237408519944521',
            '0.137935282190769497143193706019596533755011431201603783901238022124015725428687880483173882443150774456038080058739845791498781714045144888662603399160612986279773952351831011844993943134781827000456424453725089718488668440279251290914902466602564876344875862967669145824935199003013656354700886613979270897815388298183121868008111997229872305090857180718556929048690787075097443152040021028645251778048477541227420700028132924376275930674851073440919711131423222023342932241145350949995996161456457574868059276960332802018551627141768087164798878849949593272680635572098057169095260582119997716926541191184148383406234842862805118045742600116993413173684843187395876121591396054145204890555667536479717058555386752168098787899870451863097616595764018295416798927128216256493506778227253045541792887517177457157399432119957488956354434275501491869052152012168516627724133485967017716398946209820630075636403181915074917442648828166914880071703161518224920879406637625498251564436859486037953238936561965741350692498899279887849390239150520762580095663162056525837786569319086889497702445976395424043868224473097552532437666886513490167497532293128502883960951192729861911064684022520939478466657695012',
            '0.232793382479071211024929228496213137791654848465205593421877378130823502496798325159079070433370554997674338541783228815995496946367042538560474848692574755283192189842949857247012528897598790419945643036395983142027246822450237527066539872457344941190436765026845771346679111217133803506251004622945937766933474354402014009193818984257794737236345552699446749867979782033498845378199704319368464267112781443723767426790171589568143651781362262772968828847315270443323466351697508764009035004894751418944021348571395704101063487070457239956060669239489205662940246303246169968989493583120541050214221640320272339766025192596385391458053214413867959827753652808153639344070901827643703474867489409582454435929983914351798451175627008113281516902654465944236832619429021996605199139346921852790349313170029820552414631241960368930474510057547029420519717169008698981576894777289841975514411335160245662073172464861148322701120169629511365919382918912712395017124994895622355538084341039664672755882323236348401516050684830986536234919064600938708274296061729645866299597383229744768896232846644801271405347966822293590619946025871739399920872716921858158592816497401925456217573581911327729164441840554',
            '0.232989913234103511937104746610383302302465303121767257898675281749551479250104523463819582011931081614332096171881224785182401759436972211890075800334951608569311855207696322991071913250948291230545859585883806798856819742900947688106859016147548336732159113938086410918090826948933788324770623923273326028728572477463863502338342101113512606462826001976809239231860116144332110993973406555030832962601433197495129460393381806616056985367088626008650493832888242666126242577666681605461135334817323299671610200687994342265265940377613799168265415089210387414634575863222267849865840443810571766598167571527298241290409891457142171086788945658910644231177747217813932948202514868452504317323205523050423757091858879840654588231039917447561811783173765556146029697138052399298540601365220699388418035348362227651790397870674361232446782614783073675506331203898536173339952521993272969614523320515727038344790735373804693250994163242191519924066977507712879674343609613665223746752477118602169319039566652416964775084447875060842477913156657679718703406944498802852106270406795648218748567868793433046082895955476777100430843125045914391827346413029702483897128945544129954963002177881278996621346022622',
            '0.238120220007920920980184995663682450403122186794016357024481336875639627391469537334793163804249910311595947809211431544224448965295064985874266081449169854501225718929350884687248702640553200296973068867443410114877364021366707226600890858822044002552987697426671988704762199776333630796256273688475395877853793922215073861235709717645765079596036151179251285006499760450860854380152869914656366394016010005031613937512186632506712750960222732206702640366321934012141670195480259598685528376048254156074474114207910674164699970055998659527997686177699233785100937126797690620704483884381051549474742023147247385673938761605899476942591392210782238592061553586600059146650883221940917970278750898591726453025257585838062647150601071279059939708571307115454785563668658904735604278238886013538867201583881761222954917571912794905920606889210105814786426710212223318189607056522302118815672849269969401416998827784764610210504093733204326918229212975673702092057166637372829869699049042962842918282528309567745874778425781502636320708264205415989121383541447977581177546330580991545734869287377915988879396613841285855493576844234103093485329783228090466615055776071065245314221823673290004791906378383',
            '0.356044149799165900846787755829660110992606174931015087263506927910129473073386061461792364563070723850324282632538651972539261304039961588271334945594999797354178250324640645905610917726053224341866205189018457735136903415641553793133913374496092091538365533934786426141446339305029032675870794456010080738278806160149643486690905058850134378374811499564006607502639026318243596671135454951338973276459556144648128809562176167002206537960532230978520496065212498032679580145847185231922999650674420812357706685219155535295439709228883901009496667859074734583457134611399779390169891401792624455639020560636652762506912990565036035229941993526846673114450516569030614948533284341494067360329743339290191925874694043700123085253515143938860239037473724218413709546094446055752457176769463041888918881417668929395403572191803186786359956958226774074061561021836585981791964125277474890490921746416082592022218683453095881310382251846019828867868971654700270847381698017052138296201868341327824085223852964860128970847181394734738379670284679785543235946507633067887738162229513810969492084676920735065320217352032960745362767992725569398150930701460164294338016908155931680189597423237132488377267918655',
            '0.471551797691624352239118308848690428535011635572653865362437097915230093864922209580427371024914037266933152139947513743231144866740636304222851335053697783315475899647618675037309458633644744539748216334025298685485643443963559271146738803568714459701898734487288093894782079651068831474064032911578882464370864256667616129494466707795869014872155980131995843627123831117013783218991282334335934060365449088891009165022070632005994255380978504420587805325868820553362295814843629355308475293797621672146535584163840313613278600000384640738832354143666933878945910638856972586350019015283424602602371254158588848009659347969274830999285591847352861411684476472886436967922495634973581203063676561690808857194690503912850314245756312734317432944254265365974454538147599954888552816569554977492965481730732439729309027245204380855087701456664443173830289185866903663261403775831411183480275883638919835623997342132516412176120277680199440882458082621737821825897846754835042762666781586658685258222607752282267535006251817865051954869145878528192879471524003255703871442328094094468784754393165325702937461469516638249852748750672848389132782068690570989736224817267227591129488047516345689301149898384',
            '0.211361644848402553912721593638057951264734273310387685074547446183031586287731583520414196113383411995294470000263996831120110078677024035540681749549127647811977968234319401884168813385912453841545587789915535064444286828196436158867286397218219802095062761124038632255109127109979627911009866709174058739864797586462332444730670724963251393047321860502522062328131052155424311371244842146331904250072783790537521688474611092576029847447749116018355086234485466227815755553476698206325171853591836268671066686403060841301395255419155288765400186177129466647993389531170879578192578892610756765497596963055613033854509636533328089295620691482253318727205159747775239885447351128121267276759808806939011513127451268456376945231899177120265113811231354046181983170493936104390371637429686287980698726871282031389635679792581271737120901580681236671132215798971576140711363823203793256229352703649022860117726690038663626560860853960526230431904783269421770114472266858649373951435288213413634646215291303126774588778639737093279405003412709305258973672651354435073380490589879509312288234666319891455176750168989327403095498341318345728985392314400291443740642991549076936683978287221612099704937885261',
            '0.418451432053525745580695314427112846339499623658898022608746705200564909819682908473570264154794147812944809241885160825524730778843172908554037532093556254805206659036132182571711033327986105414417647524208197927108565227951265147232308481295264209272032344973194439415539546213460391731803801616429969699810938352452516477531279056154712716505856960442666462479609809571323656766219921585908109622614293584520643686786912410236176605168435787096484233867832642407996884041728040846852079425903883081590197951821406779810997811075849165035335833052355275568302285227724238519217209916475588411234302513814713733865582883101876960076613827306301557313634297561290232043472799250279966097615352273123738134437036092509887817019971283379072449998463466233632982290242936184323093803965318326167058752800441952554851580014937934001745555678787444648864831981249775140050551292275000698426239688284920543263766752021590038884233067273059721776313719312287883992373677994780011108333484901255448830346493103830955495979850887750411529652418738103235151184337065722912330957685866784860101772894588193282733643197365118753192492017558683942470269550112006765709876148730142320513765632733994011823081591705',
            '0.422813627279018036282860443082583596305939142270545740357401029509814613355585576979499841045686734746074124846939096384889772119777636098673374069355132889085018702719086130114471801157735088178419134927324239945648315400130453719591654777828356771442761631143625147399604409259683304201986635470213180373686770015893272127045273573416084990195868106148638620891613378908014607087810489397255388017744840554071858293580955121189876304988936425062565400964545961307596550047086714787186474349179604842879274194523546986219562082157767765531255865739196388617528411111192021931932579534565261754947881215004609260901704411407573514469111620656596052663624739098038708520931435366569653797082074324435794218029173999968751611155207152393176730837595770746190456286107532748063121005311682306987227090802842801415569816842158550593622699383970566890702288468570016935426826788730504570999969687975192649186220052946388869345305575929512368993956854708045360917227935571218798657458048602653958394385481755619023360142560657531762287261909114875942059781706824434604595275429659840905204831939644060163541033631895063921954037528821289415611737833430134694369355565864967448075285360995668601220079391253'],
 'potential': '-32.5492923322679079978594163636201920578060312851654585115047498013228873900309241852839358584308941053103111365714788533782803038474175670769731976546987852071194999624684078219344874584567506291450585808462727609891788517808050625639277005842325665444746416186333035630293128761606270973989457843748232699527919331835869044464114046104364473184446987133868553778002553656505037898783627813856848982528575500180058793889901699742499827772328139912406542176148259779704320081669005636656308729889607345658852861924357709767005783661233146395548451777072822966683710729832438615014561854921368320578011698632635140159149902187617491224979486836045836334442231480510029059171592047124026581946705806283636789246831223977535902774684146827793730486385495437903761175465183361094138243955108383331415953944959072171907488271973429397878059852419109130021745522353016631119128023690790261380597938694915166618459942932766140097395764923060527958979284059991673905978236616827346336792059422452396810508480469733808759586659520278410151802961861624692321868841503787068230706721610708394474620955389052799399551436943044641545592938550279876610836897258037731837586658073716417496214117305634304499033383512',
 'stationarity': '1.650e-2397',
 'v70_from_params': {(0, 1): '1.0',
                     (1, 1): '1.0',
                     (1, 6): '1.0',
                     (2, 1): '1.0',
                     (2, 3): '-1.0',
                     (2, 6): '1.0',
                     (3, 1): '1.0',
                     (3, 3): '-1.0',
                     (3, 4): '-1.0',
                     (3, 6): '1.0',
                     (4, 1): '1.0',
                     (4, 3): '-1.0',
                     (4, 4): '-2.0',
                     (4, 6): '1.0',
                     (5, 1): '1.0',
                     (5, 3): '-1.0',
                     (5, 4): '-2.0',
                     (5, 6): '2.0',
                     (6, 1): '1.0',
                     (6, 3): '-2.0',
                     (6, 4): '-2.0',
                     (6, 6): '2.0',
                     (13, 7): '1.0',
                     (14, 0): '1.0',
                     (18, 5): '-1.0',
                     (22, 5): '-1.0',
                     (25, 2): '-1.0',
                     (32, 0): '-1.0',
                     (35, 10): '1.0',
                     (36, 9): '1.0',
                     (36, 10): '1.0',
                     (37, 9): '2.0',
                     (37, 10): '1.0',
                     (38, 8): '1.0',
                     (38, 9): '2.0',
                     (38, 10): '1.0',
                     (39, 9): '2.0',
                     (39, 10): '1.0',
                     (40, 9): '1.0',
                     (40, 10): '1.0',
                     (41, 10): '1.0'}}

==> anc/extrema/S3305153/location.py.txt <==
{'params': ['0.0808033934592576242946753192985209600009433299557582738534113326631711546752286697155802401279680280118956724803915588849078481044193553295226332628236611570487778782106660654707063337908690554988104303934543773079019428788665437371899915936106242305204796929481512531424426667563778535325034143958624618903345837845572849363679073648632818703232528625144793345583667802100605945650015745946376838830849379138919413006423803344119478071730855233016531770216777385234835858539703050575859318109921394622577879322155878062817656159204085302153217621261568167023106891203894346547059500564925731710044442238681879468612842632861644014960555833747933574313151743188177366233989954124419109280360179237988448575134314961182081581597787446590792298806480806659140744493751489241945325345876744314600826607428341094107179068151466766950074097863980773045579193118144290212864222691149849042465626203714888420405710323493996653353799041887385361379052239282292932371882453878955556222612921598545694924903555988807806511734094546730998553766128393631740218763107794936607327418732919325758794323324178448145786245162843173811937067199620687869089652544022071105694624063096128195194397072583822430291445807585',
            '0.166914495508016110531756201989807214035599699540877547510373172539318492165120781130790096347063732034539394201714387144790358178970322435548693410665836978452390424592153047842046033175962862873912544140469951584524104038311750716808898828877061725403997712875789493887537152427518383484049466365710061761508312956751237919772873051668530847944671563925997357191667596422915065509905241562024403718079780001401305903038033760932888922408347045793484551305721050322179315597023161790209891873777163220372133897913363635279957621608174889456683085330553813962771644373592011670103523535974084827457309411462049181231586938097671168311444993694994252401973539239188193999119926619447436127014651893365800029815536518966505547616499801623244937587923220193855940968095508334289055856343929906599631070036243108285434899153812530442791748748775629714741673517903494363550953612213602034499512817804430634204351413851790978491642160330903438602671505595802299989082171095139128181484409507931755615435191208534463341498585466240834484691113412857399088173267015564582650891919281052403940480092042680842475960559580995236032509110882319942591933222452713870747819266832420936597155369112451049043985835872',
            '0.167205649029415924497349101025015735719959121038152999271412015467964725967060171251501194807705969279760333886023016230861507274392753078226624796667536042684930109684001131622676148306957668174296170832975504691878725220940497758476753057008455954304076343264870380566152896239007547718285156721291917202256508249444437100670716678167906156365269558695178878255305018066890742900111298672608959567328971594373175090730379027991399463006939926775759621444405965766847710032359264636564626920383583268242879108149216646559057768273647826725842076397536221736558770269282185486402950943465179910433500312010488337006060624680612059394123277101587045938460847513429866094991120739615041186912306859583358229444302939580777473147607316359247087590698087301390631142537684065249784953920362731978279053691713450438252789669071272292438659312980720395420303592215632853979290835295913266175492985900891107017748151443807508565139327582360292165236650910052299961715819426939006176482928225198780106195924650489061466795957259255250083232443051372589995709780142104213480808859071058795765885572252793298684655489005741747367683563006641907249751167252121853497798673598234127141263673016390014479553254479',
            '0.180178259289035409765343708080432503658286950168407060565750961757193876262243552453417574810937304068881799703847728676989762972267648090580539478429788055447992912333428432218345832165009901778317135621303964354815975170154874455568185327030917027776253550513594710707256102042481781005684286751139420204562492858056032575829610038650389754939735253211826849217170709445773475147692861618174559749096220136470794445674656930741739143290958820501878321713452210450829929498523333768401835027175513977086956681208073121933582766803983188574650954180949102813817346852664669529249443606704684257677047483358172242441520047473329554651561172204685882660967524292177283243690286693920849129528550424199154400233876306640035861016829091649640412611278691792578447913222359147620416012545491132615093115931124554636433272276018099610097831997603014192726186789003831717582065424969654353129717654070360375655879342417837975557691997387424111985919233607444578368387134941989744868695467050257063493764547397741137705863278923627002469675072287527354154940050728069024322727263388027160528395604813704825700227294365934949593071782080698562118801056838644646352096163930723067606789499813974744791524273303',
            '0.335546642484806841941307452976630527103332545200685704579517184762016013438034968241008845190877553122491888961180672951976511897065798124736026756987571527049614868406098227288271457818956219350407834222728670203633616106625382337264703512584909075310258323652961752593872709608624949030514648199052230081149717328645972456431316792625421880739184822288881364267845964667474894119582911375510629250042548531369377509743334035566492759069828816509150593233579595870702084706950792402213771596025561556381120737067747388188572205243433344842146040652372888143361291450961049098601837576363368167078699402339730704180107026960718498497514283781162703686981977005979939964242956172835019953393610002795065439030665995944195062493815361013255275625029841753350626943070295977821855483210234052973775706899241397584427019040543450649157790650819402461048758218756313627340195957036063639603430908375642439042328798188311687946360541073747220553173594582467052167877956525528949799855585641486241895738023870541537382178679366292626984461365217824207200776960365499294340903193744512277835205631681321884427508625175670397976370169692780950659817894453195344669598421726047408835852656250038293660035990037',
            '0.0567547348041669299472352545533508296000419932948534860753079793049327005057950449262786582074273915773209424148357197000423071728520982626393519248858939240988145788351368537448586526450068365188573735915963461286644614433536947141643693036151650318961921146861576301896810556897524782215640996286921123224829639557338953681914825669272109996345060036613206487185719576776042547140098678036321013044180030421922953188350107554824142693392773383402364706623135426351313285626679369636729088514001555561716328012309998721861855066736518956786547927126532740130218737917845242251530634704669730899669342860627941170313420532076982477973926752416909709731045210475222509308006252930505234355268281104802991884859358752533028114430610191557233736061367350453732098308899687748494806444186375980785349108873241536149074423170031326268862127872052206206425527372773320448376846991925440806799198311545617622212551871747929930692538063957150241591527828654437091251754879575163744940066104359537399500988121702549513420779148964032240914926454236196225929962804417347725737453870637756608110584717285492685077402042398008835100390275626115895600894607989245328369415676238637040513056972817598786861102937998',
            '0.272014443683126277456628627948441106055053857668726769822397778446408146604188642594871130674088675325388790878398578953566156671598242369026602109550851614954835527560956567617740788783805811437944731276946532294210818117964223594862899245155821894695294587591178899637071243478549989271582224295263857630224817893625422339258034147683967676768597475701791448526380577934756033733877638280853980932849317381659551557745908087159475737087534268788565337307295092341762436753840432185813090890209055195379198942718057473404358606604068619926490158381603337634374046072743479825011731834688761671037663740551269369075352900368836082268361831992936921036086400620569787778473842371203525319606864519441994129944503496818327376393652693735396123970333628681357584202989650589553417359065710680896058630437099260496548358900653138379164771745434921219151649202425428655505050839399303345529183241933727326943016867129675348633245844893044211026180773893993969295580521254627801993517434614794684825339670393830888319145328701053238359258731996985694202888835477875069708760025964604639984188542828682219430540582313790123737649692485334493495286600072435436078787905538874230343296953045393437830524970779',
            '0.606257992427083182302607479208810882603112671191763864969106453409658987492773778555978986840094036611913789720835923668520052498826752942195134716764519317344795362512314592422059537848167311808636697124310735098410514263318944528216374182866014509393621921455687699737467944523633875022333926947685010060178668530962241552344203880286437718489147590283578527066130799438867335985322218828403528756173211621126300642051665109902121151950943511218362050393901593402210258928075296000940894164819189322753756737338875259471399824638276498587750514699353169047386408402032660044254704017981462769264704155068233556164539930112482321912450876636769028068292364625193784198332369389132592994948725919023251192571560006178527459093831969596873899612385506146890056081084539606632901710604785625825456786454242462039638456493223986022749497584647134741297496702011083801392227146031614540769086912619352228500608385187557831470006931778593994009625305122693277184312000372728419536370352810769427232889700785098979458241147501828253721090134235369639147661654695651154367584492850451111760414370345345346078194905744405210832720272637079889619820110135819332094122774575891004371584238691185190056640244838',
            '0.608280882175630361669371608383720860619140691902343787373773056897356150127925917161522261546561179549608951045482404652647880474627335921638995056587223032764090825525972799974793504775886935385713291629775502309088909469796629510726005891328329745752535712210572461116160584914229190976946073153831289140500456583187876487164009393371500606828208900665972994022242373978306627449411567537385325743589346769852570513202281032274521304189404043644116515395763025585734656080447074988425192504857781626636859799305238149648769019767638262624783530936816907543338403555728544789342525032927111875102299780353654106535333498110938710096051403850477543929390076117004941352643696990070928065494474742987153786586510855238398884792283031533608459318802361074867608089888661210368563070771784550649892870441120308355152143319956004197010754587107510753394617963757986046822037863456001631678656058899150321653374573566685921386443986560656153331586758950969588474414285876762258602614873493867283248936348101658660021372175812867492124543485549990869835134595101608860969262098913803452543408534274819348109949840351729025442884336123537266043980263631808475762888810934532199829755629566885697080001433694'],
 'potential': '-33.0515375556157900529724978448129652565078212333330554798966462835434071514923229448877484468562463618421367176092750142469682774622298571961102553963116322602576774578810735723010841822613327304449540968344460230122102576468029285169456723223037017270704503413031976714586843951183723509484912108058683416779677411038087058278791036746034676124973675549368347052267563468475269628375891155973518151453434489195328895636134555468098915577709461992716150537572238438537031309363431591303894608339310785979338153541077324543499114714011986032046411504919964926844968717072436715363291191260145857142701657248005571029484042562810680418877654276648052766066077179952918065275706918873199663904250305835441553524187599640652529565999510282147799085054548988492235888948698612762807093248238984157735725677851655554550596352217262037415177184146440813481798988614403513251449979941977381371705476021090420219258643483554724329376278543449846051232740754440939782503138022157053986984572310989176320511598555961252841970360521754904254710088227784221324317484613171138627309121783633493783319731687849202403508817758307243616845113316701466005782362678907746713402045366420290459357037479506279399561068754879',
 'stationarity': '1.330e-2396',
 'v70_from_params': {(0, 0): '1.0',
                     (2, 0): '1.0',
                     (4, 0): '-1.0',
                     (6, 0): '-1.0',
                     (8, 1): '1.0',
                     (11, 2): '1.0',
                     (13, 4): '1.0',
                     (18, 3): '-1.0',
                     (22, 4): '1.0',
                     (24, 2): '1.0',
                     (25, 3): '1.0',
                     (33, 1): '1.0',
                     (35, 8): '1.0',
                     (36, 7): '1.0',
                     (36, 8): '1.0',
                     (37, 6): '1.0',
                     (37, 7): '1.0',
                     (37, 8): '1.0',
                     (38, 5): '1.0',
                     (38, 6): '1.0',
                     (38, 7): '1.0',
                     (38, 8): '1.0',
                     (39, 6): '1.0',
                     (39, 7): '1.0',
                     (39, 8): '1.0',
                     (40, 7): '1.0',
                     (40, 8): '1.0',
                     (41, 8): '1.0'}}

==> anc/extrema/S3498681/location.py.txt <==
{'params': ['0.03020210756580517936650187544717681081890417983828183921150809198997597742337243833460901992945919965333665141876195736469483625525',
            '0.06665623085084194011186642539330962347439184780362950582967672213167713330129716179086570397188625860832476072743562154888047152228',
            '0.07534355205250082053897333666411357440754195202917109939187012689029131074356287790177480532971308782874191401237245984689428153813',
            '0.08734407733439797377380691241401721198292319502815298677041644924994600408299961579484491982743240549497143316527493551228478631787',
            '0.09262766373608673770777522931763566982107876335710393606873534046686598722213645337345560912036645955458285396295269129667263814294',
            '0.1004669856710967140357208238804615123019178817545480175665278664161357677140337803676951987769868276998884906178971660965534297348',
            '0.12584706058912528546136455166312154793571375744841346367066895908712942649601912522385559626785381896671747775263039916915799292',
            '0.1308253390681705712703026737880618865831380907585999044669779823388768347942192578519330846213186429119481596941352616836119836726',
            '0.1339370950375067933256750151880886545914123351880620130784224821215828721983445552419108900191221944083407762438007866293176528305',
            '0.1357396091407690159315185712820533075457760874216977070432967714039645902133181625973210304527756951076207448395734161249021392474',
            '0.3019422457633494225526183527450624182023496103313613201854077266877681832234398259316608848451794651377673868354190290516020573942',
            '0.02947961609857535703588765909759476985062445356708939773786910378522103071559363805484879255045580110896473060546482590199986671997662',
            '0.1926069811628012825221664787236884738617932759348460088868467836131425548859599383872537807818761934597999904616869206989999631623302',
            '0.3963941277631919278059597987009013942800646617256416453658070461535025983682314666458872637083151197017640899322005357900000913714832',
            '0.4518488145170493383684210513037971368693139217507069977210495952124759667138290656990858611161091443808180657738054732560000617782132',
            '0.4809142503582334138557554796795463377674402587912345314910640038054101393609230142508773688880518923016932564538390461719999833948779',
            '0.498649874611006174127886498273338237279199959905380602803945447513385267846988533057043993355578264969730626495015146868999842569752',
            '0.5216964097712651743072984950317610360020940607821895230690435400250590186497179488579599838118059824648203491736739658040000908787262',
            '0.5308975055175799711530054742004288393479425510819484553296475450313080035478306411229490898774239035184891575583076891460000329784029'],
 'potential': '-34.98681299054877648919353894565345012691557143754305854931894544124476736181592964275084407916916875424714339289937656381316349089178',
 'stationarity': '1.034e-235',
 'v70_from_params': {(0, 9): '1.0',
                     (1, 9): '2.0',
                     (2, 9): '1.0',
                     (4, 9): '-1.0',
                     (5, 9): '-2.0',
                     (6, 9): '-1.0',
                     (7, 0): '-1.0',
                     (8, 4): '-1.0',
                     (9, 6): '-1.0',
                     (10, 3): '1.0',
                     (11, 8): '1.0',
                     (12, 10): '1.0',
                     (13, 5): '1.0',
                     (14, 6): '-1.0',
                     (15, 4): '-1.0',
                     (16, 8): '1.0',
                     (17, 3): '1.0',
                     (18, 5): '-1.0',
                     (19, 10): '-1.0',
                     (20, 2): '1.0',
                     (21, 1): '-1.0',
                     (22, 7): '-1.0',
                     (23, 3): '-1.0',
                     (24, 8): '1.0',
                     (25, 7): '-1.0',
                     (26, 1): '-1.0',
                     (27, 8): '-1.0',
                     (28, 3): '1.0',
                     (29, 2): '1.0',
                     (30, 4): '1.0',
                     (31, 6): '-1.0',
                     (32, 6): '1.0',
                     (33, 4): '-1.0',
                     (34, 0): '1.0',
                     (35, 18): '1.0',
                     (36, 17): '1.0',
                     (36, 18): '1.0',
                     (37, 16): '1.0',
                     (37, 17): '1.0',
                     (37, 18): '1.0',
                     (38, 11): '-1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (38, 18): '1.0',
                     (39, 11): '-1.0',
                     (39, 12): '-1.0',
                     (39, 16): '1.0',
                     (39, 17): '1.0',
                     (39, 18): '1.0',
                     (40, 11): '-1.0',
                     (40, 12): '-1.0',
                     (40, 13): '-1.0',
                     (40, 16): '1.0',
                     (40, 17): '1.0',
                     (40, 18): '1.0',
                     (41, 11): '-1.0',
                     (41, 12): '-1.0',
                     (41, 13): '-1.0',
                     (41, 14): '-1.0',
                     (41, 16): '1.0',
                     (41, 17): '1.0',
                     (41, 18): '1.0'}}

==> anc/extrema/S3560884/location.py.txt <==
{'params': ['0.0287073047853908322286635239316975412225206658487018179624332803257534679550649219242102223728274629549644349969164127122183750489216',
            '0.1169346689765076789188736882210564822533890893757562548811297647820595986550562094430266905162665639254952409271248824257873749829238',
            '0.2197942403525773672118348288594608633594107490252248781378919443343968141082991864592169053182635432232428021984546194185383749995593',
            '0.271192689260057633523957827114531199560536872537728449968455616657973072561628597633362634317375670248200466931760123377424375008239',
            '0.2901885089761915462670787405861353024590130584853670729295180560494865819094361149467514413040781616906873810062614492447973750156414',
            '0.3145635362873459658910079448182124627148238870257113937644895392147722386968939573889197761154193141064364434880061656151073749842222',
            '0.5731584201536152415913016358454752576199589194721323836538570522885979073888067791547500808573694489708682992962964383620556250010166',
            '0.6682225284844557824501149176856185939497354028263574839900611490758438664975722086407375890868612671781584702522272144318176250384907',
            '0.03128002358882284063232831506775393294236469065287618683691671707190732917529939531350232945297958875608460615420065200318114265809',
            '0.1269533479831922140377606488181227862578154076559516343738866226041643198402747353293279052389993965190002702239272823315295101971',
            '0.1560446921115074562535786271048603918412976197145609275541374642330923000228939238904332277639597142529730741536414756346142747488',
            '0.2950624999081587464391816151955477364793351660010635369271695423922864827662703956930159753270327834553331210328102793321492600868',
            '0.3048358735936474960907019137914944728619270816222024885624655734452970449419421857898664687644369579832708733429859076412653520866',
            '0.3704874667678748416584509041315958849138788554961983373359874412254756951303939780794884013153655811004132665794789945352823433901'],
 'potential': '-35.60884370268560942686012079724123736823697603691795877537494206323145230580977380042616812427735456857552383182151177312074231922648',
 'stationarity': '2.630e-242',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 0): '-1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '-1.0',
                     (3, 1): '-1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '-1.0',
                     (4, 1): '-1.0',
                     (4, 2): '-1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '-1.0',
                     (5, 1): '-1.0',
                     (5, 2): '-1.0',
                     (5, 3): '-1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '-1.0',
                     (6, 1): '-1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 12): '-1.0',
                     (36, 9): '-1.0',
                     (36, 12): '-1.0',
                     (37, 9): '-1.0',
                     (37, 12): '-2.0',
                     (38, 9): '-2.0',
                     (38, 12): '-2.0',
                     (39, 9): '-2.0',
                     (39, 12): '-1.0',
                     (40, 9): '-1.0',
                     (40, 12): '-1.0',
                     (41, 9): '-1.0',
                     (43, 8): '1.0',
                     (45, 13): '-1.0',
                     (50, 11): '-1.0',
                     (52, 10): '-1.0',
                     (58, 13): '1.0',
                     (63, 10): '-1.0',
                     (65, 8): '-1.0',
                     (68, 11): '-1.0'}}

==> anc/extrema/S3640089/location.py.txt <==
{'params': ['0.04163673220600154828464118259133700584551989764108438418053588013482068804312593348313723061163024606895533565085153064397531891673',
            '0.1354714569685889877332480236211693765815293161465517731310144130945702943342917514303494169365421686798969673104952510855042968',
            '0.1533838810407187849514667155485714885739792934791330221997151137088365784316537270272745847520804977258098950324785067965245752052',
            '0.1713431740513363452138986540313339624760363194666356716471128747868871059903322176288497993549532118143324815855436726713460405181',
            '0.36240387341533679120941181051373699542165011725690419972820956629698043656932881093348723718877444674491644421345876172843160988',
            '0.07262452362795427250930996011859045094699273320352350558547325910669960685950461855350752864124688079832368963296923295500094361547099',
            '0.32582276102100085976865826160303864719620199841031528260306346363869335493978636910111370174435764798044677626080421033500033055395',
            '0.4431750976440495811605032750336975958895947233107442247501912351527566183791502437485869668499522394097485256088928685950004319062286',
            '0.4487607207962061450283666057329274647174042790788032696695216948650047321823891348493318644488716697326691187964764119249992153157006',
            '0.5177679224723026678847012751019832584177257829664041596038560461709611997740039984958171300503975996365457468380650676449996370476615',
            '0.5379156410295086778887202834932804552452632638839403995653197998815737739829698383480602135492979403597580068031085313750008037051707',
            '0.5605223006084003724620748054960290922834066855633570060421372703493126935436428985097764198290905459053311329187733351250008111924681'],
 'potential': '-36.40089791410308320562767606292095473059096300102169983500772851500212589295076613490710501166401817563559621269927955779084960066003',
 'stationarity': '3.462e-234',
 'v70_from_params': {(0, 3): '-1.0',
                     (1, 3): '-2.0',
                     (2, 3): '-1.0',
                     (4, 3): '-1.0',
                     (5, 3): '-2.0',
                     (6, 3): '-1.0',
                     (9, 2): '-1.0',
                     (10, 0): '1.0',
                     (13, 1): '1.0',
                     (14, 2): '-1.0',
                     (17, 0): '-1.0',
                     (18, 1): '1.0',
                     (22, 1): '1.0',
                     (23, 4): '-1.0',
                     (25, 1): '-1.0',
                     (28, 4): '-1.0',
                     (31, 2): '1.0',
                     (32, 2): '-1.0',
                     (35, 11): '1.0',
                     (36, 10): '1.0',
                     (36, 11): '1.0',
                     (37, 9): '1.0',
                     (37, 10): '1.0',
                     (37, 11): '1.0',
                     (38, 5): '-1.0',
                     (38, 9): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (39, 5): '-1.0',
                     (39, 6): '-1.0',
                     (39, 9): '1.0',
                     (39, 10): '1.0',
                     (39, 11): '1.0',
                     (40, 5): '-1.0',
                     (40, 6): '-2.0',
                     (40, 9): '1.0',
                     (40, 10): '1.0',
                     (40, 11): '1.0',
                     (41, 5): '-1.0',
                     (41, 6): '-2.0',
                     (41, 7): '-1.0',
                     (41, 9): '1.0',
                     (41, 10): '1.0',
                     (41, 11): '1.0'}}

==> anc/extrema/S3777270/location.py.txt <==
{'params': ['0.0526107031814984870536507636607922187750033321739488998791486016642795604647862131242490911958054756403040606287905735865886534602',
            '0.109880722346689255142979458417104845323369416216558232652361718944691224315747872686634443131320134189871794625015535678976682673',
            '0.133459039429853069343786489680092800417226489935509289881234745393448270214283256692828614829445338006145236302193472499681497542576',
            '0.1561220970983404406875717746451180865596340059179389166377912553148120982771923285233320738845506177847234777294171223826762634404',
            '0.175903637053047611933342173034082488872703678388257665113832106990216116066649543648877179294894484254987280735103688568593216785',
            '0.2208753735071561573275544014467473944675913659163145171750304901844093223340818943561957109629274513513513390220641759337175805413',
            '0.226402200409045676829573421475412607522401011463148406440400771862449837905215855568313345538916058286779783732286447498873328967318',
            '0.242825920302230456365262549149713672692634784225591076236868699563643616607251527086349189387886542915267584064311847499026830895016',
            '0.2517918088572048771209409335142350407917877514413783466236196544807622136401759891669205241433700377976202168147107810696754160303',
            '0.335769081281423063851049480945033479797809305753230192796034726032645184298184125961833920097357263195902131494404822497444143936789',
            '0.160517848637805273869334711492323388055439328515237480037699507869557971225754476373996015906996252705733632381304760000240150800472',
            '0.183688694796903914855770042950150404354985756633139590194804903369845540532898477540151488264972155099381179371439440000428603011582',
            '0.225671246518339137711806228786226013844470573417674172940061449885957023555635103008649677715340063190203741817111259998438571329278',
            '0.355149345122244310790207535930045502285425056114226504884383667794824205757615694362966367816447205197629650691641759999917013923825',
            '0.483730727465934307953114730443674927870603988272002826790866040870153026442524801491456765254857567222452447461167080001089753613562',
            '0.510171565676646384963748982603396504904937620641260711067510397357108779296940976806468914423253502533510675606574350000246889914245',
            '0.615168530740600353698747067484565148988997382224876198035297751053355090689184628666170862945717439014918419313093629999986411482022',
            '0.615347810607854598995025655836304007506014771071910947415019393615284432604878993089223358092212491323763284510656619999037063486834'],
 'potential': '-37.7727003911795210812208524686861700370116450203984599405505004425018293270228635341890629251393630372398114666074212378086886548174',
 'stationarity': '3.548e-227',
 'v70_from_params': {(0, 6): '-1.0',
                     (1, 6): '-1.0',
                     (1, 7): '-1.0',
                     (2, 6): '-1.0',
                     (2, 7): '-1.0',
                     (2, 9): '1.0',
                     (3, 2): '1.0',
                     (3, 6): '-1.0',
                     (3, 7): '-1.0',
                     (3, 9): '1.0',
                     (4, 2): '1.0',
                     (4, 6): '-1.0',
                     (4, 7): '-2.0',
                     (4, 9): '1.0',
                     (5, 2): '1.0',
                     (5, 6): '-2.0',
                     (5, 7): '-2.0',
                     (5, 9): '1.0',
                     (6, 2): '2.0',
                     (6, 6): '-2.0',
                     (6, 7): '-2.0',
                     (6, 9): '1.0',
                     (8, 4): '1.0',
                     (10, 0): '-1.0',
                     (12, 5): '1.0',
                     (15, 1): '-1.0',
                     (17, 0): '-1.0',
                     (19, 8): '1.0',
                     (21, 8): '-1.0',
                     (23, 3): '1.0',
                     (26, 5): '1.0',
                     (28, 3): '-1.0',
                     (30, 1): '-1.0',
                     (33, 4): '-1.0',
                     (35, 15): '1.0',
                     (36, 14): '1.0',
                     (36, 15): '1.0',
                     (37, 13): '1.0',
                     (37, 14): '1.0',
                     (37, 15): '1.0',
                     (38, 12): '1.0',
                     (38, 13): '1.0',
                     (38, 14): '1.0',
                     (38, 15): '1.0',
                     (39, 10): '-1.0',
                     (39, 12): '1.0',
                     (39, 13): '1.0',
                     (39, 14): '1.0',
                     (39, 15): '1.0',
                     (40, 10): '-1.0',
                     (40, 11): '-1.0',
                     (40, 12): '1.0',
                     (40, 13): '1.0',
                     (40, 14): '1.0',
                     (40, 15): '1.0',
                     (41, 10): '-1.0',
                     (41, 11): '-1.0',
                     (41, 12): '1.0',
                     (41, 13): '1.0',
                     (41, 14): '1.0',
                     (41, 15): '1.0',
                     (41, 16): '-1.0'}}

==> anc/extrema/S3908381/location.py.txt <==
{'params': ['0.07410968762694623369116856137711344523688438958869623932447714085868565654644603161570272457219588367382332195025827994487500001822686616',
            '0.08212963850586140918927455063495418806674561254241806559222604677646864473888933763996993774067522993015128922830602332887499991633632122',
            '0.2743226458890827763436843532203017538373934692520932900683863891358121994526892413831287692612100353227050550550653192191249999718952955',
            '0.276259064046896533396731013976503932035745045565627507472541432462697492840547790686431121921161924619270884956820620232124999997357289',
            '0.3638635125323098427065827500162249279125530391913871515170945650281697409670534551731383063351891810000806886935364154701249999265019667',
            '0.3640899513259545457548490108119100474521340533806397214499992774981712248451290547742891000569311206074421863599933953581250000782831175',
            '0.3900874950889831685112502865861291558815800628687600927959734096374494119929265642084979168419266118081709950561493924508749999669327854',
            '0.7322083525724528868101537294267438720526155423898732727953450668522469448271576085528167184196945361373532088307020545548750000725416959',
            '0.00002419592825840491350430841729767368485855006869236953453692021382769207270977667699752818631038447984558545597117400663718714418172',
            '0.002932590095484780705447949078198049733972714458407527946981208521878565277005923879703101912334164398087712750196263189322222868816',
            '0.00659484665174512039487178259664078956557475745397390153400039046527312313699667186665751859672985338485359944982181899657808448736',
            '0.02768039852780682880283650701846543837375776586922307763178200339863164186559591894419690328778586353215092191066115434335888225626',
            '0.07919210089357068982026955054638424528774659377542407151003331733780326321310616765484910513537325650941660837119384584334645202961',
            '0.1530306251417732179985499877035606067723525931625997243656359952429533901166219269776408719890117566118803685200176213260727475701',
            '0.211445291710971090003207774181856397597205554535325426305713075764273069642576377876486080941998515713396232595874700316999999978385396',
            '0.2168313229265222149466681905626951177515980584503627846465820601629888175765595277336168115801683933328344973325670318966072549454',
            '0.2348963676281503166223420735537813022921817863617322904503438908653529094072961642784053657640180928745196652735108775117314967891',
            '0.2366510209274401470643898806992232996643304892954854794253947074900086037455400596806698449050855233551736566706119243289999999661518012',
            '0.2708273333907095933990405240329488999818619895371779731798664302839842152391910573220095582400913544151734917462991864250000000066634017',
            '0.7189236460291208304666381789140285972433980333679888789109742135382658886273074948791654840871753934837433810127858110710000000089067153'],
 'potential': '-39.08381582775577602337272733088489324252886634346213665668928010913573093511948421277644557015491860666744407839286100659246890137725424',
 'stationarity': '1.054e-235',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 6): '1.0',
                     (1, 7): '1.0',
                     (2, 1): '1.0',
                     (2, 6): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '1.0',
                     (3, 1): '1.0',
                     (3, 6): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '1.0',
                     (4, 2): '-1.0',
                     (4, 6): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '1.0',
                     (5, 2): '-1.0',
                     (5, 3): '-1.0',
                     (5, 6): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (6, 6): '1.0',
                     (6, 7): '1.0',
                     (35, 18): '1.0',
                     (36, 18): '2.0',
                     (37, 14): '1.0',
                     (37, 18): '2.0',
                     (38, 14): '2.0',
                     (38, 18): '2.0',
                     (39, 14): '2.0',
                     (39, 17): '1.0',
                     (39, 18): '2.0',
                     (40, 14): '2.0',
                     (40, 17): '2.0',
                     (40, 18): '2.0',
                     (41, 14): '2.0',
                     (41, 17): '2.0',
                     (41, 18): '2.0',
                     (41, 19): '-1.0',
                     (42, 16): '-1.0',
                     (47, 10): '-1.0',
                     (48, 9): '1.0',
                     (53, 9): '1.0',
                     (54, 10): '-1.0',
                     (55, 15): '-1.0',
                     (56, 13): '-1.0',
                     (57, 12): '1.0',
                     (60, 12): '-1.0',
                     (61, 13): '1.0',
                     (64, 11): '1.0',
                     (69, 8): '-1.0'}}

==> anc/extrema/S4009882/location.py.txt <==
{'params': ['0.02345614409168950528039575674723002765696106978649801101644311201841584301976423005069647680190860250733201287172382811799999549997581',
            '0.03531473668605783503446795573114526653922786492657101707832886432730341940606601714569255447399497670407787021610036575593751552654',
            '0.05672575655204707956732627660818689764501202041964533350968620189043375659368897044690057409048797085461912481290031437917552469194',
            '0.1556889301682215288259289880327275288401935944207309404370649069780449682031009889469758297632240102349926783209979906298151190671',
            '0.1607102914458426231791859530763229856949974984820400342253532863698642007530948156768094132522395054042833225269875166455675520701',
            '0.1893239430450567514169643046943754487914991098746789345079478910681774198335778919241592946834060900089661124855182856584456547085',
            '0.1999632525794713643888880697387569210221568158240678048152965220556846275141307131290791036654503754913005140708578024249000016421623',
            '0.2231316171467719331289387245049765014230719874265851952681867721566822510029606233819283471509947536008744187052332463743999979393416',
            '0.2300490888701072746978310312657314989790705018477058885822789315997940916498218341469766015874001796913272059716102103663197658285',
            '0.2599879056624467567688294444699881152609202467864394829169487990365706685380291896035253431499491420386496603974369113495999993904628',
            '0.2696566637789630572209274673541142722190892495119302695447373596266147847208151674466021529592917809038388338864572808908999995820007',
            '0.2791961585495028416678323966627267572048747920789894101450387755594679376675921785524879791915210034494977166251799681018378188187',
            '0.2857394631552551709130380535566912308721807986276458440508115970131413151042643767013664383841443451039947788939685974869999968216178',
            '0.2865823800993470144467075798558370871547226498189149948581612121038926227954274140470625646839154031806358897422792893068392409414',
            '0.3761736509806265306343668887386113331112292707292556643249429661193403143346789049481200798340051813858457833510049330652000016288792',
            '0.4389226020916495177280829746611718379849151260127793116240019276395682344974955090055266213430158622628793815895094724937999949624056',
            '0.182737245510611340415179193978479141058243051416507274268779047595478073115084667829354112236089434739769816860744787917484412553',
            '0.3051588465117228269969038711165286898560113340665692152442042135757693382907326258793891089206377822141981770548854238061849131217',
            '0.5595363439754824259268995031607244364362427364492848714246473561428236289687520196398607255684858105309899027604152395140180478227',
            '0.5598767002213362092798810053771580312087508471881811397749053913031368061850800492101991869265573908505126952970183461937920066003'],
 'potential': '-40.09882853055979047423591022002756121089020880465255054624723857077001537392256956176715547330280977946176697641616894962044300802763',
 'stationarity': '5.558e-237',
 'v70_from_params': {(0, 10): '-1.0',
                     (1, 10): '-1.0',
                     (1, 12): '-1.0',
                     (2, 10): '-1.0',
                     (2, 12): '-1.0',
                     (2, 15): '1.0',
                     (3, 6): '1.0',
                     (3, 10): '-1.0',
                     (3, 12): '-1.0',
                     (3, 15): '1.0',
                     (4, 6): '1.0',
                     (4, 7): '-1.0',
                     (4, 10): '-1.0',
                     (4, 12): '-1.0',
                     (4, 15): '1.0',
                     (5, 6): '1.0',
                     (5, 7): '-1.0',
                     (5, 9): '-1.0',
                     (5, 10): '-1.0',
                     (5, 12): '-1.0',
                     (5, 15): '1.0',
                     (6, 0): '1.0',
                     (6, 6): '1.0',
                     (6, 7): '-1.0',
                     (6, 9): '-1.0',
                     (6, 10): '-1.0',
                     (6, 12): '-1.0',
                     (6, 15): '1.0',
                     (9, 2): '-1.0',
                     (10, 1): '1.0',
                     (13, 8): '1.0',
                     (18, 3): '-1.0',
                     (22, 13): '-1.0',
                     (25, 11): '-1.0',
                     (28, 5): '-1.0',
                     (31, 4): '1.0',
                     (35, 19): '1.0',
                     (36, 18): '1.0',
                     (36, 19): '1.0',
                     (37, 17): '1.0',
                     (37, 18): '1.0',
                     (37, 19): '1.0',
                     (38, 16): '1.0',
                     (38, 17): '1.0',
                     (38, 18): '1.0',
                     (38, 19): '1.0',
                     (39, 17): '1.0',
                     (39, 18): '1.0',
                     (39, 19): '1.0',
                     (40, 18): '1.0',
                     (40, 19): '1.0',
                     (41, 19): '1.0'}}

==> anc/extrema/S4045562/location.py.txt <==
{'params': ['0.0958260629785680774575276071753239195284979868928151322737406349798480599640687996356185362739682911385489899213635930937500000825255822',
            '0.110627256417114732074003673808963308621956411181400324293793287049041416228394010105553604789012775985515683359202498973750001048276446',
            '0.284068957544166878944855650007250657162663045801529066104408571335088986017293242626377324564706082058971482454050471333749997287763905',
            '0.308621693589697525518829979146838885853258312888988312181698092195614759370871993414435109046020584770755409390255230066250002096900812',
            '0.311521164021168692440714125938056546831353739113132321774115531753140631423186902822543068023578542901406884881301624736249998892803978',
            '0.32428754426895848726812266636639569727674874158254747028648225565783248084030554851004403507090291605504381793873681746624999611423256',
            '0.326461122726808211778938982007827791976736376885496342343075633910151625323048160371815187254004936399866186051226828206250000917684532',
            '0.780369247666783228530218822467581036624979726594419923913429020152761034747656552751287933766819830944036142526903937073749999603055948',
            '0.0000633801942430934142350606071470655804992151569303263694854703274972178735865620358260811729694063668435319766146705955479386305717',
            '0.0002155816026285775500031407668735483799540435980930717872253990890545801359356201224197209073388185202196491608453836303421091412347',
            '0.008826752107816689859568632816916791215209337565894438579793765251325307282695552972621808182868735289155143442541700438275354564949',
            '0.03091951326952075821717002011784750001300088871973678653070388810002251279747080364199687260264029314777851981417747198721258706955',
            '0.1120793413794726147855971584932269760108890921213678284030233529353212183110586623422862172204426645182654335034167802601120511074',
            '0.1341578251599422794035491266492672647935093736936332130148206958680598927150211239684809325746270504385471540012511383585422809601',
            '0.190921583302325337228581347745711155285761988564735763829803517491381546384275172135926161872828372519178317212207965874999995326441252',
            '0.192537847657855942685778685579149158064720835726190459656829502052885294914516337796137279891854519680107757651638983604999996822018579',
            '0.209612562371892379415379815909241617131075356317653861571236881457632041877431804961547289055876973635488767198438572966695357323',
            '0.310343685211519626242291936994765024145711969249164369909407527734411891472940776505025841133296353375698229621826847994999996417014876',
            '0.3255616578074650886147280901523354002470268055531805752106188983624805946914603911105690597537701764268677508640777958542622853482',
            '0.693803116171700906156651970319625337496194793540090593396040547278678732771732286437089282897979245574984304485673797475000006292793653'],
 'potential': '-40.4556260564636345897669056878107450311270593774452118981536546022157781982661675405857403127204137338828272944202054281158083439426877',
 'stationarity': '5.422e-233',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 2): '1.0',
                     (1, 7): '1.0',
                     (2, 1): '1.0',
                     (2, 2): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '1.0',
                     (3, 1): '1.0',
                     (3, 2): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '1.0',
                     (4, 2): '1.0',
                     (4, 3): '-1.0',
                     (4, 7): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '1.0',
                     (5, 2): '1.0',
                     (5, 3): '-1.0',
                     (5, 4): '-1.0',
                     (5, 7): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '1.0',
                     (6, 2): '1.0',
                     (6, 3): '-1.0',
                     (6, 4): '-1.0',
                     (6, 5): '-1.0',
                     (6, 7): '1.0',
                     (35, 17): '1.0',
                     (36, 17): '2.0',
                     (37, 14): '1.0',
                     (37, 17): '2.0',
                     (38, 14): '2.0',
                     (38, 17): '2.0',
                     (39, 14): '2.0',
                     (39, 15): '1.0',
                     (39, 17): '2.0',
                     (40, 14): '2.0',
                     (40, 15): '2.0',
                     (40, 17): '2.0',
                     (41, 14): '2.0',
                     (41, 15): '2.0',
                     (41, 17): '2.0',
                     (41, 19): '-1.0',
                     (42, 16): '-1.0',
                     (47, 10): '-1.0',
                     (48, 9): '-1.0',
                     (53, 9): '-1.0',
                     (54, 10): '-1.0',
                     (55, 18): '-1.0',
                     (56, 13): '-1.0',
                     (57, 12): '1.0',
                     (60, 12): '-1.0',
                     (61, 13): '1.0',
                     (64, 11): '1.0',
                     (69, 8): '1.0'}}

==> anc/extrema/S4145121/location.py.txt <==
{'params': ['0.09334481685721547522661820994658305017125',
            '0.1096986762909654744531899713098365279644',
            '0.3028117653330080195128987649144117579311',
            '0.3062459501598831523163891576598878993659',
            '0.3151565813064660886067835068610941668423',
            '0.3428212150911610864769392833951324942266',
            '0.342808254112907700230901121783296835782',
            '0.7764681348181721324279382783823296906936',
            '0.001163625272992197442978432287286847695162',
            '0.02163154463818265187624348319472832227722',
            '0.04381107134048155898236141408836855598758',
            '0.122503827613753206811925813334381368544',
            '0.1702406588310897718339274718888166147855',
            '0.2003022171060352835253062110274104373389',
            '0.2057627045041932413024580100392245679892',
            '0.2433691283674655116512145153719920392022',
            '0.5160873752509586709129512497069198413748',
            '0.539878394424129026529318266246097024198',
            '0.6957076484547642252601449409287614708171',
            '0.6960516125106862241166491867081493617958'],
 'potential': '-41.45121047649798',
 'stationarity': '1.076e-22',
 'v70_from_params': {(0, 7): '1.0',
                     (1, 4): '1.0',
                     (1, 7): '1.0',
                     (2, 1): '1.0',
                     (2, 4): '1.0',
                     (2, 7): '1.0',
                     (3, 0): '1.0',
                     (3, 1): '1.0',
                     (3, 4): '1.0',
                     (3, 7): '1.0',
                     (4, 0): '1.0',
                     (4, 1): '1.0',
                     (4, 2): '-1.0',
                     (4, 4): '1.0',
                     (4, 7): '1.0',
                     (5, 0): '1.0',
                     (5, 1): '1.0',
                     (5, 2): '-1.0',
                     (5, 3): '-1.0',
                     (5, 4): '1.0',
                     (5, 7): '1.0',
                     (6, 0): '1.0',
                     (6, 1): '1.0',
                     (6, 2): '-1.0',
                     (6, 3): '-1.0',
                     (6, 4): '1.0',
                     (6, 5): '-1.0',
                     (6, 7): '1.0',
                     (35, 12): '1.0',
                     (36, 12): '1.0',
                     (36, 15): '1.0',
                     (37, 12): '1.0',
                     (37, 15): '1.0',
                     (37, 18): '-1.0',
                     (38, 12): '1.0',
                     (38, 15): '1.0',
                     (38, 18): '-1.0',
                     (38, 19): '-1.0',
                     (39, 12): '1.0',
                     (39, 15): '1.0',
                     (39, 17): '1.0',
                     (39, 18): '-1.0',
                     (39, 19): '-1.0',
                     (40, 12): '1.0',
                     (40, 13): '-1.0',
                     (40, 15): '1.0',
                     (40, 17): '1.0',
                     (40, 18): '-1.0',
                     (40, 19): '-1.0',
                     (41, 11): '1.0',
                     (41, 12): '1.0',
                     (41, 13): '-1.0',
                     (41, 15): '1.0',
                     (41, 17): '1.0',
                     (41, 18): '-1.0',
                     (41, 19): '-1.0',
                     (47, 14): '1.0',
                     (54, 10): '1.0',
                     (56, 9): '1.0',
                     (61, 8): '-1.0'}}

==> anc/extrema/S4168086/location.py.txt <==
{'params': ['0.1445880007406122368366805124276104830069529229966537613907219314192617697277722937541262586161329071384107891600927850002176411912423',
            '0.3559441237041930917266282508264430045787161505834772162432391394953037523284202965744254124063318248091999392394242350002745296691631',
            '0.3651038933633657766769826780806244573876532982824501339630431475065169810545015022361133755582687364482030433768011849997931771725811',
            '0.576460016326946631566930416479456978959416525869273588815560355582558963655149505056412529348467654118992193456132634999850065650502',
            '0.01352926414373305460052577737433817129652219663020649860062621910950971599709730659566312426014388291513712423646622709694454432609',
            '0.1137489039767199394389416491272987833346440032076500345522460459426382456274763355883136442198712272789479533271467889915660216825',
            '0.1737604222881566557456567567112569271437215519172941604438188758097773974781396409603327330957306492222439905176085834047857450095',
            '0.3157118057971160564092546815983638597456110491118752454994742466989260739007321193600343126724900475967050688881175562230584100239',
            '0.5641605818762184904119366480641102898854451953059112368082960825281647957273792680150331676668604046233441615596266015545723903764',
            '0.5730907361005316308229182133533975150916356352496008125544992442064315083300755790013801843708707537267014308495893720059249414646'],
 'potential': '-41.68086203616300018632419687761115971683436131168693528891700930952950898701969907296501528051099129647960112584731179958867259785883',
 'stationarity': '3.266e-228',
 'v70_from_params': {(0, 3): '1.0',
                     (1, 3): '2.0',
                     (2, 0): '1.0',
                     (2, 3): '2.0',
                     (3, 0): '2.0',
                     (3, 3): '2.0',
                     (4, 0): '2.0',
                     (4, 1): '-1.0',
                     (4, 3): '2.0',
                     (5, 0): '2.0',
                     (5, 1): '-2.0',
                     (5, 3): '2.0',
                     (6, 0): '2.0',
                     (6, 1): '-2.0',
                     (6, 2): '-1.0',
                     (6, 3): '2.0',
                     (35, 6): '1.0',
                     (36, 6): '1.0',
                     (36, 9): '-1.0',
                     (37, 4): '1.0',
                     (37, 6): '1.0',
                     (37, 9): '-1.0',
                     (38, 4): '1.0',
                     (38, 6): '1.0',
                     (38, 8): '-1.0',
                     (38, 9): '-1.0',
                     (39, 4): '1.0',
                     (39, 6): '1.0',
                     (39, 8): '-1.0',
                     (40, 4): '1.0',
                     (40, 8): '-1.0',
                     (41, 4): '1.0',
                     (59, 7): '1.0',
                     (62, 5): '1.0'}}

==> anc/extrema/S4599899/location.py.txt <==
{'params': ['0.0309756249413956578415545295793647630093643670706347934817791832785495782390441377675536837923606454332198824099040253259',
            '0.10190633890067310514999820073798591082797022747116895438390521790542656733966213323594383980948459625484329061876002329',
            '0.127963677511467430176041822836138044391860082063433781205228374424570335342536172056038370920194513884709946005793822118',
            '0.182701658199574841150533245681767373320155972204334279733339000589107057600887108640836609008140980483258530484856886436',
            '0.25198673766613879885221116315359653774400572895247910897980421186018018783801526817305790475539660183859305036784945411',
            '0.256300457127566354203304146508103575097527810103894287249457772412551397216221788785064778074357278152369738634477429975',
            '0.265823654004815965278558608799371899909085497641707114829427253125914204958110718589258493538291690569931239740924296598',
            '0.282899615951477635503071052587861459996856454147990733589547322431613801179134947665017577448566056968817173788078154568',
            '0.411236395567576559530333376259826990702524182188451239633776720419594863052820564394043984602728821236476966416761762424',
            '0.16600159897774009341334641041322976622101381732070749282073697779949290192661531108812029386880258361143388717956825184',
            '0.284318855554827882144186681160342688063860213682894784514760547846534851777810548964980433038368601520105554553096282971',
            '0.628312350122415721060365651914498042855882983558823797269873381438267139839925558041693899795803510773339125652191403184',
            '0.629390217177254977164845300684695503707082495072635020054957482201789163186605936256197843023971548176766217075150573196'],
 'potential': '-45.9989984703212325003013501038700654139195293349051685133610765368541515500793826667269133325089325949408333404270048808',
 'stationarity': '8.531e-236',
 'v70_from_params': {(0, 7): '-1.0',
                     (1, 5): '-1.0',
                     (1, 7): '-1.0',
                     (2, 2): '1.0',
                     (2, 5): '-1.0',
                     (2, 7): '-1.0',
                     (3, 2): '1.0',
                     (3, 5): '-1.0',
                     (3, 7): '-1.0',
                     (3, 8): '1.0',
                     (4, 2): '1.0',
                     (4, 5): '-2.0',
                     (4, 7): '-1.0',
                     (4, 8): '1.0',
                     (5, 2): '1.0',
                     (5, 5): '-2.0',
                     (5, 7): '-2.0',
                     (5, 8): '1.0',
                     (6, 2): '1.0',
                     (6, 5): '-2.0',
                     (6, 7): '-2.0',
                     (6, 8): '2.0',
                     (13, 3): '1.0',
                     (15, 1): '-1.0',
                     (16, 0): '1.0',
                     (18, 6): '-1.0',
                     (22, 3): '-1.0',
                     (25, 6): '-1.0',
                     (27, 4): '1.0',
                     (30, 1): '-1.0',
                     (35, 12): '1.0',
                     (36, 11): '1.0',
                     (36, 12): '1.0',
                     (37, 10): '1.0',
                     (37, 11): '1.0',
                     (37, 12): '1.0',
                     (38, 9): '1.0',
                     (38, 10): '1.0',
                     (38, 11): '1.0',
                     (38, 12): '1.0',
                     (39, 10): '1.0',
                     (39, 11): '1.0',
                     (39, 12): '1.0',
                     (40, 11): '1.0',
                     (40, 12): '1.0',
                     (41, 12): '1.0'}}
